The variable flavor number scheme to three-loop order

We describe the variable flavor number scheme to three-loop order, which modifies the massless parton densities by single- and two-mass effects and introduces heavy-quark parton distribution functions for charm and bottom. A renormalization group analysis shows the validity of this picture at large scales $Q^2$, where it resembles the non-power-suppressed heavy-flavor corrections completely. We also provide numerical implementations of a series of charged and neutral current Wilson coefficients.

==> anc/G1NSdel.f <==
      PROGRAM TEST
*     ------------
*
*     G1NSHQ MSbar
*     A. Behring, J. Blümlein, A. De Freitas, A. von Manteuffel
*     and C. Schneider, Nucl. Phys. B 897 (2015) 612–644 [arXiv:1504.08217 [hep-ph]].
* 
*     G1NSdel
*
      IMPLICIT NONE
*
      REAL*8 G1NSdel2,G1NSdel3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=G1NSdel2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,G1NSdel2=',IORD,T1
*
      IORD=3
      T1=G1NSdel3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,G1NSdel3=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION G1NSdel2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1.D0/3.D0 + LM
      w(1)=LM*w(1)
      w(2)= - 19.D0/3.D0 + LQ
      w(2)=LQ*w(2)
      w(1)=w(1) + w(2)
      w(1)=265.D0/9.D0 + 2*w(1)
*
      G = CF*TF*as**2*w(1)
*
      G1NSdel2 = G
*
      RETURN
      END
      REAL*8 FUNCTION G1NSdel3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=2*LQ
      w(2)=469 - 44*LQ
      w(2)=LQ*w(2)
      w(2)= - 5516.D0/3.D0 + w(2)
      w(2)=w(2)*w(1)
      w(2)=55.D0/27.D0 + w(2)
      w(3)=2*LM
      w(4)=17 - 22.D0/3.D0*LM
      w(4)=w(4)*w(3)
      w(4)= - 1595.D0/9.D0 + w(4)
      w(4)=LM*w(4)
      w(5)=64.D0/3.D0 - LQ
      w(5)=LQ*w(5)
      w(6)=17.D0/3.D0 - LM
      w(6)=LM*w(6)
      w(5)=w(5) + w(6)
      w(5)= - 10045.D0/27.D0 + 16*w(5)
      w(5)=z3*w(5)
      w(6)=w(1) + 1.D0/3.D0*z3
      w(6)=w(6)*z2
      w(7)=17*LM
      w(8)=w(7) + 656.D0/9.D0 - 49*LQ
      w(8)=z4*w(8)
      w(2)=4*w(8) - 176.D0/3.D0*z5 - 16*w(6) + w(5) + 1.D0/3.D0*w(2) + 
     & w(4)
      w(2)=1.D0/3.D0*w(2) - 8*B4
      w(2)=CA*w(2)
      w(4)=3*LQ
      w(5)= - 8 + LQ
      w(5)=w(5)*w(4)
      w(5)=184.D0/3.D0 + w(5)
      w(5)=w(5)*w(1)
      w(4)= - 5 + w(4)
      w(4)=w(4)*w(3)
      w(4)=w(4) - 5 + w(1)
      w(4)=LM*w(4)
      w(8)= - 101.D0/3.D0 + w(1)
      w(8)=LQ*w(8)
      w(9)= - 7.D0/3.D0 + w(3)
      w(9)=LM*w(9)
      w(8)=w(8) + w(9)
      w(8)=6841.D0/27.D0 + 8*w(8)
      w(8)=z3*w(8)
      w(9)= - 59.D0/9.D0 + 7*LQ
      w(7)=7*w(9) - w(7)
      w(7)=z4*w(7)
      w(4)=16*B4 + 8.D0/3.D0*w(7) + 352.D0/9.D0*z5 + 32.D0/3.D0*w(6) + 
     & 2.D0/3.D0*w(8) + w(4) - 2039.D0/18.D0 + w(5)
      w(4)=CF*w(4)
      w(5)=w(1) - 19
      w(5)=w(5)*LQ
      w(5)=w(5) + 203.D0/3.D0
      w(6)=4*LQ
      w(5)=w(5)*w(6)
      w(6)=4*LM
      w(7)=1 + w(6)
      w(7)=LM*w(7)
      w(7)=62.D0/3.D0 + w(7)
      w(6)=w(7)*w(6)
      w(7)=LM**2
      w(7)=175.D0/3.D0 + 4*w(7)
      w(7)=LM*w(7)
      w(7)= - 32*z3 + w(7) + 1183.D0/27.D0 + w(5)
      w(7)=NF*w(7)
      w(5)=2*w(7) + 112*z3 + w(6) - 1829.D0/27.D0 + w(5)
      w(5)=TF*w(5)
      w(2)=2.D0/9.D0*w(5) + w(4) + w(2)
      w(2)=w(2)*as**3
      w(4)= - 19.D0/3.D0 + LQ
      w(1)=w(4)*w(1)
      w(4)=1.D0/3.D0 + LM
      w(3)=w(4)*w(3)
      w(1)=w(3) + 265.D0/9.D0 + w(1)
      w(1)=w(1)*as**2
      w(1)=w(1) + w(2)
*
      G = CF*TF*w(1)
*
100   CONTINUE
      G1NSdel3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/G1NSplu.f <==
      PROGRAM TEST
*     ------------
*
*     G1NSHQ MSbar
*     A. Behring, J. Blümlein, A. De Freitas, A. von Manteuffel
*     and C. Schneider, Nucl. Phys. B 897 (2015) 612–644 [arXiv:1504.08217 [hep-ph]].
* 
*     G1NSplu
*
      IMPLICIT NONE
*
      REAL*8 G1NSplu2,G1NSplu3,G1NSplu3a,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.99D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=G1NSplu2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,G1NSplu2=',IORD,T1
*
      IORD=3
      IF(z.GT.0.AND.z.LT.0.98D0)     T1=G1NSplu3(z,as,NF,LQ,LM,flav)
      IF(z.GE.0.98D0.AND.z.LT.1.0D0) T1=G1NSplu3a(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,G1NSplu3=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION G1NSplu2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=1.0D0/(1.0D0 - z)
      w(2)=Hr1(0)
      w(3)=Hr1(1)
      w(4)=Hr2(0,1)
      w(5)=2*LQ - 29.D0/3.D0 - 8*w(2)
      w(5)=LQ*w(5)
      w(6)=LQ - w(2)
      w(6)=2*w(3) + 29.D0/3.D0 - 4*w(6)
      w(6)=w(3)*w(6)
      w(5)=w(5) + w(6)
      w(6)=2*w(2)
      w(7)=67.D0/9.D0 + w(6)
      w(6)=w(7)*w(6)
      w(7)=5.D0/3.D0 + w(2)
      w(7)=2*w(7) + LM
      w(7)=LM*w(7)
      w(5)= - 16.D0/3.D0*z2 + 8.D0/3.D0*w(4) + 4.D0/3.D0*w(7) + 359.D0/
     & 27.D0 + w(6) + 2.D0/3.D0*w(5)
*
      G = 2*CF*TF*as**2*w(5)*w(1)
*
      G1NSplu2 = G
*
      RETURN
      END
      REAL*8 FUNCTION G1NSplu3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=1.0D0/(1.0D0 - 2*z + z**2)
      w(2)=Hr1(0)
      w(3)=Hr2(0,1)
      w(4)=1.0D0/(1.0D0 - z)
      w(5)=Hr1(1)
      w(6)=Hr2(0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr4(0,0,0,1)
      w(11)=Hr4(0,0,1,1)
      w(12)=Hr4(0,1,1,1)
      w(13)=2*w(2)
      w(14)=10*w(2)
      w(15)=89.D0/3.D0 + w(14)
      w(15)=w(15)*w(13)
      w(16)=w(2) + 5
      w(17)=4*w(5)
      w(18)=w(16)*w(17)
      w(15)=w(18) + 19 + w(15)
      w(15)=w(15)*w(17)
      w(18)= - 11.D0/3.D0 - w(13)
      w(18)=w(18)*w(13)
      w(19)=w(2) + 10.D0/3.D0
      w(20)=8*w(5)
      w(21)= - w(19)*w(20)
      w(18)=w(21) + 11 + w(18)
      w(21)=4*LQ
      w(18)=w(18)*w(21)
      w(22)=1.D0/3.D0*w(2)
      w(23)=8*w(2)
      w(24)=11 + w(23)
      w(24)=w(24)*w(22)
      w(24)= - 14 + w(24)
      w(25)=4*w(2)
      w(24)=w(24)*w(25)
      w(15)=w(18) + w(15) - 103 + w(24)
      w(18)=4.D0/3.D0*w(5)
      w(24)=w(18) - 1
      w(26)=2.D0/3.D0*w(2)
      w(27)=w(24) + w(26)
      w(28)=8*LQ
      w(27)=w(27)*w(28)
      w(29)= - 1 + w(22)
      w(29)=w(29)*w(23)
      w(30)=2*w(5)
      w(31)=w(30) + 1 + 16.D0/3.D0*w(2)
      w(31)=w(31)*w(17)
      w(29)= - 32.D0/3.D0*z2 - w(27) + w(31) - 11 + w(29)
      w(29)=LM*w(29)
      w(31)=w(23) + w(17)
      w(32)=w(21) - 49.D0/3.D0 - w(31)
      w(33)=8.D0/3.D0*z2
      w(32)=w(32)*w(33)
      w(34)=w(3)*w(2)
      w(15)=w(29) - 32.D0/3.D0*w(34) + w(32) + 1.D0/3.D0*w(15) - 32*z3
      w(29)=2*LM
      w(15)=w(15)*w(29)
      w(32)=407 + 76*w(2)
      w(32)=w(2)*w(32)
      w(32)=3406.D0/3.D0 + w(32)
      w(32)=w(32)*w(26)
      w(34)=w(5)*w(2)
      w(35)=10 - w(2)
      w(35)=w(2)*w(35)
      w(35)=16.D0/3.D0*w(34) + 56 + w(35)
      w(35)=w(35)*w(17)
      w(32)=w(35) + w(32) + 151 - 128*w(7)
      w(35)=2.D0/3.D0*w(5)
      w(32)=w(32)*w(35)
      w(36)=95.D0/27.D0 + w(2)
      w(36)=w(2)*w(36)
      w(36)=49.D0/9.D0 + w(36)
      w(36)=w(36)*w(13)
      w(37)= - 1631.D0/3.D0 + 64*w(7)
      w(36)=1.D0/3.D0*w(37) + w(36)
      w(36)=w(36)*w(13)
      w(37)=w(11) + B4
      w(38)= - 14197.D0/2.D0 + 1184*w(7)
      w(32)=w(32) + 1.D0/9.D0*w(38) + w(36) + 64*w(37)
      w(36)=5*w(2)
      w(37)=2.D0/3.D0 + w(36)
      w(37)=w(37)*w(23)
      w(37)= - 167 + w(37)
      w(38)=40*w(2)
      w(39)=107.D0/3.D0 + w(38)
      w(39)=1.D0/3.D0*w(39) + 6*w(5)
      w(39)=w(39)*w(17)
      w(27)= - w(27) + 1.D0/3.D0*w(37) + w(39)
      w(27)=LQ*w(27)
      w(37)=7.D0/3.D0*w(2)
      w(39)= - 5 - w(37)
      w(39)=w(39)*w(23)
      w(39)=1127.D0/9.D0 + w(39)
      w(39)=w(2)*w(39)
      w(39)=590.D0/3.D0 + w(39)
      w(40)= - 115.D0/9.D0 - w(25)
      w(40)=w(40)*w(23)
      w(41)= - 4.D0/3.D0 - w(2)
      w(41)=2*w(41) - 5.D0/9.D0*w(5)
      w(41)=w(5)*w(41)
      w(40)=16*w(41) - 1139.D0/27.D0 + w(40)
      w(40)=w(5)*w(40)
      w(41)=w(6)*w(2)
      w(39)=32*w(41) + w(40) + 1.D0/3.D0*w(39) - 64*w(9)
      w(27)=2*w(39) + w(27)
      w(39)=2*LQ
      w(27)=w(27)*w(39)
      w(24)= - w(21) - w(26) + w(24)
      w(24)=w(8)*w(24)
      w(23)=10*w(5) + 193.D0/3.D0 - w(23)
      w(23)=1.D0/9.D0*w(23) + 20*LQ
      w(23)=z3*w(23)
      w(23)=w(24) + w(23)
      w(24)=w(18) - 5.D0/3.D0 + w(2)
      w(24)=w(24)*w(17)
      w(40)= - 16*LQ + 28*w(5) + 163.D0/3.D0 + 52*w(2)
      w(40)=w(40)*w(39)
      w(14)= - 149.D0/3.D0 - w(14)
      w(14)=w(2)*w(14)
      w(14)= - 311.D0/3.D0 + w(14)
      w(14)=w(40) + 1.D0/3.D0*w(14) + w(24)
      w(14)=w(14)*w(33)
      w(24)=w(36) - w(17)
      w(24)=w(24)*w(18)
      w(40)= - 163.D0/9.D0 - w(25)
      w(40)=w(2)*w(40)
      w(24)=w(24) + 14.D0/3.D0 + w(40)
      w(40)=4.D0/3.D0*w(2)
      w(42)=w(18) + 3 - w(40)
      w(42)=w(42)*w(39)
      w(43)=4.D0/9.D0*z2
      w(24)= - 2.D0/9.D0*w(3) - w(43) + 1.D0/3.D0*w(24) + w(42)
      w(42)=8*w(3)
      w(24)=w(24)*w(42)
      w(14)=w(15) - 664.D0/9.D0*z4 - 128.D0/9.D0*w(10) + w(24) + w(14)
     &  + 1.D0/3.D0*w(32) + w(27) + 16*w(23)
      w(15)=CF*w(4)
      w(14)=w(14)*w(15)
      w(23)=23.D0/3.D0 + w(2)
      w(23)=w(23)*w(26)
      w(24)=4.D0/3.D0*LQ
      w(27)= - w(17) - 22.D0/3.D0 + w(2)
      w(27)=w(27)*w(24)
      w(32)= - 1 + 16.D0/9.D0*w(5)
      w(44)= - 16.D0/9.D0*w(2) + w(32)
      w(44)=w(5)*w(44)
      w(23)= - 4.D0/9.D0*w(3) + w(43) + w(27) + w(23) + w(44)
      w(23)=w(3)*w(23)
      w(27)=20.D0/9.D0*w(2)
      w(17)=w(28) - w(17) + 3 + w(27)
      w(17)=w(8)*w(17)
      w(27)= - w(27) - w(32)
      w(27)=w(5)*w(27)
      w(28)=1.D0/3.D0*LQ
      w(26)=w(5) + 3 + w(26)
      w(26)=2*w(26) - w(28)
      w(21)=w(26)*w(21)
      w(26)= - 31.D0/3.D0 - 7*w(2)
      w(26)=w(2)*w(26)
      w(21)=w(21) + 2.D0/9.D0*w(26) + w(27)
      w(21)=z2*w(21)
      w(17)=w(23) + w(17) + w(21)
      w(21)= - 10 - w(37)
      w(21)=w(2)*w(21)
      w(21)= - 2 + w(21)
      w(21)=w(21)*w(22)
      w(23)=1 + 10.D0/3.D0*w(7)
      w(21)=2*w(23) + w(21)
      w(23)=w(2)**2
      w(26)=w(23) - 8.D0/3.D0*w(34)
      w(26)=w(5)*w(26)
      w(21)=2*w(21) + 1.D0/3.D0*w(26)
      w(21)=w(21)*w(30)
      w(26)=31.D0/3.D0 + w(2)
      w(26)=w(26)*w(23)
      w(26)=2.D0/3.D0*w(26) + 407.D0/9.D0 + 4*w(7)
      w(26)=w(26)*w(13)
      w(27)=10807.D0/27.D0 - 268*w(7)
      w(26)=1.D0/3.D0*w(27) + w(26)
      w(20)= - w(20) - 299.D0/3.D0 + w(38)
      w(20)=1.D0/3.D0*w(20) - 64*LQ
      w(20)=z3*w(20)
      w(20)=w(20) - 56.D0/3.D0*w(11) + w(21) + 1.D0/3.D0*w(26) - 8*B4
      w(21)= - 76 - w(36)
      w(21)=w(2)*w(21)
      w(21)= - 884.D0/3.D0 + w(21)
      w(21)=w(21)*w(40)
      w(21)=w(21) - 7531.D0/27.D0 - 32*w(7)
      w(26)= - 11.D0/3.D0 + w(2)
      w(26)=w(26)*w(30)
      w(27)=w(2) + 44.D0/3.D0
      w(27)=w(27)*w(2)
      w(26)=w(26) - 388.D0/9.D0 - w(27)
      w(18)=w(26)*w(18)
      w(26)= - 22.D0/9.D0*LQ + 22.D0/3.D0*w(5) + 194.D0/9.D0 + w(27)
      w(26)=w(26)*w(24)
      w(18)=w(26) - 16*w(41) + w(18) + 1.D0/3.D0*w(21) + 32*w(9)
      w(18)=LQ*w(18)
      w(17)=56.D0/9.D0*w(12) + 74.D0/3.D0*z4 + w(18) + 1.D0/3.D0*w(20)
     &  + 2*w(17)
      w(17)=CA*w(17)
      w(18)=31 + w(25)
      w(18)=w(2)*w(18)
      w(18)=224.D0/3.D0 + w(18)
      w(18)=w(18)*w(22)
      w(18)=w(18) + 155.D0/27.D0 - 8*w(7)
      w(20)= - w(23)*w(30)
      w(21)=w(2) + 5.D0/3.D0
      w(22)= - w(21)*w(33)
      w(26)= - 22.D0/9.D0*LM - 4*z2 + 23.D0/3.D0 + 2*w(23)
      w(27)=1.D0/3.D0*LM
      w(26)=w(27)*w(26)
      w(32)=w(3)*w(25)
      w(18)=w(26) + w(32) + w(22) + 12*z3 + 1.D0/3.D0*w(18) + w(20)
      w(18)=w(29)*CA*w(18)
      w(17)=w(18) + w(17)
      w(17)=w(4)*w(17)
      w(18)=773 - 800*z
      w(18)=w(23)*w(18)
      w(20)= - 121 + 94*z
      w(20)=z2*w(20)
      w(18)=8*w(20) + w(18)
      w(20)=2 + z
      w(20)=w(20)*w(42)
      w(18)=1.D0/9.D0*w(18) + w(20)
      w(18)=w(1)*CA*w(18)
      w(17)=1.D0/9.D0*w(18) + w(17)
      w(14)=4*w(17) + w(14)
      w(14)=as*CF*w(14)
      w(17)=w(25) + w(30) + 29.D0/3.D0
      w(17)=w(17)*w(35)
      w(18)=w(13) + 67.D0/9.D0
      w(13)=w(18)*w(13)
      w(13)=8.D0/3.D0*w(3) - 16.D0/3.D0*z2 + w(17) + w(13)
      w(17)=w(31) + 29.D0/3.D0
      w(18)=w(39) - w(17)
      w(18)=LQ*w(18)
      w(20)=2*w(21) + LM
      w(20)=LM*w(20)
      w(18)=4.D0/3.D0*w(20) + 2.D0/3.D0*w(18) + 359.D0/27.D0 + w(13)
      w(18)=w(18)*w(15)
      w(14)=2*w(18) + w(14)
      w(14)=w(14)*as**2
      w(17)=w(17) - w(24)
      w(17)=w(17)*w(28)
      w(13)=w(17) - 235.D0/27.D0 - w(13)
      w(13)=w(13)*LQ
      w(16)=w(16)*w(2)
      w(16)=w(16) - 2
      w(16)=w(16)*w(2)
      w(17)=376.D0/9.D0 - w(16)
      w(17)= - 16.D0/9.D0*z3 + 2.D0/27.D0*w(17) - w(13)
      w(17)=NF*w(17)
      w(18)=2 + NF
      w(18)=w(18)*w(27)
      w(18)=w(18) + w(21)
      w(18)=w(18)*w(29)
      w(19)= - w(2)*w(19)
      w(19)=68.D0/9.D0 + w(19)
      w(19)=NF*w(19)
      w(18)=w(18) + 62.D0/9.D0 + w(19)
      w(18)=LM*w(18)
      w(16)= - 377.D0/9.D0 - w(16)
      w(13)=2.D0/3.D0*w(18) + 2*w(17) + 56.D0/9.D0*z3 + 2.D0/27.D0*
     & w(16) - w(13)
      w(13)=TF*w(13)*as**3*w(15)
      w(13)=w(14) + 16.D0/3.D0*w(13)
*
      G = TF*w(13)
*
100   CONTINUE
      G1NSplu3=G
*
      RETURN
      END
      REAL*8 FUNCTION G1NSplu3a(z,as,NF,LQ,LM,flav)
*     ---------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=Hr1(1)
      w(2)=1/( - 81 + 81*z)
      w(3)=1/( - 3 + 3*z)
      w(4)=1/(1 - z)
      w(5)=Hr1(0)
      w(6)=Hr2(0,1)
      w(7)=Hr2(0,-1)
      w(8)=Hr3(0,0,1)
      w(9)=Hr3(0,1,1)
      w(10)=Hr3(0,0,-1)
      w(11)=Hr4(0,0,0,1)
      w(12)=Hr4(0,0,1,1)
      w(13)=Hr4(0,1,1,1)
      w(14)=8*w(1)
      w(15)=11*w(1)
      w(16)= - 194.D0/3.D0 - w(15)
      w(16)=w(16)*w(14)
      w(16)= - 7531.D0/9.D0 + w(16)
      w(17)=16*w(6)
      w(18)=2*w(1)
      w(19)= - 11.D0/3.D0 - w(18)
      w(19)=w(19)*w(17)
      w(16)=1.D0/3.D0*w(16) + w(19)
      w(19)=16*z2
      w(20)=3 + w(1)
      w(20)=w(20)*w(19)
      w(21)=4*z2
      w(22)= - 22.D0/3.D0 + w(1)
      w(22)=w(1)*w(22)
      w(22)=w(21) + w(6) - 442.D0/9.D0 + w(22)
      w(23)= - 5.D0/3.D0*w(5) - 76.D0/3.D0 - w(1)
      w(23)=w(5)*w(23)
      w(22)=2*w(22) + w(23)
      w(22)=w(5)*w(22)
      w(15)=97.D0/3.D0 + w(15)
      w(15)=1.D0/3.D0*w(15) - z2
      w(23)=44.D0/3.D0 + w(5)
      w(23)=w(5)*w(23)
      w(15)= - 22.D0/9.D0*LQ + 2*w(15) + w(23)
      w(23)=4.D0/3.D0*LQ
      w(15)=w(15)*w(23)
      w(24)=w(7)*w(5)
      w(25)=16*w(9)
      w(15)=w(15) + 32*w(10) - 16*w(24) + 4.D0/3.D0*w(22) + w(20) + 1.D0
     & /3.D0*w(16) + w(25)
      w(15)=LQ*w(15)
      w(16)=4*w(1)
      w(20)=w(1)**2
      w(22)= - 1 - 2.D0/3.D0*w(20)
      w(22)=w(22)*w(16)
      w(26)=2*w(6)
      w(27)=23 - w(14)
      w(27)=w(27)*w(26)
      w(28)=2*z2
      w(29)=10*w(1)
      w(30)= - 31.D0/3.D0 - w(29)
      w(30)=w(30)*w(28)
      w(22)=w(30) + 20*w(9) + w(27) + 407.D0/9.D0 + w(22)
      w(27)= - 20 + w(1)
      w(27)=w(1)*w(27)
      w(30)=w(5) + 31.D0/3.D0 - 7*w(1)
      w(30)=w(5)*w(30)
      w(27)=2.D0/9.D0*w(30) - 14.D0/3.D0*z2 + 1.D0/3.D0*w(27) + w(26)
      w(27)=w(5)*w(27)
      w(22)=1.D0/3.D0*w(22) + w(27)
      w(27)=2.D0/3.D0*w(5)
      w(22)=w(22)*w(27)
      w(30)= - 2.D0/3.D0*z2 + 56.D0/27.D0 + w(6)
      w(31)=4.D0/9.D0*w(5) + 31.D0/9.D0 - w(18)
      w(31)=w(5)*w(31)
      w(30)=4*w(30) + w(31)
      w(30)=w(5)*w(30)
      w(31)=w(5)**2
      w(31)= - 22.D0/9.D0*LM + 2*w(31) + 23.D0/3.D0 - w(21)
      w(31)=LM*w(31)
      w(32)=8*z2
      w(33)=31.D0/9.D0 - w(32)
      w(30)=1.D0/3.D0*w(31) + 5.D0/9.D0*w(33) + w(30)
      w(31)=2*LM
      w(30)=w(30)*w(31)
      w(33)=20*w(1)
      w(34)=2*w(5)
      w(35)=w(34) - 67.D0/3.D0 + w(33)
      w(36)=4*LM
      w(37)=8*LQ
      w(35)= - w(37) + 1.D0/3.D0*w(35) - w(36)
      w(35)=w(8)*w(35)
      w(26)= - w(28) + w(26)
      w(28)= - 1 + 16.D0/9.D0*w(1)
      w(28)=w(28)*w(1)
      w(28)=w(28) - 4.D0/9.D0*w(6)
      w(26)=w(28)*w(26)
      w(28)=w(12) - w(13)
      w(38)=10807.D0/243.D0 + w(14)
      w(39)=3 - w(16)
      w(39)=w(9)*w(39)
      w(40)=40*w(5) - 299.D0/3.D0 - w(14)
      w(40)= - 64.D0/3.D0*LQ + 1.D0/9.D0*w(40) + 24*LM
      w(40)=z3*w(40)
      w(15)=w(40) + 4.D0/3.D0*w(35) + w(15) + w(30) + w(22) - 8.D0/3.D0
     & *B4 + 2*w(39) + 74.D0/3.D0*z4 + 1.D0/3.D0*w(38) + w(26) - 56.D0/
     & 9.D0*w(28)
      w(15)=w(4)*w(15)
      w(22)=1.D0/11.D0*z
      w(26)= - 2313613339.D0/35.D0 + 35853133.D0/6.D0*z
      w(26)=z*w(26)
      w(26)=69889275073.D0/210.D0 + w(26)
      w(26)=z*w(26)
      w(26)= - 21148368137.D0/21.D0 + w(26)
      w(26)=z*w(26)
      w(26)=2993725264699.D0/1470.D0 + w(26)
      w(26)=z*w(26)
      w(26)= - 1063329613723.D0/735.D0 + 1.D0/2.D0*w(26)
      w(26)=z*w(26)
      w(26)=124034083687.D0/84.D0 + w(26)
      w(26)=w(26)*w(22)
      w(26)= - 145269297709.D0/1470.D0 + w(26)
      w(26)=z*w(26)
      w(26)=139754777432.D0/2695.D0 + w(26)
      w(26)=z*w(26)
      w(26)= - 303818272477.D0/16170.D0 + w(26)
      w(26)=z*w(26)
      w(26)=10355042804.D0/2695.D0 + w(26)
      w(28)=388.D0/5.D0 - 7*z
      w(28)=z*w(28)
      w(28)= - 17627.D0/45.D0 + w(28)
      w(28)=z*w(28)
      w(28)=107033.D0/45.D0 + 2*w(28)
      w(28)=z*w(28)
      w(28)= - 304352.D0/63.D0 + w(28)
      w(28)=z*w(28)
      w(28)=2174969.D0/315.D0 + w(28)
      w(28)=z*w(28)
      w(28)= - 319882.D0/45.D0 + w(28)
      w(22)=w(28)*w(22)
      w(22)=151909.D0/315.D0 + w(22)
      w(22)=z*w(22)
      w(22)= - 898378.D0/3465.D0 + w(22)
      w(22)=z*w(22)
      w(22)=68749.D0/693.D0 + w(22)
      w(22)=z*w(22)
      w(22)= - 91192.D0/3465.D0 + w(22)
      w(22)=w(22)*w(16)
      w(22)=1.D0/1485.D0*w(26) + w(22)
      w(26)=1 + w(1)
      w(26)=w(3)*w(26)
      w(28)=w(2)*z2
      w(15)=4*w(15) + 3296*w(28) + 1.D0/9.D0*w(22) + 32*w(26)
      w(15)=CA*w(15)
      w(22)= - 115.D0/9.D0 - w(16)
      w(22)=w(22)*w(14)
      w(26)=8*w(5)
      w(28)=w(16) + 5.D0/3.D0
      w(30)= - 7.D0/9.D0*w(5) - w(28)
      w(30)=w(30)*w(26)
      w(22)=w(30) + 208.D0/3.D0*z2 - 16.D0/3.D0*w(6) + 1127.D0/27.D0 + 
     & w(22)
      w(22)=w(5)*w(22)
      w(30)= - w(34) - 11.D0/3.D0 - w(16)
      w(30)=w(30)*w(34)
      w(30)=w(30) + w(32) + 11 - 80.D0/3.D0*w(1)
      w(35)=4.D0/3.D0*w(1)
      w(38)=w(35) - 1
      w(39)=w(38) + w(27)
      w(40)= - w(39)*w(31)
      w(30)=1.D0/3.D0*w(30) + w(40)
      w(30)=w(30)*w(31)
      w(40)=4*w(6)
      w(35)=3 + w(35)
      w(35)=w(35)*w(40)
      w(41)= - 8 - 5.D0/3.D0*w(1)
      w(41)=w(1)*w(41)
      w(41)= - 1139.D0/9.D0 + 16*w(41)
      w(41)=w(1)*w(41)
      w(41)=590.D0/3.D0 + w(41)
      w(42)=163.D0/3.D0 + 28*w(1)
      w(42)=z2*w(42)
      w(22)= - 64*w(10) + w(30) + 32*w(24) + w(22) + 4.D0/3.D0*w(42) - 
     & w(25) + 1.D0/3.D0*w(41) + w(35)
      w(24)=107.D0/9.D0 + 6*w(1)
      w(24)=w(24)*w(16)
      w(30)=8.D0/3.D0*w(5)
      w(35)=1.D0/3.D0 + w(29)
      w(35)=2*w(35) + 5*w(5)
      w(35)=w(35)*w(30)
      w(37)= - w(39)*w(37)
      w(24)=w(37) + w(35) - 128.D0/3.D0*z2 - 167.D0/3.D0 + w(24)
      w(24)=LQ*w(24)
      w(22)=2*w(22) + w(24)
      w(24)=2*LQ
      w(22)=w(22)*w(24)
      w(35)=8.D0/3.D0*w(1)
      w(37)=5 + w(35)
      w(37)=w(37)*w(18)
      w(37)=1703.D0/9.D0 + w(37)
      w(37)=w(37)*w(16)
      w(39)= - 163.D0/3.D0 + w(33)
      w(39)=w(39)*w(40)
      w(37)=w(39) - 1631.D0/3.D0 + w(37)
      w(39)=8*w(6)
      w(41)=407.D0/3.D0 - w(18)
      w(41)=w(1)*w(41)
      w(41)=49.D0/3.D0 + w(41)
      w(28)=19.D0/9.D0*w(28) + w(5)
      w(28)=w(5)*w(28)
      w(28)=w(28) - 20.D0/3.D0*z2 + 1.D0/3.D0*w(41) - w(39)
      w(28)=w(28)*w(34)
      w(41)= - 149.D0/9.D0 + w(16)
      w(21)=w(41)*w(21)
      w(21)=w(28) + w(21) + 1.D0/3.D0*w(37) - w(25)
      w(21)=w(21)*w(27)
      w(27)=89.D0/3.D0 + w(18)
      w(27)=w(1)*w(27)
      w(27)= - w(32) - w(40) - 7 + w(27)
      w(28)=w(30) + 11.D0/3.D0 + w(33)
      w(28)=w(5)*w(28)
      w(27)=2*w(27) + w(28)
      w(28)=4*w(5)
      w(27)=w(27)*w(28)
      w(30)=19 + w(33)
      w(30)=w(30)*w(16)
      w(33)= - 49.D0/3.D0 - w(16)
      w(32)=w(33)*w(32)
      w(27)=w(27) + w(32) - 103 + w(30)
      w(30)=1 + w(18)
      w(30)=w(30)*w(16)
      w(32)=1.D0/3.D0*w(5) - 1 + w(35)
      w(32)=w(32)*w(26)
      w(30)=w(32) - 32.D0/3.D0*z2 - 11 + w(30)
      w(30)=LM*w(30)
      w(27)=1.D0/3.D0*w(27) + w(30)
      w(27)=w(27)*w(31)
      w(30)=151 + 224*w(1)
      w(30)=w(30)*w(18)
      w(20)= - w(6) + 7 - 8*w(20)
      w(17)=w(20)*w(17)
      w(17)= - 664*z4 + w(17) - 14197.D0/6.D0 + w(30)
      w(20)=w(38)*w(25)
      w(25)= - 5 + w(16)
      w(25)=w(25)*w(16)
      w(25)= - w(40) - 311.D0/3.D0 + w(25)
      w(25)=z2*w(25)
      w(14)=w(28) + 37.D0/3.D0 - w(14)
      w(14)=w(8)*w(14)
      w(28)= - w(26) + 193.D0/3.D0 + w(29)
      w(28)=20*LQ + 1.D0/9.D0*w(28) - w(36)
      w(28)=z3*w(28)
      w(29)=w(12) + B4
      w(14)=16*w(28) + 32.D0/9.D0*w(14) + w(22) - 128.D0/9.D0*w(11) + 
     & w(27) + w(21) + 8.D0/9.D0*w(25) + 1.D0/9.D0*w(17) + w(20) + 64.D0
     & /3.D0*w(29)
      w(17)=CF*w(4)
      w(14)=w(14)*w(17)
      w(14)=w(14) + w(15)
      w(14)=CF*w(14)
      w(15)=w(18) + 29.D0/3.D0
      w(15)=w(15)*w(18)
      w(15)=w(15) + w(39) - w(19)
      w(18)=w(15) + 235.D0/9.D0
      w(19)=w(16) + 67.D0/3.D0
      w(19)=w(34) + 1.D0/3.D0*w(19)
      w(19)=w(19)*w(34)
      w(16)=w(16) + w(26) + 29.D0/3.D0
      w(20)=w(23) - w(16)
      w(20)=LQ*w(20)
      w(18)=1.D0/3.D0*w(20) + w(19) + 1.D0/3.D0*w(18)
      w(20)=1 + 2*NF
      w(18)=LQ*w(20)*w(18)
      w(20)=w(5) + 5.D0/3.D0
      w(21)=2.D0/3.D0*LM + w(20)
      w(21)=LM*w(21)
      w(21)=31.D0/9.D0 + w(21)
      w(21)=w(21)*w(31)
      w(22)= - 10.D0/3.D0 - w(5)
      w(22)=w(5)*w(22)
      w(23)=LM**2
      w(22)=2.D0/3.D0*w(23) + 68.D0/9.D0 + w(22)
      w(22)=LM*w(22)
      w(23)=w(5) + 5
      w(23)=w(23)*w(5)
      w(23)=w(23) - 2
      w(23)=w(23)*w(5)
      w(25)=376.D0/9.D0 - w(23)
      w(22)=2.D0/9.D0*w(25) + w(22)
      w(22)=NF*w(22)
      w(23)= - 377.D0/9.D0 - w(23)
      w(21)=w(22) + 1.D0/9.D0*w(23) + w(21)
      w(22)=7 - 4*NF
      w(22)=z3*w(22)
      w(18)=8.D0/9.D0*w(22) + 2.D0/3.D0*w(21) + w(18)
      w(17)=w(17)*TF
      w(18)=w(18)*w(17)
      w(14)=w(14) + 16.D0/3.D0*w(18)
      w(14)=as*TF*w(14)
      w(15)=359.D0/9.D0 + w(15)
      w(16)=w(24) - w(16)
      w(16)=LQ*w(16)
      w(18)=2*w(20) + LM
      w(18)=LM*w(18)
      w(15)=2.D0/3.D0*w(16) + 4.D0/3.D0*w(18) + 1.D0/3.D0*w(15) + w(19)
      w(15)=w(15)*w(17)
      w(14)=2*w(15) + w(14)
*
      G = as**2*w(14)
*
100   CONTINUE
      G1NSplu3a=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/G1NSreg.f <==
      PROGRAM TEST
*     ------------
*
*     G1NSHQ MSbar
*     A. Behring, J. Blümlein, A. De Freitas, A. von Manteuffel
*     and C. Schneider, Nucl. Phys. B 897 (2015) 612–644 [arXiv:1504.08217 [hep-ph]].
* 
*     G1NSreg
*
      IMPLICIT NONE
*
      REAL*8 G1NSreg2,G1NSreg3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=G1NSreg2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,G1NSreg2=',IORD,T1
*
      IORD=3
      T1=G1NSreg3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,G1NSreg3=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION G1NSreg2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=Hr1(0)
      w(2)=Hr1(1)
      w(3)=Hr2(0,1)
      w(4)=1 - 11*z
      w(5)=z + 1
      w(6)= - LM*w(5)
      w(4)=2.D0/3.D0*w(4) + w(6)
      w(4)=LM*w(4)
      w(6)=LQ - 14.D0/3.D0
      w(6)=w(6)*z
      w(6)=w(6) + LQ
      w(7)= - 5.D0/3.D0 + w(6)
      w(8)= - w(2)*w(5)
      w(7)=2*w(7) + w(8)
      w(7)=w(2)*w(7)
      w(8)=10.D0/3.D0 - LQ
      w(8)=LQ*w(8)
      w(9)=28.D0/3.D0 - LQ
      w(9)=LQ*w(9)
      w(9)= - 218.D0/9.D0 + w(9)
      w(9)=z*w(9)
      w(4)=w(7) + w(4) + w(9) - 47.D0/9.D0 + w(8)
      w(7)= - 2.D0/3.D0*w(3) + 4.D0/3.D0*z2
      w(7)=w(5)*w(7)
      w(8)= - w(2) - LM
      w(8)=w(5)*w(8)
      w(6)= - 13.D0/3.D0 + w(8) + 2*w(6)
      w(5)= - w(1)*w(5)
      w(5)=2.D0/3.D0*w(6) + w(5)
      w(5)=w(1)*w(5)
      w(4)=1.D0/3.D0*w(4) + w(5) + w(7)
*
      G = 4*CF*TF*as**2*w(4)
*
      G1NSreg2 = G
*
      RETURN
      END
      REAL*8 FUNCTION G1NSreg3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=Hr1(-1)
      w(2)=Hr1(0)
      w(3)=Hr2(0,-1)
      w(4)=Hr1(1)
      w(5)=Hr2(0,1)
      w(6)=Hr3(0,0,1)
      w(7)=Hr3(0,1,1)
      w(8)=Hr3(0,-1,-1)
      w(9)=Hr4(0,1,1,1)
      w(10)=1/(1 + z)
      w(11)=1/(3 + 3*z)
      w(12)=Hr3(0,-1,1)
      w(13)=Hr3(0,0,-1)
      w(14)=Hr3(0,1,-1)
      w(15)=1/(9 + 9*z)
      w(16)=Hr4(0,-1,-1,-1)
      w(17)=Hr4(0,-1,1,1)
      w(18)=Hr4(0,0,-1,-1)
      w(19)=Hr4(0,0,-1,1)
      w(20)=Hr4(0,0,0,-1)
      w(21)=Hr4(0,0,0,1)
      w(22)=Hr4(0,0,1,-1)
      w(23)=Hr4(0,0,1,1)
      w(24)=Hr4(0,1,-1,1)
      w(25)=Hr4(0,1,1,-1)
      w(26)=1/(27 + 27*z)
      w(27)=1/(81 + 81*z)
      w(28)=1/(9*z + 9*z**2)
      w(29)=CF**2
      w(30)=2*w(29)
      w(31)=z**2
      w(31)=w(31) + 1
      w(32)=w(30)*w(31)
      w(33)=w(32)*w(11)
      w(34)=CA*CF
      w(35)=w(34)*w(11)
      w(36)=w(35)*w(31)
      w(33)=w(33) - w(36)
      w(36)=w(33)*w(1)
      w(37)=8*w(36)
      w(38)=z + 1
      w(39)=w(38)*LQ
      w(40)=11*z
      w(41)=w(40) + 5
      w(42)=w(38)*w(4)
      w(43)=8.D0/3.D0*w(42)
      w(44)= - w(43) - 1.D0/3.D0*w(41) + w(39)
      w(44)=w(44)*w(29)
      w(45)=w(34)*w(38)
      w(44)=w(44) + 4.D0/3.D0*w(45)
      w(46)=9*z
      w(47)=w(46) + 10
      w(47)=w(47)*z
      w(47)=w(47) + 9
      w(48)=w(29)*w(11)
      w(47)=w(47)*w(48)
      w(49)=4*z
      w(50)=w(35)*w(49)
      w(47)=w(47) + w(50)
      w(51)= - w(2)*w(47)
      w(44)=w(37) + 2*w(44) + w(51)
      w(44)=w(2)*w(44)
      w(51)=2*LQ
      w(52)=w(51)*w(38)
      w(53)=2*z
      w(54)=w(52) - 1 - w(53)
      w(54)=2.D0/3.D0*w(54) - w(42)
      w(55)=2*w(4)
      w(54)=w(54)*w(55)
      w(56)= - 1 + w(53)
      w(57)=z + 5
      w(58)=LQ*w(57)
      w(54)=w(54) + 7*w(56) - 2.D0/3.D0*w(58)
      w(54)=w(54)*w(29)
      w(56)=w(3)*w(33)
      w(58)=37 - 83*z
      w(58)=w(58)*w(34)
      w(59)=LM*w(45)
      w(44)=22.D0/27.D0*w(59) - 8*w(56) + w(54) + 1.D0/9.D0*w(58) + 
     & w(44)
      w(44)=LM*w(44)
      w(54)=1 + 13*z
      w(56)=w(54)*w(51)
      w(58)=5*z
      w(59)= - 2 - w(58)
      w(59)=7.D0/3.D0*w(59) + w(39)
      w(59)=2*w(59) - w(42)
      w(60)=4*w(4)
      w(59)=w(59)*w(60)
      w(61)= - 235 - 337*z
      w(56)=w(59) + 1.D0/3.D0*w(61) + w(56)
      w(56)=w(56)*w(29)
      w(59)=29*z
      w(61)=109 - w(59)
      w(61)=w(61)*w(34)
      w(56)=w(56) + 4.D0/9.D0*w(61)
      w(61)=w(39) - 10.D0/3.D0*w(42)
      w(61)=w(61)*w(29)
      w(62)=w(34)*w(42)
      w(61)=w(61) + w(62)
      w(62)=2*w(2)
      w(61)=w(61)*w(62)
      w(56)=1.D0/3.D0*w(56) + w(61)
      w(56)=w(2)*w(56)
      w(61)= - 8*w(13) + 16*w(14)
      w(61)=w(33)*w(61)
      w(36)=4*w(36)
      w(63)=w(2)**2
      w(64)=w(63)*w(36)
      w(65)=3*z
      w(66)= - 2 + w(65)
      w(66)=z*w(66)
      w(66)=3 + w(66)
      w(66)=w(66)*w(48)
      w(50)=w(66) + w(50)
      w(66)=4*w(6)
      w(50)=w(50)*w(66)
      w(67)= - 1 - 7.D0/3.D0*z
      w(60)=w(67)*w(60)
      w(67)=1 + w(49)
      w(67)=LQ*w(67)
      w(67)=32*w(67) + 113 - 287*z
      w(60)=1.D0/9.D0*w(67) + w(60)
      w(60)=w(4)*w(60)
      w(67)=19*z
      w(68)= - 85 + w(67)
      w(68)=LQ*w(68)
      w(68)=1.D0/3.D0*w(68) - 125 + 178*z
      w(60)=1.D0/3.D0*w(68) + w(60)
      w(60)=w(60)*w(29)
      w(68)=z - 1
      w(69)=8*w(4)
      w(70)=w(68)*w(69)
      w(71)=4267 - 4577*z
      w(70)=1.D0/27.D0*w(71) + w(70)
      w(71)=1.D0/3.D0*w(34)
      w(70)=w(70)*w(71)
      w(44)=w(44) + w(50) + w(64) + w(56) + w(60) + w(70) + w(61)
      w(44)=LM*w(44)
      w(31)=w(31)*w(34)
      w(31)=w(31) - w(32)
      w(32)= - w(8)*w(31)
      w(50)=w(31)*w(1)
      w(56)=w(63)*w(50)
      w(32)=8*w(32) + w(56)
      w(32)=w(1)*w(32)
      w(56)=7*z
      w(60)= - 6 - w(56)
      w(60)=z*w(60)
      w(60)= - 7 + w(60)
      w(60)=w(60)*w(30)
      w(61)=z - 2
      w(61)=w(61)*z
      w(64)=11 - w(61)
      w(64)=w(64)*w(34)
      w(60)=w(60) + w(64)
      w(60)=w(23)*w(60)
      w(32)=w(32) + w(60)
      w(60)= - w(13) + w(6)
      w(64)=16*w(1)
      w(60)=w(64)*w(60)
      w(70)=w(17) + w(25) + w(24)
      w(72)=w(3)*w(1)**2
      w(72)= - w(72) + w(22) + w(19) - w(18)
      w(60)=w(60) - 16*w(72) + 32*w(70)
      w(60)=w(31)*w(60)
      w(70)=7 - w(49)
      w(70)=w(70)*w(65)
      w(70)=77 + w(70)
      w(70)=z*w(70)
      w(70)=24 + w(70)
      w(70)=w(70)*w(34)*w(51)
      w(72)=w(51)*w(29)
      w(73)=13 + w(46)
      w(73)=z*w(73)
      w(73)=9 + w(73)
      w(73)=w(73)*w(72)
      w(74)=w(34)*LQ
      w(75)=w(58)*w(74)
      w(73)=w(73) + w(75)
      w(73)=w(2)*w(73)
      w(75)=173 + 16*z
      w(75)=w(75)*w(65)
      w(75)=706 + w(75)
      w(75)=z*w(75)
      w(75)=315 + w(75)
      w(76)=w(29)*LQ
      w(75)=w(75)*w(76)
      w(70)=4*w(73) + w(75) + w(70)
      w(70)=w(2)*w(70)
      w(73)=99 + 115*z
      w(73)=z*w(73)
      w(73)=32 + w(73)
      w(73)=w(73)*w(72)
      w(70)=w(73) + w(70)
      w(70)=w(2)*w(70)
      w(73)= - 238 - 195*z
      w(73)=z*w(73)
      w(73)= - 123 + w(73)
      w(73)=w(73)*w(29)
      w(75)=4 + w(67)
      w(75)=z*w(75)
      w(75)=25 + w(75)
      w(75)=w(75)*w(34)
      w(77)=w(65) + 4
      w(77)=w(77)*z
      w(77)=w(77) + 3
      w(78)= - w(77)*w(29)
      w(79)=w(34)*z
      w(78)=w(78) - w(79)
      w(78)=w(2)*w(78)
      w(73)=8*w(78) + w(73) + w(75)
      w(73)=w(73)*w(63)
      w(75)=32*w(3)
      w(78)=w(1)*w(2)
      w(78)=w(75) - 32*w(78)
      w(80)=w(30) - w(34)
      w(81)=w(49) + 3
      w(81)=w(81)*z
      w(81)=w(81) + 4
      w(81)= - w(81)*w(80)
      w(78)=w(81)*w(78)
      w(73)=w(73) + w(78)
      w(73)=LM*w(73)
      w(78)=21*z
      w(82)=10 + w(78)
      w(82)=z*w(82)
      w(82)=21 + w(82)
      w(82)=w(82)*w(30)
      w(83)=6 + w(58)
      w(83)=z*w(83)
      w(83)= - 1 + w(83)
      w(83)=w(83)*w(34)
      w(82)=16*w(83) + w(82)
      w(82)=w(21)*w(82)
      w(83)=178 + 131*z
      w(83)=z*w(83)
      w(83)=131 + w(83)
      w(83)=z4*w(83)*w(29)
      w(32)=w(73) + w(70) + w(83) + w(60) + w(82) + 4*w(32)
      w(60)=4*w(15)
      w(32)=w(32)*w(60)
      w(70)=14 + z
      w(70)=z*w(70)
      w(70)=1 + w(70)
      w(70)=w(70)*w(48)
      w(73)=2*w(34)
      w(82)= - 3 - z
      w(82)=z*w(82)
      w(82)= - 1 + w(82)
      w(82)=w(10)*w(82)*w(73)
      w(70)=w(70) + w(82)
      w(70)=LM*w(70)
      w(82)= - 10 - w(56)
      w(82)=w(82)*w(65)
      w(82)= - 17 + w(82)
      w(82)=w(11)*w(82)*w(51)
      w(83)=5.D0/9.D0*w(42)
      w(82)=w(82) - w(83)
      w(82)=w(82)*w(29)
      w(84)=w(38)*w(65)
      w(84)=2 + w(84)
      w(85)=w(11)*LQ
      w(84)=w(84)*w(85)
      w(86)=1.D0/9.D0*w(42)
      w(84)=4*w(84) + w(86)
      w(84)=w(84)*w(34)
      w(70)=w(70) + w(82) + w(84)
      w(82)=22 + 15*z
      w(82)=z*w(82)
      w(82)=15 + w(82)
      w(82)=w(82)*w(29)
      w(84)=2 + w(65)
      w(84)=w(84)*w(53)
      w(84)= - 3 + w(84)
      w(87)=4*w(34)
      w(84)=w(84)*w(87)
      w(82)=w(82) + w(84)
      w(82)=w(2)*w(82)
      w(82)=w(82) + 16*w(50)
      w(60)=w(82)*w(60)
      w(82)= - 404 - 235*z
      w(82)=z*w(82)
      w(82)= - 409 + w(82)
      w(82)=w(82)*w(29)
      w(84)=1102 + 497*z
      w(84)=z*w(84)
      w(84)=1085 + w(84)
      w(84)=w(84)*w(34)
      w(82)=4*w(82) + w(84)
      w(82)=w(26)*w(82)
      w(60)=w(60) + w(82) + 8*w(70)
      w(60)=z3*w(60)
      w(70)= - 577 + 12329*z
      w(82)=44*w(39)
      w(84)=w(82) - 109 - 865*z
      w(84)=LQ*w(84)
      w(70)=1.D0/3.D0*w(70) + w(84)
      w(70)=w(70)*w(51)
      w(84)=86681 - 108295*z
      w(70)=1.D0/27.D0*w(84) + w(70)
      w(84)=253 + 703*z
      w(84)=1.D0/3.D0*w(84) - 22*w(39)
      w(84)=LQ*w(84)
      w(88)=29 - 65*z
      w(84)=1.D0/3.D0*w(88) + w(84)
      w(82)=w(82) + 46 - 43*z
      w(82)=w(4)*w(82)
      w(82)=2*w(84) + w(82)
      w(82)=w(82)*w(55)
      w(70)=1.D0/3.D0*w(70) + w(82)
      w(61)=w(61) + 1
      w(82)=w(61)*w(85)
      w(84)=w(82) - 1.D0/9.D0*w(38)
      w(88)=w(84)*w(8)
      w(89)=12*z
      w(90)= - 17 - w(89)
      w(90)=w(90)*w(65)
      w(90)= - 22 + w(90)
      w(90)=z4*w(90)*w(11)
      w(70)=4*w(90) + 1.D0/9.D0*w(70) - 32*w(88)
      w(70)=CA*CF*w(70)
      w(60)=w(70) + w(60)
      w(70)=LQ**2
      w(90)=w(70)*w(11)
      w(78)= - 34 - w(78)
      w(78)=z*w(78)
      w(78)= - 21 + w(78)
      w(78)=w(78)*w(90)
      w(91)=4*LQ
      w(92)=5 + w(56)
      w(92)=w(92)*w(91)
      w(93)= - 71 - 146*z
      w(92)=1.D0/9.D0*w(93) + w(92)
      w(93)=1.D0/3.D0*w(42)
      w(92)=2*w(92) + w(93)
      w(94)=1.D0/3.D0*w(4)
      w(92)=w(92)*w(94)
      w(78)=w(78) + w(92)
      w(78)=w(78)*w(29)
      w(49)=w(90)*w(49)
      w(92)=1.D0/3.D0*z
      w(95)=w(92) - 1
      w(95)=w(95)*LQ
      w(96)=1 + 14.D0/3.D0*z
      w(96)=1.D0/3.D0*w(96) - w(95)
      w(86)=2*w(96) - w(86)
      w(86)=w(4)*w(86)
      w(86)= - w(49) + w(86)
      w(86)=w(86)*w(34)
      w(78)=w(78) + w(86)
      w(86)= - 5255 - 4179*z
      w(86)=z*w(86)
      w(86)= - 2868 + w(86)
      w(86)=w(86)*w(29)
      w(96)=23*z
      w(97)=17 + w(40)
      w(97)=w(97)*w(96)
      w(97)=586 + w(97)
      w(97)=w(97)*w(73)
      w(86)=w(86) + w(97)
      w(86)=w(27)*w(86)
      w(78)=2*w(78) + w(86)
      w(86)= - 218 - 177*z
      w(86)=z*w(86)
      w(86)= - 105 + w(86)
      w(86)=w(86)*w(29)
      w(97)=7 + 22*z
      w(97)=z*w(97)
      w(97)=25 + w(97)
      w(97)=w(97)*w(87)
      w(86)=5*w(86) + w(97)
      w(86)=w(27)*w(86)
      w(97)= - 19*w(29) + 7*w(34)
      w(97)=w(42)*w(97)
      w(86)=4.D0/27.D0*w(97) + w(86)
      w(97)= - 70 - 51*z
      w(97)=z*w(97)
      w(97)= - 51 + w(97)
      w(97)=w(97)*w(29)
      w(79)=w(97) - 16*w(79)
      w(79)=w(2)*w(26)*w(79)
      w(79)=2*w(86) + w(79)
      w(79)=w(2)*w(79)
      w(78)=2*w(78) + w(79)
      w(78)=w(2)*w(78)
      w(79)=97 + 169*z
      w(79)=1.D0/3.D0*w(79) - 10*w(39)
      w(79)=LQ*w(79)
      w(86)= - 335 - 593*z
      w(79)=1.D0/27.D0*w(86) + w(79)
      w(86)=8*w(39)
      w(97)= - 8.D0/27.D0*w(42) + w(86) - 1.D0/9.D0 - z
      w(97)=w(4)*w(97)
      w(79)=2.D0/3.D0*w(79) + w(97)
      w(79)=w(79)*w(69)
      w(97)= - 4.D0/3.D0 - w(58)
      w(97)=2*w(97) + w(39)
      w(97)=w(97)*w(70)
      w(98)= - 8399 - 10999*z
      w(79)=w(79) + 1.D0/81.D0*w(98) + 8*w(97)
      w(79)=w(79)*w(29)
      w(97)=4.D0/9.D0*w(42)
      w(98)= - 5 - w(53)
      w(98)=w(97) + 1.D0/3.D0*w(98) - w(52)
      w(98)=w(98)*w(94)
      w(98)=w(98) + 44.D0/9.D0*w(39) + 4.D0/9.D0 + z
      w(98)=w(98)*w(55)
      w(99)=w(38)*w(70)
      w(100)=2807 - 995*z
      w(99)=1.D0/9.D0*w(100) - 64*w(99)
      w(98)=1.D0/9.D0*w(99) + w(98)
      w(98)=w(98)*w(87)
      w(99)=239 + 181*z
      w(99)=z*w(99)
      w(99)=49 + w(99)
      w(99)=w(26)*w(99)*w(74)
      w(78)=w(78) + 64*w(99) + w(79) + w(98)
      w(78)=w(2)*w(78)
      w(70)=w(33)*w(70)
      w(72)=w(72) - w(74)
      w(79)=25 + 6*z
      w(79)=w(79)*z
      w(79)=w(79) + 18
      w(79)=w(79)*z
      w(79)=w(79) + 25
      w(79)=w(79)*z
      w(79)=w(79) + 6
      w(72)=w(28)*w(72)*w(79)
      w(79)=174 + 199*z
      w(79)=w(79)*z
      w(79)=w(79) + 199
      w(79)=w(27)*w(80)*w(79)
      w(70)=w(72) - w(79) - w(70)
      w(72)=w(85)*w(34)
      w(79)=w(48)*w(51)
      w(72)=w(72) - w(79)
      w(98)=w(58) - 2
      w(98)=w(98)*z
      w(98)=w(98) + 5
      w(98)=w(98)*w(72)
      w(99)= - w(31)*w(62)
      w(67)=w(67) + 18
      w(67)=w(67)*z
      w(67)=w(67) + 19
      w(67)=w(80)*w(67)
      w(99)=w(99) + w(67)
      w(99)=w(26)*w(99)
      w(98)=w(99) + w(98)
      w(98)=w(2)*w(98)
      w(98)= - 2*w(70) + w(98)
      w(98)=w(2)*w(98)
      w(84)=w(80)*w(84)
      w(99)=w(2)*w(84)
      w(100)= - w(26)*w(62)*w(50)
      w(99)=w(99) + w(100)
      w(100)=2*w(1)
      w(99)=w(99)*w(100)
      w(98)=w(98) + w(99)
      w(64)=w(98)*w(64)
      w(98)= - 1 + 5.D0/3.D0*z
      w(98)=LQ*w(98)
      w(98)=w(98) + 8.D0/9.D0*w(42)
      w(98)=w(98)*w(29)
      w(99)=1 + w(92)
      w(99)=LQ*w(99)
      w(99)=w(99) - w(83)
      w(99)=w(99)*w(73)
      w(98)=w(98) + w(99)
      w(99)=130 + 357*z
      w(99)=z*w(99)
      w(99)=93 + w(99)
      w(99)=w(99)*w(29)
      w(46)=101 + w(46)
      w(46)=z*w(46)
      w(46)=12 + w(46)
      w(46)=w(46)*w(73)
      w(46)=w(99) + w(46)
      w(46)=w(26)*w(46)
      w(56)=w(56) + 1
      w(99)=w(56)*w(34)
      w(101)=w(29)*w(38)
      w(102)= - 4*w(101) - w(99)
      w(102)=w(2)*w(102)
      w(46)=4.D0/9.D0*w(102) + 4*w(98) + w(46)
      w(46)=w(46)*w(66)
      w(66)=w(65) + 1
      w(66)=w(62)*w(66)*w(72)
      w(84)= - w(84)*w(100)
      w(66)=w(84) + w(66) + w(70)
      w(66)=w(66)*w(75)
      w(70)=2 + 13.D0/3.D0*z
      w(75)=3*w(39)
      w(84)=4*w(70) - w(75)
      w(84)=LQ*w(84)
      w(98)=w(42)*LQ
      w(100)= - 55.D0/3.D0 - z
      w(84)=20.D0/9.D0*w(98) + 1.D0/3.D0*w(100) + w(84)
      w(69)=w(84)*w(69)
      w(84)= - 17 - 50*z
      w(84)=1.D0/3.D0*w(84) + w(52)
      w(84)=w(84)*w(51)
      w(100)= - 19 + 908*z
      w(84)=1.D0/9.D0*w(100) + w(84)
      w(100)=8*LQ
      w(84)=w(84)*w(100)
      w(102)=1951 - 3457*z
      w(84)=1.D0/9.D0*w(102) + w(84)
      w(69)=1.D0/3.D0*w(84) + w(69)
      w(69)=w(4)*w(69)
      w(57)= - w(57)*w(51)
      w(84)=161*z
      w(102)=130 + w(84)
      w(57)=1.D0/3.D0*w(102) + w(57)
      w(57)=LQ*w(57)
      w(102)= - 652 - 557*z
      w(57)=2.D0/9.D0*w(102) + w(57)
      w(57)=w(57)*w(91)
      w(57)=w(57) - 545 + 12332.D0/9.D0*z
      w(57)=128*w(88) + 1.D0/3.D0*w(57) + w(69)
      w(57)=w(29)*w(57)
      w(69)=z + 2
      w(88)=w(69)*w(58)
      w(88)=w(88) + 9
      w(72)= - w(88)*w(72)
      w(67)= - w(26)*w(67)
      w(67)=w(67) + w(72)
      w(67)=w(13)*w(67)
      w(72)=w(81)*w(26)
      w(81)=w(14)*w(72)
      w(32)=w(32) + 4*w(44) + w(66) + 32*w(67) + w(46) + w(64) + w(78)
     &  - 256*w(81) + w(57) + 2*w(60)
      w(32)=as*w(32)
      w(44)=5 + 14*z
      w(46)= - w(39) + 2.D0/3.D0*w(44)
      w(46)=w(46)*LQ
      w(57)= - 1.D0/3.D0*w(44) + w(39)
      w(57)=2*w(57) - w(42)
      w(57)=w(4)*w(57)
      w(60)= - 47 - 218*z
      w(57)=w(57) + 1.D0/9.D0*w(60) + w(46)
      w(60)=1.D0/3.D0*CF
      w(57)=w(57)*w(60)
      w(64)=w(52) - w(42)
      w(66)=13 + 28*z
      w(66)=1.D0/3.D0*w(66)
      w(67)= - w(66) + w(64)
      w(78)=2.D0/3.D0*CF
      w(67)=w(67)*w(78)
      w(81)=w(38)*CF
      w(88)=w(81)*w(2)
      w(67)=w(67) - w(88)
      w(67)=w(2)*w(67)
      w(91)=w(40) - 1
      w(102)=w(60)*w(91)
      w(102)=w(102) + w(88)
      w(103)= - LM*w(81)
      w(103)= - 2*w(102) + w(103)
      w(104)=1.D0/3.D0*LM
      w(103)=w(103)*w(104)
      w(57)=w(103) + w(57) + w(67)
      w(32)=4*w(57) + w(32)
      w(57)=as**2
      w(32)=w(32)*w(57)
      w(67)= - w(2)*w(31)
      w(67)=w(67) - w(50)
      w(103)=8*w(1)
      w(67)=w(67)*w(103)
      w(105)= - 245 - 24*z
      w(105)=z*w(105)
      w(105)= - 318 + w(105)
      w(105)=z*w(105)
      w(105)= - 137 + w(105)
      w(76)=w(105)*w(76)
      w(89)= - 23 + w(89)
      w(89)=z*w(89)
      w(89)= - 72 + w(89)
      w(89)=z*w(89)
      w(89)= - 17 + w(89)
      w(74)=w(89)*w(74)
      w(74)=w(76) + w(74)
      w(76)=26 + w(58)
      w(76)=z*w(76)
      w(76)=5 + w(76)
      w(76)=w(76)*w(29)
      w(89)=w(65) + 8
      w(89)=w(89)*z
      w(105)=9 + w(89)
      w(105)=w(105)*w(73)
      w(76)=w(76) + w(105)
      w(63)=w(76)*w(63)
      w(76)=118 + 117*z
      w(76)=z*w(76)
      w(76)=81 + w(76)
      w(76)=w(76)*w(29)
      w(105)=14 + w(65)
      w(105)=z*w(105)
      w(105)= - 9 + w(105)
      w(105)=w(105)*w(73)
      w(76)=w(76) + w(105)
      w(105)=2*LM
      w(76)=w(76)*w(105)
      w(63)=w(76) + w(67) + 4*w(74) + w(63)
      w(63)=w(15)*w(63)
      w(67)=38 + w(96)
      w(67)=z*w(67)
      w(67)=23 + w(67)
      w(67)=w(67)*w(90)
      w(74)= - 5.D0/3.D0 - w(65)
      w(74)=w(74)*w(51)
      w(74)= - w(97) + w(74) + 1 + 1.D0/9.D0*z
      w(74)=w(74)*w(55)
      w(67)=w(67) + w(74)
      w(67)=w(67)*w(29)
      w(69)= - w(69)*w(100)
      w(69)=w(43) + w(69) - 14.D0/3.D0 - z
      w(69)=w(69)*w(94)
      w(49)=w(49) + w(69)
      w(49)=w(49)*w(34)
      w(49)=w(67) + w(49)
      w(67)= - 66 - 35*z
      w(67)=z*w(67)
      w(67)= - 35 + w(67)
      w(67)=w(67)*w(85)
      w(67)=w(67) - w(93)
      w(67)=w(67)*w(29)
      w(69)= - 3 - w(89)
      w(69)=w(69)*w(85)
      w(69)=w(69) + w(83)
      w(69)=w(69)*w(34)
      w(67)=w(67) + w(69)
      w(69)=298 + 147*z
      w(69)=z*w(69)
      w(69)= - 9 + w(69)
      w(69)=w(69)*w(29)
      w(74)=29 + 63*z
      w(74)=z*w(74)
      w(74)=6 + w(74)
      w(74)=w(74)*w(73)
      w(69)=w(69) + w(74)
      w(69)=w(26)*w(69)
      w(67)=4*w(67) + w(69)
      w(67)=w(2)*w(67)
      w(61)=w(61)*w(79)
      w(69)= - w(34)*w(82)
      w(59)=w(59) + 18
      w(59)=w(59)*z
      w(59)=w(59) + 29
      w(59)=w(26)*w(59)*w(80)
      w(59)=w(59) + w(61) + w(69)
      w(59)=w(59)*w(103)
      w(61)=10 + w(65)
      w(61)=z*w(61)
      w(61)=3 + w(61)
      w(48)=w(61)*w(48)
      w(35)=w(77)*w(35)
      w(35)=w(48) + w(35)
      w(35)=w(2)*w(35)
      w(48)= - w(39) + w(42)
      w(48)=w(48)*w(29)
      w(35)=w(36) + 2.D0/3.D0*w(48) + w(35)
      w(36)=LM*w(47)
      w(35)=2*w(35) + w(36)
      w(35)=w(35)*w(105)
      w(36)=1338 + 1619*z
      w(36)=z*w(36)
      w(36)=1511 + w(36)
      w(36)=w(36)*w(29)
      w(47)=209 + 174*z
      w(47)=z*w(47)
      w(47)= - 189 + w(47)
      w(47)=w(47)*w(87)
      w(36)=w(36) + w(47)
      w(36)=w(27)*w(36)
      w(35)=w(63) + w(35) + w(59) + w(67) + 2*w(49) + w(36)
      w(35)=as*w(35)
      w(35)=4.D0/3.D0*w(81) + w(35)
      w(35)=w(35)*w(57)
      w(36)=w(101) - w(99)
      w(47)=as**3
      w(48)=w(47)*w(5)
      w(36)=w(36)*w(48)
      w(49)=w(81)*NF
      w(59)=w(49)*w(51)
      w(61)=LQ*w(81)
      w(59)=w(61) + w(59)
      w(61)=TF*w(59)*w(47)
      w(35)=32.D0/9.D0*w(61) + w(35) + 4.D0/9.D0*w(36)
      w(35)=z2*w(35)
      w(36)= - w(38)*w(73)
      w(36)=23.D0/3.D0*w(101) + w(36)
      w(61)=2.D0/3.D0*w(101) - w(45)
      w(61)=w(61)*w(62)
      w(63)= - w(101)*w(104)
      w(36)=w(63) - w(37) + 1.D0/3.D0*w(36) + w(61)
      w(36)=w(36)*w(105)
      w(37)=43 + 10*z
      w(61)=3 + w(92)
      w(61)=LQ*w(61)
      w(37)= - w(83) + 1.D0/27.D0*w(37) + w(61)
      w(37)=w(37)*w(29)
      w(61)=w(97) - 1.D0/3.D0*w(70) + w(95)
      w(61)=w(61)*w(34)
      w(37)=w(37) + w(61)
      w(30)=w(30)*w(38)
      w(30)=w(30) - w(45)
      w(38)=1.D0/3.D0*w(2)
      w(61)=w(30)*w(38)
      w(37)=2*w(37) + w(61)
      w(37)=w(37)*w(62)
      w(42)=2.D0/3.D0*w(42)
      w(61)=w(42) + 2.D0/3.D0*w(68) - w(39)
      w(61)=w(4)*w(61)
      w(62)=8.D0/9.D0*w(54) - w(39)
      w(62)=w(62)*w(51)
      w(63)=407 + 251*z
      w(61)=8.D0/3.D0*w(61) + 1.D0/27.D0*w(63) + w(62)
      w(61)=w(61)*w(29)
      w(40)=20 + w(40)
      w(40)= - w(43) + 1.D0/3.D0*w(40) + w(86)
      w(40)=w(4)*w(40)
      w(43)= - 2 - 143*z
      w(43)=1.D0/3.D0*w(43) + 26*w(39)
      w(40)=1.D0/3.D0*w(43) + w(40)
      w(40)=w(40)*w(34)
      w(43)=w(1)*w(72)
      w(36)=w(36) + 64*w(43) + w(37) + w(61) + 2.D0/3.D0*w(40)
      w(36)=as*w(36)
      w(36)= - 2.D0/3.D0*w(81) + w(36)
      w(36)=w(36)*w(57)
      w(37)=w(56)*w(73)
      w(37)=w(101) + w(37)
      w(37)=w(37)*w(48)
      w(36)=w(36) + 2.D0/9.D0*w(37)
      w(36)=w(5)*w(36)
      w(35)=w(36) + w(35)
      w(36)= - w(42) - 2.D0/9.D0*w(54) + w(75)
      w(29)=w(36)*w(29)
      w(36)= - w(41)*w(71)
      w(36)=w(101) + w(36)
      w(36)=w(36)*w(38)
      w(37)=w(15)*w(50)
      w(38)= - 7 - z
      w(38)=1.D0/9.D0*w(38) - w(64)
      w(34)=w(38)*w(34)
      w(29)= - 8*w(37) + w(36) + w(29) + w(34)
      w(29)=w(7)*w(29)
      w(34)=128*w(16) + 64*w(20)
      w(31)=w(31)*w(15)*w(34)
      w(30)=B4*w(30)
      w(33)=LM*w(33)
      w(33)= - 4*w(72) + w(33)
      w(33)=w(12)*w(33)
      w(34)=w(9)*w(45)
      w(29)=16*w(29) + 64*w(33) - 112.D0/9.D0*w(34) - 16.D0/3.D0*w(30)
     &  + w(31)
      w(29)=w(47)*w(29)
      w(30)=w(66) - w(39)
      w(30)=w(30)*LQ
      w(31)=w(53) - 7.D0/3.D0
      w(30)= - w(98) - w(30) + 1.D0/3.D0*w(31)
      w(31)=4.D0/3.D0*CF
      w(30)=w(30)*w(31)
      w(31)= - w(52) + 1.D0/27.D0*w(91)
      w(31)=w(31)*CF
      w(31)=w(31) + 1.D0/27.D0*w(88)
      w(31)=w(31)*w(2)
      w(30)=w(30) + w(31)
      w(30)=w(30)*w(2)
      w(31)=w(44) - w(39)
      w(31)=w(31)*LQ
      w(33)=16 + 187*z
      w(31)= - w(31) + 1.D0/3.D0*w(33)
      w(33)= - LQ*w(31)
      w(34)= - 215 - w(84)
      w(33)=1.D0/27.D0*w(34) + w(33)
      w(34)=w(46) + w(98)
      w(36)= - w(4)*w(34)
      w(33)=1.D0/3.D0*w(33) + w(36)
      w(33)=w(33)*w(78)
      w(33)=w(33) + w(30)
      w(33)=NF*w(33)
      w(31)= - w(31)*w(51)
      w(36)=323 + 431*z
      w(31)=1.D0/27.D0*w(36) + w(31)
      w(34)= - w(34)*w(55)
      w(31)=1.D0/3.D0*w(31) + w(34)
      w(31)=w(31)*w(60)
      w(34)= - 2*w(81) - w(49)
      w(34)=w(34)*w(104)
      w(34)=w(34) - w(102)
      w(34)=w(34)*w(105)
      w(36)=w(91)*w(78)
      w(36)=w(36) + w(88)
      w(36)=w(2)*w(36)
      w(37)= - 73 + w(58)
      w(37)=CF*w(37)
      w(36)=2.D0/9.D0*w(37) + w(36)
      w(36)=NF*w(36)
      w(34)=w(34) - 62.D0/9.D0*w(81) + w(36)
      w(34)=w(34)*w(104)
      w(36)= - 7*w(81) + 4*w(49)
      w(36)=z3*w(36)
      w(30)=4.D0/9.D0*w(36) + w(34) + 2*w(33) + w(31) + w(30)
      w(30)=w(30)*w(47)
      w(31)=w(59)*w(48)
      w(30)=w(30) - 4.D0/3.D0*w(31)
      w(30)=TF*w(30)
      w(29)=16.D0/3.D0*w(30) + w(32) + w(29) + 4*w(35)
*
      G = TF*w(29)
*
100   CONTINUE
      G1NSreg3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/HGFL.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
*
*     HGS
*
      IMPLICIT NONE
*
      REAL*8 HGFL,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=1
      T1=HGFL(IORD,z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,HGFL=',IORD,T1
*
      IORD=2
      T1=HGFL(IORD,z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,HGFL=',IORD,T1
*
      IORD=3
      T1=HGFL(IORD,z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,HGFL=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION HGFL(IORD,z,as,NF,LQ,LM,flav)
*     ---------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(283) 
      REAL*8 NC,NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav
      REAL*8 Pi,zeta3,zeta5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0
      NC=3.0D0
      D33=40.0D0/3.0D0/16.0D0 
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      zeta3=1.2020569031595942854D0
      zeta5=1.0369277551433699263D0
*
      GOTO(10,20,30),IORD
10    w(1)=1 - z
      G = 16.0D0*TF*z*as*w(1)
      GOTO 100
20    CONTINUE
      w(1)=z**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr1(1)
      w(5)=Hr2(0,-1)
      w(6)=Hr2(0,1)
      w(7)=2*w(5)
      w(8)=Pi**2
      w(9)= - w(7) + 1.D0/3.D0*w(8)
      w(10)=2*w(2)
      w(11)=2*w(4)
      w(12)=w(10) - 13 - w(11)
      w(12)=w(3)*w(12)
      w(13)= - 29.D0/3.D0 - w(4)
      w(13)=w(4)*w(13)
      w(14)=17.D0/3.D0 + w(11)
      w(14)=LQ*w(14)
      w(12)=w(12) + w(14) + w(13) - 53.D0/9.D0 + w(9)
      w(12)=z*w(12)
      w(13)=9 + w(4)
      w(13)=w(4)*w(13)
      w(14)= - 5 - w(11)
      w(14)=LQ*w(14)
      w(15)=w(2) - 2*LQ + 4 + w(4)
      w(15)=2*w(15) + 3*w(3)
      w(15)=w(3)*w(15)
      w(7)=w(12) + w(15) - 2.D0/3.D0*w(8) + w(14) + w(13) - w(7) + 17.D0
     & /3.D0 + 4*w(6)
      w(7)=z*w(7)
      w(12)=1.D0/3.D0*w(1) - 1
      w(13)= - 1.D0/3.D0 + LQ - w(4)
      w(12)=w(13)*w(12)
      w(7)=w(7) + w(3) + w(12)
      w(7)=CA*w(7)
      w(10)=w(10) - w(3)
      w(10)=w(3)*w(10)
      w(9)=w(10) + w(9)
      w(9)=z*w(9)
      w(10)=LQ - LM
      w(9)=2.D0/5.D0*w(9) + 6.D0/5.D0*w(3) + w(11) + 21.D0/5.D0 - w(10)
      w(9)=z*w(9)
      w(11)=w(3) + w(2)
      w(11)= - 13.D0/5.D0 + w(10) - 2.D0/3.D0*w(11)
      w(11)=w(3)*w(11)
      w(9)=w(9) + w(11) - 19.D0/5.D0 - w(6)
      w(8)=1.D0/9.D0*w(8) - 3*w(4) + 4.D0/3.D0*w(5) + w(10) + 2*w(9)
      w(8)=z*w(8)
      w(9)=w(3)*w(2)
      w(9)= - w(5) + w(9)
      w(9)=w(1)*w(9)
      w(9)=w(9) + 1 - w(3)
      w(9)=w(1)*w(9)
      w(8)=w(8) + 4.D0/15.D0*w(9) - 13.D0/15.D0*w(3) - w(4) - 16.D0/15.D
     & 0 + w(10)
      w(8)=CF*w(8)
      w(9)=z - 1
      w(9)=w(9)*TF*z
      w(10)= - LM*w(9)
      w(7)=4.D0/3.D0*w(10) + 2*w(7) + w(8)
      w(7)=as*TF*w(7)
      w(7)= - w(9) + w(7)
*
      G = 16.0D0*as*w(7)
      GOTO 100
30    CONTINUE
      w(1)=z**(-1)
      w(2)=NA**(-1)
      w(3)=Hr1(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,-1)
      w(6)=Hr2(0,1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,-1,-1)
      w(9)=Hr3(0,-1,1)
      w(10)=Hr3(0,0,-1)
      w(11)=Hr4(0,0,0,1)
      w(12)=Hr3(0,1,-1)
      w(13)=Hr3(0,1,1)
      w(14)=Hr1(1)
      w(15)=Hr4(0,-1,-1,-1)
      w(16)=Hr4(0,-1,0,1)
      w(17)=Hr4(0,0,-1,-1)
      w(18)=Hr4(0,0,-1,1)
      w(19)=Hr4(0,0,0,-1)
      w(20)=Hr4(0,0,1,-1)
      w(21)=Hr4(0,0,1,1)
      w(22)=Hr4(0,1,1,1)
      w(23)=Hr5(0,-1,-1,0,1)
      w(24)=Hr4(0,-1,-1,1)
      w(25)=Hr5(0,-1,0,-1,-1)
      w(26)=Hr4(0,-1,1,-1)
      w(27)=Hr4(0,-1,1,1)
      w(28)=Hr5(0,0,-1,-1,-1)
      w(29)=Hr5(0,0,-1,0,-1)
      w(30)=Hr5(0,0,-1,0,1)
      w(31)=Hr5(0,0,0,-1,-1)
      w(32)=Hr5(0,0,0,-1,1)
      w(33)=Hr5(0,0,0,0,-1)
      w(34)=Hr5(0,0,0,0,1)
      w(35)=Hr5(0,0,0,1,-1)
      w(36)=Hr5(0,0,0,1,1)
      w(37)=Hr5(0,0,1,0,-1)
      w(38)=Hr5(0,0,1,0,1)
      w(39)=Hr5(0,0,1,1,1)
      w(40)=Hr4(0,1,-1,-1)
      w(41)=Hr4(0,1,-1,1)
      w(42)=Hr5(0,1,0,1,1)
      w(43)=Hr4(0,1,1,-1)
      w(44)=1/( - 675 + 2025*z**2 - 2025*z**4 + 675*z**6)
      w(45)=1/( - 45 + 135*z - 135*z**2 + 45*z**3)
      w(46)=1/( - 45 + 135*z**2 - 135*z**4 + 45*z**6)
      w(47)=1/( - 15 + 45*z - 45*z**2 + 15*z**3)
      w(48)=1/( - 15 + 45*z**2 - 45*z**4 + 15*z**6)
      w(49)=1/( - 5 + 15*z**2 - 15*z**4 + 5*z**6)
      w(50)=1/(225 - 450*z + 225*z**2)
      w(51)=1/(675 - 1350*z**2 + 675*z**4)
      w(52)=1/( - 675*z + 675*z**3)
      w(53)=1/(45*z - 90*z**3 + 45*z**5)
      w(54)=1/(225*z + 225*z**2)
      w(55)=1/(675*z - 1350*z**3 + 675*z**5)
      w(56)=1/(225*z**2 - 450*z**3 + 225*z**4)
      w(57)=1/(225*z**2 + 225*z**3)
      w(58)=1/(225*z**2 - 450*z**4 + 225*z**6)
      w(59)=1/(675*z**2 - 1350*z**3 + 675*z**4)
      w(60)=z - 1
      w(61)=w(60)*w(14)
      w(62)=4*z
      w(63)=w(61)*w(62)
      w(64)=1.D0/3.D0*z
      w(65)= - 149 + 161*z
      w(65)=w(65)*w(64)
      w(66)=2*w(1)
      w(67)=w(66) - 6
      w(65)=w(63) + w(65) + w(67)
      w(65)=w(14)*w(65)
      w(68)= - 1889 + 1919*z
      w(68)=w(68)*w(64)
      w(68)=31*w(1) - 41 + w(68)
      w(65)=1.D0/3.D0*w(68) + w(65)
      w(65)=w(14)*w(65)
      w(68)= - 53 - z
      w(68)=w(68)*w(64)
      w(69)=1.D0/3.D0*w(1)
      w(70)=w(69) - 2
      w(68)=w(68) - w(70)
      w(71)=4*w(6)
      w(68)=w(68)*w(71)
      w(72)=w(62)*zeta3
      w(73)= - 37 + 34*z
      w(73)=z*w(73)
      w(73)=13*w(1) + 47 + 20*w(73)
      w(74)=z + 1
      w(75)=w(74)*z
      w(76)=8*w(75)
      w(77)=w(9)*w(76)
      w(65)=w(77) - w(72) + w(65) + 1.D0/9.D0*w(73) + w(68)
      w(68)=79*z
      w(73)=71 - w(68)
      w(73)=w(73)*w(64)
      w(77)=4.D0/3.D0*w(1)
      w(73)= - w(63) - w(77) + 4 + w(73)
      w(78)=2*w(14)
      w(73)=w(73)*w(78)
      w(79)=w(6)*z
      w(80)=8*w(79)
      w(81)=3 + z
      w(81)=w(81)*w(80)
      w(82)=353 - 1033.D0/3.D0*z
      w(82)=z*w(82)
      w(82)= - 65.D0/3.D0*w(1) + 13 + w(82)
      w(73)=w(73) + 1.D0/3.D0*w(82) + w(81)
      w(73)=LQ*w(73)
      w(65)=2*w(65) + w(73)
      w(73)=2*LQ
      w(65)=w(65)*w(73)
      w(81)=8.D0/5.D0*z
      w(82)=w(81) - 3
      w(83)=7*z
      w(84)= - w(82)*w(83)
      w(84)= - 47.D0/3.D0 + w(84)
      w(84)=z*w(84)
      w(85)=14.D0/15.D0*w(1)
      w(86)= - 1 + w(85)
      w(86)=w(86)*w(66)
      w(84)=w(86) + 6 + w(84)
      w(86)=4*w(14)
      w(84)=w(84)*w(86)
      w(87)=w(79)*w(74)
      w(88)=48*w(87)
      w(89)=16*w(1)
      w(90)=10*z
      w(91)=36577.D0/45.D0 + w(90)
      w(91)=z*w(91)
      w(91)= - 430 + w(91)
      w(91)=z*w(91)
      w(84)=w(84) + w(88) + w(89) - 1232.D0/15.D0 + w(91)
      w(84)=zeta3*w(84)
      w(91)= - 224.D0/5.D0 + w(1)
      w(91)=w(91)*w(69)
      w(92)=w(81) + 1
      w(92)=w(92)*z
      w(92)=w(92) - 7.D0/3.D0
      w(92)=w(92)*z
      w(93)=w(1)**2
      w(94)=4.D0/15.D0*w(93)
      w(92)=w(92) - w(94)
      w(95)=8*w(14)
      w(96)=w(92)*w(95)
      w(97)=LQ*z
      w(98)=8*w(97)
      w(99)=3*z
      w(100)=13 - w(99)
      w(100)=w(100)*w(98)
      w(101)=2*z
      w(102)= - 6409.D0/45.D0 - w(101)
      w(102)=z*w(102)
      w(102)=994.D0/5.D0 + w(102)
      w(102)=z*w(102)
      w(91)=w(100) + w(96) + w(91) + 108.D0/5.D0 + w(102)
      w(96)=2*w(10)
      w(91)=w(91)*w(96)
      w(100)=13*z
      w(102)=3 - 1126.D0/45.D0*z
      w(102)=w(102)*w(100)
      w(103)=2.D0/3.D0*w(1)
      w(104)=w(103) - 1
      w(104)=w(104)*w(1)
      w(104)=w(104) + 3
      w(105)=w(62) + 5
      w(106)=z*w(105)
      w(106)= - 19.D0/3.D0 + w(106)
      w(106)=z*w(106)
      w(106)=w(106) - w(104)
      w(107)=2*w(6)
      w(106)=w(106)*w(107)
      w(108)=349.D0/15.D0*w(1)
      w(102)=w(106) + w(108) - 251.D0/9.D0 + w(102)
      w(102)=w(102)*w(107)
      w(106)=w(14)*z
      w(109)=w(106)*w(60)
      w(110)=1.D0/9.D0*z
      w(111)=173 - 185*z
      w(111)=w(111)*w(110)
      w(111)= - w(109) - w(103) + 2 + w(111)
      w(111)=w(14)*w(111)
      w(112)=1345 - 1373*z
      w(112)=w(112)*w(64)
      w(113)=56.D0/3.D0*w(1)
      w(112)= - w(113) + 28 + w(112)
      w(111)=1.D0/3.D0*w(112) + w(111)
      w(111)=w(111)*w(86)
      w(112)=w(79)*w(60)
      w(114)=30590 - 137713.D0/5.D0*z
      w(114)=z*w(114)
      w(111)=w(111) + 176.D0/3.D0*w(112) - 358.D0/15.D0*w(1) - 89 + 1.D0
     & /27.D0*w(114)
      w(111)=w(14)*w(111)
      w(114)=w(101)*LQ
      w(115)= - 5 - z
      w(115)=w(115)*w(114)
      w(116)=95.D0/3.D0 - w(83)
      w(116)=z*w(116)
      w(70)=w(115) + w(116) + w(70)
      w(115)=16*w(13)
      w(70)=w(70)*w(115)
      w(116)=w(1) - 356.D0/15.D0
      w(116)=w(116)*w(69)
      w(117)=w(101) + 7519.D0/45.D0
      w(117)=w(117)*z
      w(117)=w(117) + 942.D0/5.D0
      w(117)=w(117)*z
      w(116)=w(117) + w(116) + 226.D0/15.D0
      w(117)=w(97)*w(74)
      w(118)=16*w(117) - w(116)
      w(119)=2*w(12)
      w(118)=w(118)*w(119)
      w(120)=2.D0/5.D0*z
      w(121)=w(120) - 3
      w(121)=w(121)*z
      w(121)=w(121) - 10.D0/3.D0
      w(121)=w(121)*z
      w(122)=1.D0/15.D0*w(93)
      w(121)=w(121) + w(122)
      w(123)=32*w(121)
      w(124)= - w(17) + w(18)
      w(123)=w(123)*w(124)
      w(124)=32*w(15)
      w(125)= - w(124) - 144*w(36)
      w(125)=w(75)*w(125)
      w(126)= - w(38) + w(35)
      w(127)=96*w(75)
      w(126)=w(127)*w(126)
      w(128)=4.D0/5.D0*z
      w(129)=w(128) - 5
      w(129)=w(129)*z
      w(129)=w(129) - 17.D0/3.D0
      w(129)=w(129)*z
      w(130)=2.D0/15.D0*w(93)
      w(129)=w(129) + w(130)
      w(131)=w(40) + w(26)
      w(132)=32*w(131)
      w(133)=w(129)*w(132)
      w(134)=89 + w(81)
      w(134)=z*w(134)
      w(134)=275.D0/3.D0 + w(134)
      w(134)=z*w(134)
      w(134)=w(134) + w(94)
      w(134)=w(19)*w(134)
      w(135)=z + 11
      w(136)=16*z
      w(137)=w(22)*w(135)*w(136)
      w(138)=2*w(9)
      w(139)= - w(116)*w(138)
      w(140)=75329 - 1098464.D0/15.D0*z
      w(140)=z*w(140)
      w(140)= - 55741.D0/15.D0*w(1) + 1618 + w(140)
      w(141)=z**2
      w(142)=w(16)*w(141)
      w(65)=w(91) + w(118) + w(70) + w(65) + w(139) + 8.D0/3.D0*w(142)
     &  + w(137) + w(84) + w(111) + w(102) + 1.D0/27.D0*w(140) + 4*
     & w(134) + w(133) + w(126) + w(125) + w(123)
      w(70)=CA**2
      w(65)=w(70)*w(65)
      w(84)=w(101) - 1
      w(84)=w(84)*z
      w(84)=w(84) - 1
      w(91)=w(84)*w(78)
      w(102)=w(62)*w(6)
      w(111)=w(91) - w(102)
      w(118)=w(60)*z
      w(123)=w(66) - 2 + 65*w(118)
      w(123)=1.D0/3.D0*w(123) + w(111)
      w(123)=w(123)*w(73)
      w(125)=9727 - 11062*z
      w(125)=w(125)*w(110)
      w(113)= - w(113) + 167 + w(125)
      w(125)=8*z
      w(126)=26.D0/3.D0 + z
      w(126)=w(126)*w(125)
      w(126)=w(77) - 17.D0/3.D0 + w(126)
      w(126)=w(6)*w(126)
      w(133)=334 - 371*z
      w(133)=w(133)*w(64)
      w(133)= - 14.D0/3.D0*w(1) + 17 + w(133)
      w(134)=6*z
      w(137)=5 - w(134)
      w(137)=z*w(137)
      w(137)=1 + w(137)
      w(137)=w(14)*w(137)
      w(133)=2.D0/5.D0*w(133) + w(137)
      w(133)=w(133)*w(86)
      w(137)=zeta3*z
      w(139)=32*w(137)
      w(140)= - 2.D0/3.D0 - w(141)
      w(140)=w(140)*w(139)
      w(142)=2.D0/5.D0*w(141)
      w(143)=w(142) - 1.D0/3.D0
      w(143)=w(143)*z
      w(143)=w(143) + w(122)
      w(144)=w(9)*w(143)
      w(145)=w(19)*z
      w(146)=48*w(145)
      w(113)=w(123) + 32*w(144) + w(140) + w(133) + 8.D0/5.D0*w(126) + 
     & 1.D0/5.D0*w(113) - w(146)
      w(113)=LQ*w(113)
      w(123)=18 - 43.D0/3.D0*z
      w(123)=z*w(123)
      w(123)= - w(103) - 3 + w(123) - w(111)
      w(126)=2*LM
      w(123)=w(123)*w(126)
      w(133)=25 - w(101)
      w(133)=z*w(133)
      w(133)= - 23 + w(133)
      w(133)=1.D0/3.D0*w(133) - w(91)
      w(133)=w(133)*w(78)
      w(140)=w(136)*w(13)
      w(144)=5057 - 3758*z
      w(144)=z*w(144)
      w(144)= - 152*w(1) - 1147 + w(144)
      w(147)=LQ*w(84)
      w(123)=w(123) + w(140) - 22.D0/3.D0*w(147) + w(133) - 68.D0/3.D0*
     & w(79) + 1.D0/45.D0*w(144) + w(146)
      w(123)=LM*w(123)
      w(133)= - 1531.D0/3.D0 - 124.D0/5.D0*z
      w(133)=w(133)*w(62)
      w(133)= - 1739.D0/3.D0 + w(133)
      w(133)=w(133)*w(64)
      w(144)= - 4 + 23.D0/15.D0*w(1)
      w(144)=w(144)*w(66)
      w(133)=w(144) + 103 + w(133)
      w(144)=12.D0/5.D0*z
      w(146)=w(144) + 7
      w(146)=w(146)*z
      w(146)=w(146) - 9
      w(146)=w(146)*z
      w(147)=2.D0/5.D0*w(93)
      w(146)=w(146) - w(147)
      w(148)= - w(146)*w(95)
      w(149)=w(128) + 3
      w(149)=w(149)*w(101)
      w(150)= - 5 + w(149)
      w(150)=z*w(150)
      w(150)= - w(94) - 3 + w(150)
      w(150)=w(150)*w(73)
      w(151)=1 - w(134)
      w(151)=z*w(151)
      w(151)=3 + w(151)
      w(151)=w(151)*w(126)
      w(133)=w(151) + w(150) + 1.D0/5.D0*w(133) + w(148)
      w(148)=4*w(10)
      w(133)=w(133)*w(148)
      w(150)=11.D0/5.D0*z
      w(151)=w(150) + 1
      w(151)=w(151)*w(62)
      w(151)=w(151) - 13.D0/3.D0
      w(151)=w(151)*z
      w(152)=22.D0/15.D0*w(93)
      w(151)=w(151) + w(152) - 1
      w(153)=w(18)*w(151)
      w(154)=1.D0/5.D0*z
      w(155)= - 13.D0/3.D0 + w(154)
      w(155)=w(155)*w(62)
      w(155)=83.D0/3.D0 + w(155)
      w(155)=z*w(155)
      w(155)= - w(147) - 3 + w(155)
      w(155)=w(16)*w(155)
      w(150)=w(150) - 1
      w(150)=w(150)*w(62)
      w(150)=w(150) - 31.D0/3.D0
      w(150)=w(150)*z
      w(150)=w(150) + w(152) + 1
      w(152)=w(17)*w(150)
      w(152)= - w(152) + w(153) - w(155)
      w(153)=2164.D0/3.D0 + 239*z
      w(153)=z*w(153)
      w(153)= - 4138.D0/3.D0 + w(153)
      w(153)=w(153)*w(64)
      w(153)=62.D0/3.D0*w(1) - 3 + w(153)
      w(155)= - 5 - w(125)
      w(155)=w(155)*w(79)
      w(153)=1.D0/5.D0*w(153) + 3*w(155)
      w(155)=17 + 94.D0/5.D0*z
      w(155)=w(155)*w(101)
      w(155)= - 175.D0/3.D0 + w(155)
      w(155)=z*w(155)
      w(156)=4 - 47.D0/15.D0*w(1)
      w(156)=w(156)*w(66)
      w(155)=w(156) - 15 + w(155)
      w(155)=w(14)*w(155)
      w(153)=2*w(153) + w(155)
      w(155)=4*zeta3
      w(153)=w(153)*w(155)
      w(156)=48*w(36)
      w(157)=12*z
      w(158)=17 + w(157)
      w(158)=w(158)*w(156)
      w(159)=w(99) + 4
      w(160)=128*w(38)
      w(161)=w(159)*w(160)
      w(162)=w(125) + 9
      w(163)=w(35)*w(162)
      w(158)= - 32*w(23) - 160*w(33) + w(161) - 48*w(163) + w(158) + 
     & 128*w(25)
      w(158)=z*w(158)
      w(161)=4*w(1)
      w(163)=8.D0/15.D0*w(1)
      w(164)=w(163) - 1
      w(165)=w(161)*w(164)
      w(166)=16.D0/5.D0*z
      w(167)= - 5 - w(166)
      w(167)=w(167)*w(62)
      w(167)=65.D0/3.D0 + w(167)
      w(167)=z*w(167)
      w(167)=w(165) + 15 + w(167)
      w(167)=w(167)*w(107)
      w(168)= - 9989 + 158*z
      w(168)=z*w(168)
      w(168)= - 3436.D0/3.D0*w(1) + 9073.D0/3.D0 + w(168)
      w(167)=1.D0/75.D0*w(168) + w(167)
      w(167)=w(167)*w(107)
      w(168)=22*z
      w(169)=5 - w(168)
      w(169)=z*w(169)
      w(169)=14 + w(169)
      w(169)=w(169)*w(64)
      w(169)=1 + w(169)
      w(170)=8*w(6)
      w(169)=w(169)*w(170)
      w(171)=8*w(109)
      w(172)= - 2626.D0/3.D0 + 963*z
      w(172)=z*w(172)
      w(172)=76.D0/3.D0*w(1) - 113 + w(172)
      w(172)=1.D0/5.D0*w(172) + w(171)
      w(172)=w(14)*w(172)
      w(173)= - 176627 + 178348*z
      w(173)=z*w(173)
      w(173)= - 7673 + w(173)
      w(173)=1.D0/3.D0*w(173) + 1984*w(1)
      w(169)=w(172) + 1.D0/75.D0*w(173) + w(169)
      w(169)=w(14)*w(169)
      w(172)= - 127.D0/3.D0 + 404.D0/25.D0*z
      w(172)=w(172)*w(101)
      w(172)=w(172) - 509.D0/3.D0
      w(172)=w(172)*z
      w(173)=13 + 349.D0/25.D0*w(1)
      w(173)=w(173)*w(69)
      w(172)=w(172) + w(173) - 53
      w(173)=w(9)*w(172)
      w(174)=w(62)*LQ
      w(175)= - 51.D0/5.D0 + w(168)
      w(175)=z*w(175)
      w(175)= - 761.D0/15.D0 + w(175)
      w(175)=z*w(175)
      w(175)=w(174) - w(163) + 4.D0/15.D0 + w(175)
      w(176)=4*w(13)
      w(175)=w(175)*w(176)
      w(177)=4*LQ
      w(178)=w(143)*w(177)
      w(178)= - 1.D0/3.D0*w(172) + w(178)
      w(179)=8*w(12)
      w(178)=w(178)*w(179)
      w(180)=w(101) + 1
      w(181)=w(180)*w(62)
      w(181)=w(181) - 11.D0/3.D0
      w(181)=w(181)*z
      w(181)=w(181) - 1 + 4.D0/3.D0*w(93)
      w(131)= - 16*w(131)
      w(131)=w(181)*w(131)
      w(182)=48.D0/5.D0*z
      w(183)= - 31 + w(182)
      w(183)=z*w(183)
      w(183)=99 + w(183)
      w(183)=z*w(183)
      w(183)=w(147) - 8 + w(183)
      w(184)=8*w(19)
      w(183)=w(183)*w(184)
      w(185)=w(154) + 2
      w(186)=w(185)*z
      w(186)=w(186) + 4.D0/3.D0
      w(186)=w(186)*w(101)
      w(187)=w(122) - 1
      w(186)=w(186) + w(187)
      w(124)= - w(186)*w(124)
      w(188)=32*w(43)
      w(189)= - w(188)*w(143)
      w(190)= - 38098.D0/3.D0 + 13381*z
      w(190)=z*w(190)
      w(190)=22348.D0/27.D0*w(1) - 40753.D0/27.D0 + w(190)
      w(113)=w(189) + w(133) + w(123) + w(178) + w(175) + w(113) - 8.D0/
     & 3.D0*w(173) + w(124) + w(153) + w(169) + w(167) + 1.D0/25.D0*
     & w(190) + w(183) + w(158) + w(131) - 8*w(152)
      w(113)=CA*w(113)
      w(123)=w(120) + 1
      w(124)=w(123)*w(101)
      w(131)= - 167.D0/3.D0 + w(124)
      w(131)=z*w(131)
      w(133)=w(130) + 8
      w(131)=w(131) + w(133)
      w(131)=w(131)*w(184)
      w(152)=w(123)*w(100)
      w(152)= - 34.D0/3.D0 + w(152)
      w(152)=z*w(152)
      w(153)= - 2 + 13.D0/15.D0*w(1)
      w(158)=w(153)*w(1)
      w(152)= - w(158) - 9 + w(152)
      w(152)=w(152)*w(107)
      w(167)=2752.D0/3.D0 + 349*z
      w(167)=z*w(167)
      w(167)=152.D0/3.D0*w(1) - 316 + w(167)
      w(152)=1.D0/15.D0*w(167) + w(152)
      w(152)=w(152)*w(107)
      w(167)= - 11 - w(134)
      w(156)=z*w(167)*w(156)
      w(167)=18037.D0/3.D0 - 5976*z
      w(167)=z*w(167)
      w(167)= - 174*w(1) + 413.D0/3.D0 + w(167)
      w(169)=128*z
      w(173)= - w(25)*w(169)
      w(131)=w(156) + w(152) + w(173) + 1.D0/25.D0*w(167) + w(131)
      w(152)=w(84)*w(86)
      w(156)=w(62) - 7
      w(156)=w(156)*z
      w(167)=w(152) + w(156) + 3
      w(167)=w(167)*w(78)
      w(173)=w(134) + 1
      w(173)=w(173)*w(71)
      w(175)= - 319 + 306*z
      w(175)=w(175)*z
      w(175)=w(175) + 7.D0/3.D0 + 32.D0/3.D0*w(1)
      w(167)= - w(167) - w(173) + 96*w(145) + 72*w(137) + 1.D0/5.D0*
     & w(175)
      w(173)=w(152) - w(80)
      w(175)=3*w(60)
      w(178)=w(173) + w(175)
      w(183)=LQ*w(178)
      w(183)=w(183) + w(167)
      w(183)=LQ*w(183)
      w(184)=LM - w(73)
      w(178)=w(178)*w(184)
      w(184)=w(13)*z
      w(167)= - 32*w(184) + w(178) - w(167)
      w(167)=LM*w(167)
      w(178)=w(12) + w(9)
      w(189)=4*w(178)
      w(190)=2*w(3)
      w(191)=w(6)*w(190)
      w(191)=w(191) - w(189)
      w(192)=w(123)*w(62)
      w(193)=w(192) + 5.D0/3.D0
      w(193)=w(193)*z
      w(194)=w(94) - 1
      w(193)=w(193) + w(194)
      w(191)=w(193)*w(191)
      w(195)=11*z
      w(196)=w(195) - 388.D0/3.D0
      w(196)=w(196)*z
      w(196)=w(196) - 701.D0/3.D0
      w(197)=2.D0/3.D0*z
      w(196)=w(196)*w(197)
      w(198)=11*w(1)
      w(199)=w(198) + 4
      w(200)=1.D0/9.D0*w(1)
      w(199)=w(199)*w(200)
      w(196)=w(196) + w(199) - 63
      w(199)=w(6)*w(196)
      w(201)=5 + 6.D0/5.D0*z
      w(201)=w(201)*w(62)
      w(201)=9 + w(201)
      w(201)=z*w(201)
      w(202)=4.D0/5.D0*w(93)
      w(201)=w(202) - 7 + w(201)
      w(201)=zeta3*w(201)
      w(203)=8.D0/5.D0*w(141)
      w(204)=w(203) - 1.D0/3.D0
      w(204)=w(204)*z
      w(205)=w(94) + 1
      w(204)=w(204) + w(205)
      w(206)=w(204)*w(96)
      w(191)=w(206) - 2.D0/5.D0*w(199) + w(201) + w(191)
      w(191)=w(3)*w(191)
      w(199)=34.D0/5.D0*z
      w(201)= - 5 - w(199)
      w(201)=w(201)*w(101)
      w(201)=67.D0/3.D0 + w(201)
      w(201)=z*w(201)
      w(206)= - 2 + 17.D0/15.D0*w(1)
      w(206)=w(206)*w(66)
      w(201)=w(206) + 3 + w(201)
      w(201)=w(201)*w(78)
      w(206)= - 1007.D0/15.D0 - w(195)
      w(206)=w(206)*w(101)
      w(206)=4409.D0/15.D0 + w(206)
      w(206)=w(206)*w(101)
      w(206)= - 92.D0/5.D0*w(1) + 263.D0/5.D0 + w(206)
      w(207)=12*w(79)
      w(208)=w(62) + 1
      w(209)=w(208)*w(207)
      w(201)=w(201) + 1.D0/3.D0*w(206) + w(209)
      w(201)=w(201)*w(155)
      w(206)=LM - LQ
      w(209)=6*w(206)
      w(180)=w(180)*z
      w(180)=w(180) - 1
      w(209)=w(180)*w(209)
      w(210)=4 + w(69)
      w(210)=w(210)*w(66)
      w(211)=2933.D0/3.D0 - w(62)
      w(211)=z*w(211)
      w(211)=1903.D0/3.D0 + w(211)
      w(211)=z*w(211)
      w(210)=w(210) - 68 + w(211)
      w(123)=w(123)*z
      w(211)=w(123) - 4.D0/3.D0
      w(211)=w(211)*z
      w(211)=w(211) - w(122)
      w(212)=16*w(211)
      w(213)=w(14)*w(212)
      w(209)=1.D0/15.D0*w(210) + w(213) + w(209)
      w(210)=8*w(10)
      w(209)=w(209)*w(210)
      w(213)= - 35 + w(125)
      w(213)=w(213)*w(64)
      w(213)=3 + w(213)
      w(213)=w(16)*w(213)
      w(204)=w(17)*w(204)
      w(204)=w(213) - w(204)
      w(213)=16.D0/5.D0*w(178)
      w(196)=w(196)*w(213)
      w(213)=w(84)*w(170)
      w(214)= - 1 - w(90)
      w(214)=z*w(214)
      w(214)=w(152) + 11 + w(214)
      w(214)=w(14)*w(214)
      w(215)=16249.D0/3.D0 - 5824*z
      w(215)=z*w(215)
      w(215)= - 608.D0/3.D0*w(1) + 1831.D0/3.D0 + w(215)
      w(213)=w(214) + 1.D0/15.D0*w(215) + w(213)
      w(213)=w(14)*w(213)
      w(132)=16*w(18) + w(132)
      w(132)=w(193)*w(132)
      w(214)=64*w(30)
      w(160)=w(214) - w(160)
      w(215)=w(99) + 5
      w(160)=w(215)*w(160)
      w(216)=w(35)*w(105)
      w(160)= - 512*w(28) + 32*w(37) + 480*w(31) + 64*w(23) + 320*w(33)
     &  - 48*w(22) + 96*w(216) + w(160)
      w(160)=z*w(160)
      w(216)=64*w(15)
      w(217)=w(180)*w(216)
      w(218)=z - 3
      w(219)= - w(218)*w(62)
      w(219)=w(98) + 3 + w(219)
      w(176)=w(219)*w(176)
      w(131)=8*w(191) + w(209) + w(167) + w(176) + w(183) + w(217) + 
     & w(201) + 2*w(131) + w(213) + w(160) + w(132) + w(196) + 16*
     & w(204)
      w(131)=CF*w(131)
      w(132)=8*w(13)
      w(160)= - LQ*w(170)
      w(160)=w(132) + w(160)
      w(160)=w(143)*w(160)
      w(167)=w(6)*w(172)
      w(172)=w(181)*w(189)
      w(176)=w(74)*w(62)
      w(183)=1.D0/3.D0 - w(176)
      w(183)=z*w(183)
      w(189)=2.D0/3.D0*w(93)
      w(183)= - w(189) + 1 + w(183)
      w(183)=zeta3*w(183)
      w(150)= - w(150)*w(96)
      w(150)=w(150) + 2.D0/3.D0*w(167) + 7*w(183) + w(172) + w(160)
      w(150)=CA*w(150)
      w(160)=w(190)*CA
      w(167)= - w(6)*w(181)*w(160)
      w(150)=w(150) + w(167)
      w(167)=4*w(3)
      w(150)=w(150)*w(167)
      w(159)= - w(159)*w(214)
      w(159)=256*w(28) - 16*w(37) - 240*w(31) + w(159)
      w(172)=CA*z
      w(159)=w(172)*w(159)
      w(113)=w(131) + w(150) + w(159) + w(113)
      w(113)=CF*w(113)
      w(131)=16*w(178)
      w(150)= - w(129)*w(131)
      w(116)=w(6)*w(116)
      w(159)= - 5 + 3.D0/5.D0*z
      w(159)=w(159)*w(101)
      w(159)= - 11 + w(159)
      w(159)=z*w(159)
      w(159)=w(159) + 1.D0/5.D0*w(93)
      w(183)=8*zeta3
      w(159)=w(159)*w(183)
      w(191)=16*LQ
      w(196)= - w(87)*w(191)
      w(201)=w(75)*w(115)
      w(204)=16*w(10)
      w(209)=w(121)*w(204)
      w(116)=w(209) + w(201) + w(196) + w(116) + w(159) + w(150)
      w(116)=w(116)*w(70)
      w(150)=w(70)*w(3)
      w(159)=w(129)*w(150)*w(170)
      w(116)=w(116) + w(159)
      w(116)=w(116)*w(190)
      w(159)=w(75)*w(70)
      w(188)= - w(188) + 48*w(30)
      w(188)=w(159)*w(188)
      w(65)=w(113) + w(116) + w(188) + w(65)
      w(113)=26*z
      w(116)=w(113) + 47
      w(116)=w(116)*z
      w(188)=8.D0/3.D0*w(1)
      w(116)=w(116) + w(188) - 34.D0/3.D0
      w(196)=w(101) - 3
      w(196)=w(196)*z
      w(196)=w(196) - 1
      w(196)=w(196)*w(71)
      w(201)=w(136)*zeta3
      w(116)=1.D0/5.D0*w(116) + w(196) - w(201) + w(152)
      w(152)=4*w(141)
      w(196)=w(152) - 1
      w(209)=w(196)*LQ
      w(213)= - 2*w(116) + w(209)
      w(213)=w(213)*w(73)
      w(116)= - w(209) + w(116)
      w(196)=LM*w(196)
      w(116)=2*w(116) + w(196)
      w(116)=w(116)*w(126)
      w(196)= - 68 + 533.D0/15.D0*z
      w(196)=w(196)*w(101)
      w(196)=w(196) - 6689.D0/9.D0
      w(196)=w(196)*z
      w(209)= - 4 + 523.D0/5.D0*w(1)
      w(209)=w(209)*w(200)
      w(196)=w(196) + w(209) - 4934.D0/9.D0
      w(209)=4*LM
      w(214)=w(209) - w(177)
      w(217)=w(128) + 1
      w(219)=w(217)*z
      w(220)=w(219) - 14.D0/3.D0
      w(220)=w(220)*z
      w(220)=w(220) + w(130) - 5
      w(214)=w(214)*w(220)
      w(196)=w(214) + 1.D0/5.D0*w(196)
      w(214)=w(180)*w(73)
      w(220)=w(180)*w(126)
      w(214)=w(214) - w(220)
      w(221)=11.D0/5.D0*w(1)
      w(222)=w(221) + 4
      w(222)=w(222)*w(69)
      w(223)=22.D0/5.D0*z
      w(224)=w(223) + 175.D0/3.D0
      w(224)=w(224)*z
      w(224)=w(224) + 31.D0/3.D0
      w(224)=w(224)*z
      w(222)=w(224) + w(222) - 43
      w(222)= - w(214) + 1.D0/3.D0*w(222)
      w(224)=4.D0/3.D0*w(3)
      w(225)= - w(180)*w(224)
      w(225)=w(225) + w(222)
      w(225)=w(225)*w(190)
      w(226)=48*w(75)
      w(227)=w(226)*zeta3
      w(225)=w(225) + w(227) - w(196)
      w(225)=w(225)*w(167)
      w(228)=26.D0/3.D0*w(1)
      w(229)=6 + 37*z
      w(229)=z*w(229)
      w(229)= - w(228) + 2.D0/3.D0 + w(229)
      w(230)=w(134) + 7
      w(231)=w(101)*w(6)
      w(232)=w(230)*w(231)
      w(229)=1.D0/5.D0*w(229) + w(232)
      w(229)=w(229)*w(170)
      w(232)=26.D0/5.D0*z
      w(233)=w(232) + 9
      w(234)=w(233)*z
      w(235)=w(234) - 25.D0/3.D0
      w(235)=w(235)*z
      w(158)=w(158) + 7
      w(235)=w(235) - w(158)
      w(236)= - w(235)*w(107)
      w(237)=w(84)*w(14)
      w(238)=1 - w(62)
      w(238)=z*w(238)
      w(236)=w(237) + w(236) + 3 + w(238)
      w(236)=w(236)*w(95)
      w(238)=w(101)*LM
      w(239)=w(114) - w(238)
      w(240)=w(239) + 4
      w(241)=17.D0/3.D0 + w(120)
      w(241)=z*w(241)
      w(241)=19 + w(241)
      w(241)=z*w(241)
      w(241)= - w(122) + w(241) - w(240)
      w(241)=w(10)*w(241)
      w(242)=192*w(16) + 384*w(18)
      w(242)=w(242)*w(75)
      w(243)=64*w(178)
      w(243)=w(211)*w(243)
      w(244)= - w(17) - w(15)
      w(169)=w(169)*w(244)
      w(244)=40927.D0/9.D0 - 3796*z
      w(244)=w(244)*w(101)
      w(244)=724.D0/3.D0*w(1) - 1001.D0/9.D0 + w(244)
      w(245)= - 41.D0/3.D0 - 46.D0/5.D0*z
      w(245)=z*w(245)
      w(245)= - 27 + w(245)
      w(245)=w(245)*w(201)
      w(234)= - 31.D0/3.D0 + w(234)
      w(234)=z*w(234)
      w(158)=w(234) - w(158)
      w(158)=w(158)*w(115)
      w(116)=w(225) + 32*w(241) + w(116) + w(158) + w(213) + w(245) + 
     & w(236) + w(229) + 1.D0/25.D0*w(244) - 288*w(145) + w(169) + 
     & w(243) - w(242)
      w(116)=CF*w(116)
      w(158)=w(62) - 3
      w(158)=w(158)*z
      w(169)=w(158) - 1
      w(213)=w(169)*w(86)
      w(225)=5233.D0/3.D0 - 1556*z
      w(225)=w(225)*w(154)
      w(225)=64.D0/15.D0*w(1) + 26.D0/3.D0 + w(225)
      w(229)=w(180)*w(71)
      w(234)=20.D0/3.D0*z
      w(236)=1 - w(234)
      w(236)=w(236)*w(73)
      w(225)=w(236) - w(201) - w(213) + 1.D0/3.D0*w(225) + w(229)
      w(225)=w(225)*w(73)
      w(229)= - 43.D0/3.D0 + 742*z
      w(229)=w(229)*w(64)
      w(229)= - w(188) - 7 + w(229)
      w(236)= - w(84)*w(71)
      w(241)=w(99) - 1
      w(243)=w(241)*w(126)
      w(229)=w(243) + 22.D0/3.D0*w(97) + w(201) + 1.D0/5.D0*w(229) + 
     & w(236)
      w(229)=w(229)*w(126)
      w(236)=w(166) + 3
      w(236)=w(236)*w(62)
      w(243)=w(236) - 41.D0/3.D0
      w(243)=w(243)*z
      w(165)=w(165) + 13
      w(243)=w(243) - w(165)
      w(244)=w(243)*w(71)
      w(245)= - 2756 + 2879*z
      w(245)=w(245)*w(64)
      w(245)=32*w(1) - 73 + w(245)
      w(246)=49 + w(168)
      w(246)=z*w(246)
      w(246)= - 59 + w(246)
      w(246)=w(246)*w(64)
      w(246)= - 4 + w(246)
      w(246)=w(14)*w(246)
      w(244)=w(246) + 1.D0/5.D0*w(245) + w(244)
      w(244)=w(244)*w(78)
      w(245)= - 587.D0/5.D0 + w(168)
      w(245)=w(245)*w(64)
      w(245)= - 161.D0/5.D0 + w(245)
      w(245)=z*w(245)
      w(246)=w(157) + 13
      w(247)= - w(246)*w(231)
      w(245)=w(247) + 12.D0/5.D0*w(1) + 82.D0/5.D0 + w(245)
      w(245)=w(245)*w(71)
      w(236)=29.D0/3.D0 - w(236)
      w(236)=z*w(236)
      w(236)=w(236) + w(165)
      w(236)=w(236)*w(132)
      w(247)=w(62)*LM
      w(248)=w(247) - w(174)
      w(249)=52.D0/5.D0*z
      w(250)= - 11.D0/3.D0 - w(249)
      w(250)=z*w(250)
      w(250)= - 193.D0/3.D0 + w(250)
      w(250)=z*w(250)
      w(133)=w(250) - w(248) + w(133)
      w(133)=w(133)*w(210)
      w(210)=w(166) + 7
      w(210)=w(210)*z
      w(210)=w(210) - 29.D0/3.D0
      w(210)=w(210)*z
      w(210)=w(210) - w(94)
      w(131)= - w(210)*w(131)
      w(210)= - 12491.D0/3.D0 + 5957*z
      w(210)=w(210)*w(128)
      w(210)= - 10108.D0/135.D0*w(1) - 2813.D0/27.D0 + w(210)
      w(250)=w(120) + 1.D0/3.D0
      w(251)=z*w(250)
      w(251)=31 + 41*w(251)
      w(251)=w(251)*w(201)
      w(216)=z*w(216)
      w(131)=w(133) + w(229) + w(236) + w(225) + w(216) + w(251) + 
     & w(244) + w(245) + 1.D0/5.D0*w(210) + 144*w(145) + w(242) + 
     & w(131)
      w(131)=CA*w(131)
      w(133)=7.D0/3.D0*w(1)
      w(210)=w(133) + 1
      w(210)=w(210)*w(69)
      w(216)= - 3 + 14.D0/3.D0*z
      w(216)=w(216)*z
      w(216)=w(216) - 104.D0/9.D0
      w(216)=w(216)*z
      w(210)=w(216) + w(210) - 13.D0/3.D0
      w(216)=8.D0/5.D0*LQ
      w(210)=w(210)*w(216)
      w(216)=308 + 3901.D0/3.D0*w(1)
      w(216)=w(216)*w(69)
      w(225)= - 3179 + 7342.D0/3.D0*z
      w(225)=w(225)*z
      w(225)=w(225) - 120437.D0/9.D0
      w(225)=w(225)*z
      w(216)=w(225) + w(216) - 24259.D0/3.D0
      w(225)=w(128) - 1
      w(229)=w(225)*z
      w(236)=w(229) - 17.D0/3.D0
      w(236)=w(236)*z
      w(242)=w(130) - 4
      w(236)=w(236) + w(242)
      w(236)=w(236)*w(126)
      w(210)=w(236) - w(210) + 1.D0/75.D0*w(216)
      w(216)=w(143)*w(170)
      w(216)= - w(227) + w(216) + w(210)
      w(216)=CA*w(216)
      w(236)=349.D0/5.D0*w(1)
      w(244)=w(236) + 7
      w(244)=w(244)*w(69)
      w(245)=404.D0/5.D0*z
      w(251)=w(245) + 911.D0/3.D0
      w(251)=w(251)*z
      w(251)=w(251) + 82.D0/3.D0
      w(251)=w(251)*z
      w(251)=w(251) - 206
      w(244)=w(244) + 2*w(251)
      w(124)=w(124) + 1.D0/3.D0
      w(124)=w(124)*z
      w(251)=w(130) - 1
      w(124)=w(124) + w(251)
      w(252)=w(124)*w(73)
      w(244)= - 1.D0/15.D0*w(244) + w(252) - w(220)
      w(244)=w(244)*CA
      w(252)=w(3)*CA
      w(253)=w(186)*w(252)
      w(254)=w(244) + 4.D0/3.D0*w(253)
      w(254)=w(3)*w(254)
      w(216)=w(216) + w(254)
      w(216)=w(216)*w(167)
      w(254)=w(17)*w(172)
      w(116)=w(116) + w(216) + w(131) + 64*w(254)
      w(116)=CF*w(116)
      w(131)=6*w(109)
      w(216)= - 125 + 137*z
      w(216)=w(216)*w(64)
      w(67)=w(131) + w(216) + w(67)
      w(67)=w(67)*w(78)
      w(216)=w(61)*w(101)
      w(254)=47.D0/3.D0 - w(101)
      w(254)=z*w(254)
      w(254)= - w(69) + w(254) - w(216) - 1
      w(254)=w(254)*w(73)
      w(255)= - 1405 + 2713*z
      w(255)=w(255)*w(64)
      w(255)=w(77) - 20 + w(255)
      w(135)= - w(135)*w(102)
      w(67)=w(254) + w(67) + 1.D0/3.D0*w(255) + w(135)
      w(67)=w(67)*w(177)
      w(135)=199.D0/3.D0 - 71*z
      w(135)=z*w(135)
      w(135)= - 14.D0/3.D0*w(109) - w(133) + 7 + w(135)
      w(135)=w(14)*w(135)
      w(254)=1252.D0/3.D0 - 421*z
      w(254)=w(254)*w(101)
      w(254)= - 107.D0/3.D0*w(1) + 43 + w(254)
      w(255)=w(208)*z
      w(256)=7.D0/3.D0 - w(255)
      w(256)=z*w(256)
      w(256)=w(256) + w(104)
      w(256)=w(256)*w(107)
      w(135)=w(135) + 1.D0/3.D0*w(254) + w(256)
      w(135)=w(135)*w(86)
      w(254)=598.D0/3.D0 - 9*z
      w(254)=z*w(254)
      w(254)=12*w(87) + w(188) - 115.D0/3.D0 + w(254)
      w(254)=w(254)*w(107)
      w(82)=w(82)*z
      w(82)=w(82) - 19.D0/3.D0
      w(82)=w(82)*z
      w(82)=w(82) - w(94)
      w(179)=w(179) + 8*w(9)
      w(82)=w(82)*w(179)
      w(179)= - 47.D0/3.D0 - w(136)
      w(179)=z*w(179)
      w(179)= - 368.D0/3.D0 + w(179)
      w(179)=w(179)*w(72)
      w(255)=77.D0/3.D0 + w(255)
      w(255)=z*w(255)
      w(255)=w(255) - w(104)
      w(255)=w(255)*w(132)
      w(256)= - 107.D0/3.D0 + w(81)
      w(256)=z*w(256)
      w(256)= - 211.D0/3.D0 + w(256)
      w(256)=z*w(256)
      w(256)=w(256) - w(94)
      w(148)=w(256)*w(148)
      w(256)=253022.D0/3.D0 - 6157*z
      w(256)=z*w(256)
      w(256)= - 2513.D0/3.D0*w(1) - 5236 + w(256)
      w(257)= - w(18)*w(127)
      w(258)= - w(16)*w(226)
      w(67)=w(148) + w(255) + w(67) + w(258) + w(257) + w(179) + w(135)
     &  + 1.D0/45.D0*w(256) + w(254) + w(82)
      w(67)=w(67)*w(70)
      w(82)=19*z
      w(135)=w(82) - 1267.D0/9.D0
      w(135)=w(135)*z
      w(135)=w(135) + 442.D0/9.D0
      w(135)=w(135)*w(101)
      w(148)=422 + 19*w(1)
      w(148)=w(148)*w(69)
      w(135)=w(148) + w(135) + 4969.D0/9.D0
      w(68)=w(68) + 71
      w(68)=w(68)*w(64)
      w(68)=w(68) - w(77) - 4
      w(148)=8*LQ
      w(68)=w(68)*w(148)
      w(68)= - w(68) + w(227) + 1.D0/5.D0*w(135)
      w(135)=32*w(87) + w(68)
      w(135)=w(135)*w(70)
      w(179)=w(1) + 4.D0/3.D0
      w(179)=w(179)*w(69)
      w(227)=w(101) + 559.D0/9.D0
      w(227)=w(227)*z
      w(227)=w(227) + 94
      w(227)=w(227)*z
      w(179)=w(227) + w(179) + 34 - 32*w(117)
      w(179)=w(179)*w(70)
      w(227)=w(75)*w(3)
      w(254)=w(227)*w(70)
      w(255)= - w(179) + 16.D0/3.D0*w(254)
      w(255)=w(3)*w(255)
      w(135)=w(135) + w(255)
      w(135)=w(3)*w(135)
      w(67)=w(116) + w(67) + w(135)
      w(116)=2 - w(219)
      w(116)=z*w(116)
      w(116)=w(238) + w(237) - w(231) + 1 + w(116)
      w(116)=w(116)*w(209)
      w(135)= - w(14)*w(243)
      w(219)= - 17 + 83.D0/3.D0*z
      w(219)=w(219)*w(101)
      w(219)= - 11.D0/3.D0*w(1) - 53.D0/3.D0 + w(219)
      w(135)=4.D0/5.D0*w(219) + w(135)
      w(135)=w(135)*w(78)
      w(219)=28.D0/3.D0*z
      w(243)= - 1 + w(219)
      w(243)=z*w(243)
      w(243)=272.D0/9.D0 + w(243)
      w(243)=z*w(243)
      w(243)=w(103) - 16.D0/3.D0 + w(243)
      w(243)=1.D0/5.D0*w(243) + w(79)
      w(237)= - w(114) + 2*w(243) - w(237)
      w(237)=w(237)*w(177)
      w(127)=w(178)*w(127)
      w(243)=w(147) - 4
      w(249)= - 19 - w(249)
      w(249)=z*w(249)
      w(249)= - 118.D0/3.D0 + w(249)
      w(249)=z*w(249)
      w(249)=w(249) - w(243)
      w(249)=w(249)*w(71)
      w(255)=w(125)*w(13)
      w(246)=w(246)*w(255)
      w(256)=15373 - 14684.D0/3.D0*z
      w(256)=z*w(256)
      w(256)= - 11366.D0/9.D0 + w(256)
      w(256)=z*w(256)
      w(256)= - 1556.D0/3.D0*w(1) - 392.D0/3.D0 + w(256)
      w(257)=56*z
      w(258)= - w(10)*w(257)
      w(116)=w(258) + w(116) + w(246) + w(237) + w(201) + w(135) + 1.D0/
     & 75.D0*w(256) + w(249) - w(127)
      w(116)=CA*w(116)
      w(135)=24*w(87)
      w(201)= - 4 - 23.D0/3.D0*w(1)
      w(201)=w(201)*w(103)
      w(237)= - 31 - 92.D0/3.D0*z
      w(237)=z*w(237)
      w(237)=2087.D0/9.D0 + w(237)
      w(237)=z*w(237)
      w(201)=w(201) + 704.D0/3.D0 + w(237)
      w(185)=w(185)*w(125)
      w(185)=23.D0/3.D0 + w(185)
      w(185)=z*w(185)
      w(185)=w(94) - 7 + w(185)
      w(185)=w(3)*w(185)
      w(185)=w(185) + 1.D0/5.D0*w(201) - w(135) + w(214)
      w(185)=w(185)*w(167)
      w(201)=17*z
      w(237)=19 - w(201)
      w(237)=z*w(237)
      w(228)=w(228) - 32.D0/3.D0 + w(237)
      w(235)=w(14)*w(235)
      w(228)=1.D0/5.D0*w(228) + w(235)
      w(228)=w(228)*w(86)
      w(149)=w(149) - 19.D0/3.D0
      w(149)=w(149)*z
      w(149)=w(149) - w(111) - 1
      w(235)= - 2*w(149) - w(97)
      w(235)=w(235)*w(73)
      w(149)=w(97) + w(149)
      w(237)=LM*z
      w(149)=2*w(149) - w(237)
      w(149)=w(149)*w(126)
      w(246)= - 4 + 533.D0/75.D0*z
      w(246)=w(246)*w(62)
      w(246)=112*w(10) - 1063.D0/9.D0 + w(246)
      w(246)=z*w(246)
      w(249)=15 + w(223)
      w(249)=z*w(249)
      w(249)=28.D0/3.D0 + w(249)
      w(249)=z*w(249)
      w(242)=w(249) + w(242)
      w(242)=w(242)*w(170)
      w(140)= - w(230)*w(140)
      w(127)=w(185) + w(149) + w(140) + w(235) - w(139) + w(228) + 
     & w(242) + 88.D0/45.D0*w(1) - 58.D0/9.D0 + w(127) + w(246)
      w(127)=CF*w(127)
      w(139)=5.D0/3.D0 + 228.D0/25.D0*z
      w(139)=w(139)*w(62)
      w(139)= - 791.D0/9.D0 + w(139)
      w(139)=z*w(139)
      w(140)=4 + 629.D0/75.D0*w(1)
      w(140)=w(140)*w(103)
      w(149)= - w(217)*w(101)
      w(149)=1.D0/3.D0 + w(149)
      w(149)=z*w(149)
      w(149)=w(149) - w(194)
      w(149)=w(149)*w(73)
      w(88)=w(220) + w(149) + w(88) + w(140) - 61 + w(139)
      w(88)=CA*w(88)
      w(139)= - w(215)*w(62)
      w(139)= - 3 + w(139)
      w(139)=z*w(139)
      w(140)=2*w(93)
      w(139)= - w(140) + 7 + w(139)
      w(139)=w(139)*w(252)
      w(88)=w(88) + w(139)
      w(88)=w(88)*w(190)
      w(88)=w(127) + w(116) + w(88)
      w(116)=2*CF
      w(88)=w(88)*w(116)
      w(127)= - 11 + w(62)
      w(127)=z*w(127)
      w(127)=29.D0/3.D0 + w(127)
      w(127)=z*w(127)
      w(127)=w(127) - w(104)
      w(127)=w(127)*w(78)
      w(139)=8*w(1)
      w(149)=626.D0/3.D0 - 247*z
      w(149)=z*w(149)
      w(127)=w(127) - w(139) + 139.D0/3.D0 + w(149)
      w(127)=w(127)*w(78)
      w(149)=3*w(109)
      w(185)= - 91.D0/3.D0 + w(134)
      w(185)=z*w(185)
      w(185)=w(174) + w(149) + 2 + w(185)
      w(185)=w(185)*w(191)
      w(191)= - w(13) + w(178)
      w(191)=w(226)*w(191)
      w(194)= - 48133.D0/9.D0 - w(82)
      w(194)=z*w(194)
      w(194)=24709.D0/9.D0 + w(194)
      w(194)=w(194)*w(101)
      w(194)= - 14*w(1) + 691.D0/3.D0 + w(194)
      w(215)=32.D0/5.D0*z
      w(217)=9 + w(215)
      w(217)=z*w(217)
      w(217)=248.D0/3.D0 + w(217)
      w(217)=z*w(217)
      w(217)=w(217) + w(94)
      w(217)=w(217)*w(71)
      w(127)=w(185) + w(127) + 1.D0/5.D0*w(194) + w(217) + w(191)
      w(127)=w(127)*w(70)
      w(185)=1 - 76.D0/5.D0*z
      w(185)=w(185)*w(101)
      w(185)= - 27 + w(185)
      w(185)=z*w(185)
      w(185)= - w(188) + 4 + w(185)
      w(188)=1 - w(229)
      w(188)=z*w(188)
      w(188)=w(130) - 4.D0/3.D0 + w(188)
      w(188)=w(14)*w(188)
      w(191)=4.D0/3.D0*w(97)
      w(142)=7.D0/3.D0 + w(142)
      w(142)=w(142)*w(191)
      w(194)=4.D0/3.D0*w(237)
      w(217)=8.D0/3.D0*w(79)
      w(142)= - w(194) + w(142) + w(188) + 1.D0/5.D0*w(185) - w(217)
      w(142)=CA*w(142)
      w(185)=5 + 46.D0/15.D0*z
      w(185)=z*w(185)
      w(185)= - 241.D0/45.D0 + w(185)
      w(185)=w(185)*w(101)
      w(188)=16*w(79)
      w(185)=w(188) + w(185) + w(164)
      w(220)=w(64)*LM
      w(226)=w(64)*LQ
      w(220)=w(220) - w(226)
      w(228)=1.D0/45.D0*w(93)
      w(229)=w(228) - 2.D0/3.D0
      w(230)=2.D0/15.D0*z
      w(235)= - 1 + w(230)
      w(235)=z*w(235)
      w(235)=2.D0/9.D0 + w(235)
      w(235)=z*w(235)
      w(235)=w(235) - w(229)
      w(235)=w(235)*w(86)
      w(242)= - 1 - w(230)
      w(242)=z*w(242)
      w(242)= - 2.D0/9.D0 + w(242)
      w(242)=z*w(242)
      w(229)=w(242) - w(229)
      w(229)=w(229)*w(167)
      w(185)=w(229) + 1.D0/3.D0*w(185) + w(235) + w(220)
      w(185)=CF*w(185)
      w(144)=1 + w(144)
      w(144)=z*w(144)
      w(144)= - 7.D0/3.D0 + w(144)
      w(144)=z*w(144)
      w(144)=w(147) - 4.D0/3.D0 + w(144)
      w(144)=w(144)*w(252)
      w(142)=w(185) + w(142) + w(144)
      w(142)=w(142)*w(116)
      w(144)=w(81) - 11
      w(144)=w(144)*z
      w(185)=29.D0/3.D0 + w(144)
      w(185)=z*w(185)
      w(185)=w(185) - w(94)
      w(185)=w(14)*w(185)
      w(229)= - 44 - z
      w(229)=z*w(229)
      w(229)=2831.D0/15.D0 + w(229)
      w(229)=z*w(229)
      w(185)= - 64*w(97) + w(185) + w(163) - 10 + w(229)
      w(229)=1.D0/3.D0*w(70)
      w(185)=w(185)*w(229)
      w(235)=11 - 8.D0/15.D0*z
      w(235)=z*w(235)
      w(235)=103.D0/9.D0 + w(235)
      w(235)=z*w(235)
      w(235)=w(235) - 4.D0/45.D0*w(93)
      w(235)=w(235)*w(150)
      w(142)=w(142) + w(185) + w(235)
      w(185)=w(101)*CA
      w(235)= - 19.D0/9.D0 - w(203)
      w(235)=w(235)*w(185)
      w(242)=17.D0/3.D0 + 16.D0/5.D0*w(141)
      w(242)=CF*w(242)*w(64)
      w(235)=w(235) + w(242)
      w(235)=CF*w(235)
      w(242)=w(64)*w(70)
      w(246)=149.D0/3.D0 + w(203)
      w(246)=w(246)*w(242)
      w(235)=w(246) + w(235)
      w(235)=w(4)*w(235)
      w(142)=2*w(142) + w(235)
      w(235)=2*w(4)
      w(142)=w(142)*w(235)
      w(246)= - 176.D0/5.D0 + w(1)
      w(246)=w(246)*w(69)
      w(249)=4199.D0/15.D0 + w(101)
      w(249)=z*w(249)
      w(249)=4358.D0/15.D0 + w(249)
      w(249)=z*w(249)
      w(135)= - 24*w(117) - w(135) + w(246) + 8.D0/15.D0 + w(249)
      w(135)=w(135)*w(70)
      w(246)= - 3 + w(154)
      w(246)=w(246)*w(101)
      w(246)= - 19.D0/3.D0 + w(246)
      w(246)=z*w(246)
      w(246)=w(246) + w(122)
      w(249)=8*w(150)
      w(246)=w(246)*w(249)
      w(135)=w(135) + w(246)
      w(135)=w(135)*w(190)
      w(88)=w(142) + w(88) + w(127) + w(135)
      w(88)=w(4)*w(88)
      w(67)=2*w(67) + w(88)
      w(67)=w(4)*w(67)
      w(88)=w(100) - 37.D0/3.D0
      w(88)=w(88)*z
      w(127)=w(69) - 1
      w(135)=w(88) + w(127)
      w(142)=w(135) + w(109)
      w(142)=w(142)*w(78)
      w(246)= - 50 + 461.D0/9.D0*z
      w(246)=w(246)*z
      w(256)= - 4 + 25.D0/9.D0*w(1)
      w(142)=w(246) + w(142) + w(256) - w(80)
      w(246)=NF + 1
      w(142)= - w(142)*w(246)
      w(258)=w(127) + w(216)
      w(259)= - 5 + 17.D0/3.D0*z
      w(259)=w(259)*z
      w(259)=w(259) + w(258)
      w(260)=w(246)*LQ
      w(261)=w(259)*w(260)
      w(142)=w(261) + w(142)
      w(261)=4.D0/3.D0*LQ
      w(142)=w(142)*w(261)
      w(262)=w(127) + w(109)
      w(263)=17 - w(82)
      w(263)=w(263)*w(64)
      w(263)=w(263) - w(262)
      w(263)=w(263)*w(78)
      w(264)=LM + w(73)
      w(264)=w(259)*w(264)
      w(265)=68*z
      w(266)= - 67 + w(265)
      w(266)=z*w(266)
      w(266)=7*w(1) - 8 + w(266)
      w(263)=w(263) + 1.D0/3.D0*w(266) + w(80) + w(264)
      w(264)=4.D0/3.D0*LM
      w(263)=w(263)*w(264)
      w(266)=w(99) - 14.D0/3.D0
      w(155)= - w(155)*w(266)
      w(266)=z - 5.D0/3.D0
      w(115)=w(115)*w(266)
      w(115)=w(115) + w(155)
      w(155)=NF*z
      w(266)=w(155) + z
      w(115)=w(266)*w(115)
      w(267)=2.D0/3.D0*w(109)
      w(135)=w(135) + w(267)
      w(135)=w(135)*w(14)
      w(268)=w(80)*w(60)
      w(135)=w(135) - w(268) + w(256)
      w(256)= - 817.D0/9.D0 + 92*z
      w(256)=z*w(256)
      w(256)=w(256) + w(135)
      w(269)=4.D0/3.D0*w(14)
      w(256)=w(256)*w(269)
      w(270)= - 752 + 763*z
      w(270)=w(270)*w(110)
      w(135)=w(270) + w(135)
      w(135)=w(135)*w(269)
      w(270)=2.D0/9.D0*w(1)
      w(271)= - 91.D0/9.D0 + w(101)
      w(271)=z*w(271)
      w(271)= - w(270) + 2.D0/3.D0 + w(271)
      w(271)=w(271)*w(71)
      w(272)= - 24344 + 24961*z
      w(272)=z*w(272)
      w(272)=974*w(1) - 1591 + w(272)
      w(135)=w(135) + 1.D0/135.D0*w(272) + w(271)
      w(135)=NF*w(135)
      w(271)=w(75)*w(246)
      w(272)=16.D0/3.D0*w(178)
      w(273)=w(271)*w(272)
      w(274)= - 11248 + 102023.D0/9.D0*z
      w(274)=w(274)*w(110)
      w(274)=4312.D0/81.D0*w(1) - 63 + w(274)
      w(275)= - 47.D0/9.D0 + z
      w(275)=z*w(275)
      w(275)= - w(200) + 1.D0/3.D0 + w(275)
      w(275)=w(275)*w(170)
      w(276)=z - 2
      w(277)=w(266)*w(276)
      w(278)=16.D0/3.D0*w(10)
      w(279)=w(277)*w(278)
      w(115)=w(279) + w(263) + w(142) + w(135) + w(256) + 1.D0/5.D0*
     & w(274) + w(275) + w(273) + w(115)
      w(115)=CA*w(115)
      w(135)=3 - 17.D0/9.D0*z
      w(135)=z*w(135)
      w(135)= - w(200) - 1 + w(135)
      w(142)=1.D0/3.D0*NF
      w(256)=w(84)*w(142)
      w(135)=4*w(135) + w(256)
      w(135)=w(135)*w(73)
      w(256)=4.D0/3.D0*z
      w(263)=w(256) + 1
      w(263)=w(263)*z
      w(263)=w(263) - 1
      w(273)= - w(263)*w(71)
      w(274)= - 19 + 37.D0/3.D0*z
      w(274)=w(274)*w(64)
      w(274)=w(270) + 2 + w(274)
      w(274)=w(274)*w(86)
      w(265)=43 - w(265)
      w(265)=z*w(265)
      w(265)=25 + w(265)
      w(265)=1.D0/3.D0*w(265) - w(111)
      w(265)=w(265)*w(142)
      w(275)= - 19 + 40.D0/3.D0*z
      w(275)=z*w(275)
      w(275)=w(103) + 5 + w(275)
      w(279)=2.D0/3.D0*LM
      w(275)=w(275)*w(279)
      w(280)=8*w(137)
      w(281)= - 941 + 3716.D0/9.D0*z
      w(281)=z*w(281)
      w(281)=4.D0/9.D0*w(1) + 1583.D0/3.D0 + w(281)
      w(135)=w(275) + w(135) + w(280) + w(265) + w(274) + 1.D0/15.D0*
     & w(281) + w(273)
      w(135)=w(135)*w(126)
      w(156)=w(156) + 116.D0/3.D0
      w(156)=w(156)*w(64)
      w(156)=w(156) - 1
      w(156)=w(183)*w(156)
      w(265)=w(101) + 1.D0/3.D0
      w(265)=w(265)*z
      w(265)=w(265) - 2.D0/3.D0
      w(265)=w(265)*z
      w(265)=w(265) - 1
      w(132)= - w(132)*w(265)
      w(265)=w(154) - 2
      w(273)=w(265)*w(101)
      w(274)=w(273) + 35.D0/3.D0
      w(274)=w(274)*z
      w(274)=w(274) - w(122)
      w(274)= - w(278)*w(274)
      w(132)=w(274) + w(132) + w(156)
      w(132)=w(246)*w(132)
      w(156)= - 2087 + 1364.D0/3.D0*z
      w(110)=w(156)*w(110)
      w(156)= - 183 + 44.D0/27.D0*w(1)
      w(110)=w(110) - w(156)
      w(274)=w(217)*w(84)
      w(275)= - 16 + 25.D0/3.D0*z
      w(275)=w(275)*z
      w(278)=w(103) + 7
      w(275)=w(275) + w(278)
      w(281)=2.D0/3.D0*w(14)
      w(282)=w(275)*w(281)
      w(110)=w(274) + w(282) + 1.D0/5.D0*w(110)
      w(274)=w(110)*w(78)
      w(110)=w(14)*w(110)
      w(282)=173 + 14*z
      w(282)=w(282)*z
      w(89)=w(282) - w(89) + 178
      w(282)=w(89)*w(107)
      w(283)= - 96412 + 137689.D0/3.D0*z
      w(283)=z*w(283)
      w(283)=3986.D0/3.D0*w(1) + 49187 + w(283)
      w(282)=1.D0/15.D0*w(283) + w(282)
      w(110)=1.D0/45.D0*w(282) + w(110)
      w(110)=NF*w(110)
      w(282)= - 273 + 2474.D0/27.D0*z
      w(282)=w(282)*z
      w(156)=w(282) - w(156)
      w(208)=w(208)*w(64)
      w(208)=w(208) - 1
      w(282)=w(208)*w(71)
      w(275)=w(275)*w(269)
      w(156)= - w(282) + w(275) + 1.D0/5.D0*w(156)
      w(156)= - w(156)*w(246)
      w(183)= - w(266)*w(183)
      w(219)=w(219) - 17
      w(219)=w(219)*z
      w(219)=w(219) + w(278)
      w(275)=w(219)*w(260)
      w(156)=2.D0/3.D0*w(275) + w(183) + w(156)
      w(156)=w(156)*w(73)
      w(183)= - w(3)*w(6)
      w(183)=16.D0/3.D0*w(183) + w(272)
      w(272)=w(143)*w(246)
      w(183)=w(272)*w(183)
      w(89)=w(89)*w(71)
      w(275)= - 324449 + 506903.D0/3.D0*z
      w(275)=z*w(275)
      w(275)=5272.D0/3.D0*w(1) + 153724 + w(275)
      w(89)=1.D0/15.D0*w(275) + w(89)
      w(89)=w(135) + w(156) + 2*w(110) + 1.D0/45.D0*w(89) + w(274) + 
     & w(132) + w(183)
      w(89)=CF*w(89)
      w(110)= - 553.D0/3.D0 + 142*z
      w(110)=z*w(110)
      w(110)= - w(77) + 362.D0/3.D0 + w(110)
      w(132)=31.D0/3.D0 - w(101)
      w(132)=z*w(132)
      w(132)=1 + w(132)
      w(132)=NF*w(132)
      w(110)=1.D0/5.D0*w(110) + w(132)
      w(132)= - NF*w(64)
      w(132)=w(132) + w(263)
      w(132)=w(132)*w(73)
      w(135)= - w(105)*w(64)
      w(135)=1 + w(135)
      w(135)=LM*w(135)
      w(110)=w(135) + 1.D0/3.D0*w(110) + w(132)
      w(110)=w(110)*w(126)
      w(106)=w(84)*w(106)
      w(106)= - w(106) + 2*w(219)
      w(106)=w(106)*w(281)
      w(132)=w(197) + 1
      w(132)=w(132)*w(141)
      w(132)=w(132) - 1
      w(132)=w(132)*w(71)
      w(106)=w(132) - w(106)
      w(132)= - 3307 - 266*z
      w(132)=w(132)*w(62)
      w(135)=448.D0/3.D0*w(1)
      w(132)=w(135) + 31831.D0/3.D0 + w(132)
      w(132)=1.D0/225.D0*w(132) - w(106)
      w(132)=NF*w(132)
      w(156)= - 397.D0/3.D0 + 118*z
      w(156)=w(156)*z
      w(156)=w(156) + w(77) + 388.D0/3.D0
      w(156)= - w(156)*w(246)
      w(183)= - w(208)*w(260)
      w(156)=1.D0/15.D0*w(156) + w(183)
      w(156)=w(156)*w(73)
      w(183)= - 79 + 107.D0/5.D0*z
      w(183)=w(183)*w(101)
      w(183)=w(183) - 343.D0/3.D0
      w(183)=w(183)*z
      w(183)=w(183) + 89
      w(208)=2 + 71.D0/45.D0*w(1)
      w(208)=w(208)*w(66)
      w(183)=w(208) + 1.D0/3.D0*w(183)
      w(183)=w(246)*w(183)
      w(208)=w(143)*w(126)
      w(183)= - w(208) + 1.D0/5.D0*w(183)
      w(208)=w(3) + w(73)
      w(208)=w(272)*w(208)
      w(208)=w(208) - w(183)
      w(208)=w(208)*w(224)
      w(219)= - 8189 - 1882*z
      w(219)=w(219)*w(101)
      w(135)=w(135) + 42631.D0/3.D0 + w(219)
      w(219)=zeta3*w(266)
      w(106)=w(208) + w(110) + w(156) + 16*w(219) + w(132) + 1.D0/225.D0
     & *w(135) - w(106)
      w(106)=CF*w(106)
      w(88)=w(88) + w(258)
      w(88)=w(88)*w(86)
      w(88)=w(88) - w(188)
      w(110)= - 679 + 403*z
      w(110)=z*w(110)
      w(110)= - 53 + 16.D0/3.D0*w(110)
      w(110)=1.D0/3.D0*w(110) + w(66)
      w(110)=1.D0/5.D0*w(110) + w(88)
      w(110)=NF*w(110)
      w(132)=w(113) - 59
      w(132)=w(132)*w(64)
      w(132)=w(132) + w(216)
      w(132)= - w(132)*w(246)
      w(135)=w(266)*w(73)
      w(132)= - w(135) + w(132)
      w(132)=w(132)*w(177)
      w(156)=w(174) + w(216)
      w(188)= - 11 - 52*z
      w(188)=w(188)*w(64)
      w(188)= - w(238) + 2 + w(188) - w(156)
      w(188)=w(188)*w(209)
      w(208)=2.D0/9.D0*z
      w(209)= - 6817 + 2674*z
      w(209)=w(209)*w(208)
      w(209)=w(66) + 19 + w(209)
      w(88)=w(188) + w(132) + w(110) + 1.D0/5.D0*w(209) + w(88)
      w(88)=CA*w(88)
      w(110)=w(154) + 17.D0/9.D0
      w(110)=w(110)*z
      w(110)=w(110) + 16.D0/9.D0
      w(110)=w(110)*w(101)
      w(132)=2.D0/3.D0 + 1.D0/5.D0*w(1)
      w(132)=w(132)*w(69)
      w(110)=w(110) + w(132) + 1.D0/3.D0
      w(110)=w(246)*w(110)
      w(132)=w(264)*w(75)
      w(188)=w(261)*w(271)
      w(110)= - w(110) + w(132) + w(188)
      w(110)=w(110)*CA
      w(132)=w(271)*w(252)
      w(188)=w(110) + 2.D0/3.D0*w(132)
      w(188)=w(188)*w(190)
      w(88)=w(106) + 1.D0/3.D0*w(88) + w(188)
      w(106)=1.D0/15.D0*z
      w(188)= - 1 - w(106)
      w(188)=w(188)*w(62)
      w(188)= - 61.D0/9.D0 + w(188)
      w(188)=z*w(188)
      w(114)= - w(237) + w(114) + 2.D0/3.D0*w(155) + 2 + w(188)
      w(114)=w(114)*w(126)
      w(188)=16 + 107.D0/15.D0*z
      w(209)=w(188)*w(62)
      w(209)= - 3563.D0/9.D0 + w(209)
      w(209)=z*w(209)
      w(161)=w(161) + 143 + w(209)
      w(161)=NF*w(161)
      w(188)=z*w(188)
      w(188)= - 1532.D0/9.D0 + w(188)
      w(188)=z*w(188)
      w(188)=w(1) + 47 + w(188)
      w(161)=4*w(188) + w(161)
      w(188)=w(106) - 1
      w(188)=w(188)*w(62)
      w(188)=w(188) - 53.D0/9.D0
      w(188)=w(188)*z
      w(188)=w(188) + 2
      w(188)= - w(188)*w(246)
      w(209)=w(266)*LQ
      w(188)= - w(209) + w(188)
      w(188)=w(188)*w(73)
      w(219)= - w(272)*w(167)
      w(114)=w(219) + w(114) + 1.D0/15.D0*w(161) + w(188)
      w(114)=CF*w(114)
      w(161)=w(154) + 13.D0/3.D0
      w(161)=w(161)*z
      w(188)= - 95.D0/9.D0 + w(161)
      w(188)=w(188)*w(101)
      w(188)=4.D0/3.D0*w(109) + 1.D0/3.D0 + w(188)
      w(188)=NF*w(188)
      w(161)= - 109.D0/9.D0 + w(161)
      w(161)=z*w(161)
      w(161)=w(267) + 1.D0/3.D0 + w(161)
      w(161)=8.D0/3.D0*w(237) + 16.D0/3.D0*w(209) + 2*w(161) + w(188)
      w(161)=CA*w(161)
      w(114)=w(114) + w(161) - 4*w(132)
      w(161)= - 31.D0/3.D0 + w(273)
      w(161)=w(161)*w(197)
      w(161)=1 + w(161)
      w(188)=w(265)*w(125)
      w(188)= - 103.D0/3.D0 + w(188)
      w(188)=z*w(188)
      w(188)=5 + w(188)
      w(142)=w(188)*w(142)
      w(188)=w(266)*w(177)
      w(142)= - w(247) + w(188) + 2*w(161) + w(142)
      w(142)=CF*w(142)
      w(161)= - NF*w(62)
      w(161)= - 13.D0/3.D0*z + w(161)
      w(161)=CA*w(161)
      w(142)=2.D0/3.D0*w(161) + w(142)
      w(155)= - w(62) - 11.D0/3.D0*w(155)
      w(161)=w(4)*CF
      w(155)=w(155)*w(161)
      w(142)=2*w(142) + w(155)
      w(142)=w(4)*w(142)
      w(114)=2*w(114) + w(142)
      w(114)=w(4)*w(114)
      w(88)=2*w(88) + w(114)
      w(88)=w(4)*w(88)
      w(87)= - w(252)*w(87)*w(246)
      w(114)=w(118)*TF
      w(142)=LM**2*w(114)
      w(87)= - 16.D0/9.D0*w(142) + w(88) + w(89) + w(115) + 16.D0/3.D0*
     & w(87)
      w(88)=4*TF
      w(87)=w(87)*w(88)
      w(89)=w(84)*w(126)
      w(115)=3623.D0/3.D0 - 3266.D0/5.D0*z
      w(115)=z*w(115)
      w(115)=3776.D0/3.D0 + w(115)
      w(115)=z*w(115)
      w(115)= - 203 + w(115)
      w(115)=1.D0/3.D0*w(115) - w(139)
      w(142)=w(225)*w(101)
      w(142)=11.D0/3.D0 + w(142)
      w(142)=z*w(142)
      w(142)=1 + w(142)
      w(142)=w(142)*w(73)
      w(115)=w(89) + w(142) + w(213) + 1.D0/5.D0*w(115) - w(80)
      w(115)=CA*w(115)
      w(142)=w(62) - 5
      w(142)=w(142)*z
      w(142)=w(142) - 2
      w(142)= - w(142)*w(206)
      w(155)=44*z
      w(188)= - 1471.D0/3.D0 + w(155)
      w(188)=z*w(188)
      w(188)= - 1607.D0/3.D0 + w(188)
      w(188)=z*w(188)
      w(139)=w(139) + 26 + w(188)
      w(188)= - w(193)*w(190)
      w(139)=w(188) + 1.D0/15.D0*w(139) - w(173) + w(142)
      w(139)=w(139)*w(116)
      w(142)=w(151)*w(160)
      w(115)=w(139) + w(115) + w(142)
      w(115)=CF*w(115)
      w(123)= - 1 - w(123)
      w(123)=w(123)*w(134)
      w(123)=1 + w(123)
      w(123)=12*w(227) + 2*w(123) - w(122) + w(239)
      w(139)=4*CF
      w(123)=w(123)*w(139)
      w(142)=35 + 108.D0/5.D0*z
      w(142)=z*w(142)
      w(142)=65 + w(142)
      w(142)=z*w(142)
      w(142)=w(142) + w(248) + w(243)
      w(142)=CA*w(142)
      w(173)=w(227)*CA
      w(188)=48*w(173)
      w(123)=w(123) + w(142) - w(188)
      w(123)=w(123)*w(116)
      w(142)=24*w(254)
      w(213)=w(101)*CF
      w(219)=w(213) - w(172)
      w(219)=w(219)*CF
      w(224)=w(219)*w(4)
      w(225)=24.D0/5.D0*z
      w(247)= - 5 - w(225)
      w(247)=z*w(247)
      w(247)= - 21 + w(247)
      w(247)=w(247)*w(99)
      w(247)=w(247) - w(94)
      w(247)=w(247)*w(70)
      w(123)= - 14*w(224) + w(123) + w(247) + w(142)
      w(123)=w(4)*w(123)
      w(174)= - w(218)*w(174)
      w(247)= - 251.D0/45.D0 - z
      w(247)=z*w(247)
      w(247)= - 1099.D0/15.D0 + w(247)
      w(247)=z*w(247)
      w(163)=w(174) - w(171) + w(163) + 131.D0/15.D0 + w(247)
      w(163)=w(163)*w(70)
      w(171)=w(199) - 7
      w(171)=w(171)*z
      w(171)=w(171) - 56.D0/3.D0
      w(171)=w(171)*w(266)
      w(135)= - w(238) + 1.D0/3.D0*w(171) + w(135)
      w(135)=CF*w(135)
      w(171)= - w(4)*w(266)*w(116)
      w(135)=w(135) + w(171)
      w(135)=w(135)*w(88)
      w(171)= - w(121)*w(249)
      w(115)=w(135) + w(123) + w(115) + w(163) + w(171)
      w(115)=w(7)*w(115)
      w(123)= - 83.D0/3.D0 - 152.D0/5.D0*z
      w(123)=z*w(123)
      w(123)= - 91 + w(123)
      w(123)=z*w(123)
      w(135)= - LM*w(134)
      w(123)=w(135) + 6*w(97) + w(123) - w(243)
      w(123)=CA*w(123)
      w(135)=w(237) - w(97)
      w(163)=7.D0/5.D0*z
      w(171)=8.D0/3.D0 + w(163)
      w(171)=w(171)*w(136)
      w(171)=251.D0/3.D0 + w(171)
      w(171)=z*w(171)
      w(171)= - 48*w(227) + w(94) - 8 + w(171) + 12*w(135)
      w(171)=CF*w(171)
      w(123)=w(171) + w(123) + w(188)
      w(123)=w(123)*w(116)
      w(171)=37.D0/3.D0 + 88.D0/5.D0*z
      w(171)=z*w(171)
      w(171)=193.D0/3.D0 + w(171)
      w(171)=z*w(171)
      w(171)=w(171) + w(94)
      w(171)=w(171)*w(70)
      w(123)=36*w(224) + w(123) + w(171) - w(142)
      w(123)=w(11)*w(123)
      w(115)=w(115) + w(123)
      w(123)=w(143)*CF
      w(142)=w(123)*CA
      w(142)=w(142) + w(159)
      w(142)=64*w(142)
      w(171)= - w(41)*w(142)
      w(174)= - w(70)*w(157)
      w(188)=CF*z
      w(199)=49*w(172) - 50*w(188)
      w(199)=CF*w(199)
      w(174)=w(174) + w(199)
      w(174)=zeta5*w(174)
      w(199)=w(29)*w(219)
      w(65)=160*w(199) + 40*w(174) + w(171) + w(87) + 2*w(65) + w(67)
     &  + 8*w(115)
      w(65)=TF*w(65)
      w(67)= - 2 + 11.D0/15.D0*w(1)
      w(67)=w(67)*w(69)
      w(87)= - 29.D0/3.D0 - w(223)
      w(87)=z*w(87)
      w(87)=1.D0/3.D0 + w(87)
      w(87)=w(87)*w(64)
      w(87)=w(67) + 3 + w(87)
      w(87)=w(87)*w(71)
      w(115)=11.D0/3.D0 - w(120)
      w(115)=w(115)*w(195)
      w(115)= - 4.D0/3.D0 + w(115)
      w(115)=z*w(115)
      w(171)= - 4 + w(221)
      w(171)=w(171)*w(69)
      w(115)=w(171) - 34 + w(115)
      w(91)=1.D0/3.D0*w(115) + w(91)
      w(91)=w(91)*w(281)
      w(115)=w(192) - 25.D0/3.D0
      w(115)=w(115)*w(197)
      w(171)=w(269)*w(84)
      w(115)= - w(115) - w(217) + w(171) + 1
      w(171)=2.D0/3.D0*w(97)
      w(174)=w(171) - w(115)
      w(174)=LQ*w(174)
      w(192)=w(197)*LM
      w(115)=w(192) - w(191) + w(115)
      w(115)=LM*w(115)
      w(191)=28.D0/3.D0 + w(198)
      w(191)=w(191)*w(69)
      w(168)= - 677.D0/9.D0 + w(168)
      w(168)=z*w(168)
      w(168)= - 883.D0/3.D0 + w(168)
      w(168)=z*w(168)
      w(168)=w(191) - 593.D0/3.D0 + w(168)
      w(168)=1.D0/5.D0*w(168) - w(214)
      w(191)= - 1 - 4.D0/15.D0*z
      w(191)=z*w(191)
      w(191)= - 4.D0/9.D0 + w(191)
      w(191)=z*w(191)
      w(191)= - 2.D0/45.D0*w(93) + 1.D0/3.D0 + w(191)
      w(191)=w(191)*w(167)
      w(168)=1.D0/3.D0*w(168) + w(191)
      w(168)=w(168)*w(190)
      w(191)=w(136)*w(10)
      w(195)= - 2 - z
      w(195)=w(195)*w(191)
      w(184)=16.D0/3.D0*w(184)
      w(198)= - 229 - 1066.D0/5.D0*z
      w(198)=z*w(198)
      w(198)=3847.D0/3.D0 + w(198)
      w(198)=z*w(198)
      w(198)= - 148.D0/3.D0*w(1) + 226 + w(198)
      w(87)=w(168) + w(195) + w(115) - w(184) + w(174) - 8.D0/3.D0*
     & w(137) + w(91) + 1.D0/45.D0*w(198) + w(87)
      w(87)=w(87)*w(116)
      w(91)=1 - 14.D0/9.D0*z
      w(91)=w(91)*w(62)
      w(91)= - 343.D0/27.D0 + w(91)
      w(91)=z*w(91)
      w(91)= - 8.D0/9.D0*w(1) + 2.D0/9.D0 + w(91)
      w(115)=w(120) - 1
      w(168)= - w(115)*w(101)
      w(168)= - 1.D0/3.D0 + w(168)
      w(168)=z*w(168)
      w(168)=w(168) + w(251)
      w(168)=w(14)*w(168)
      w(91)=w(226) + 1.D0/3.D0*w(168) + 1.D0/5.D0*w(91) - 2.D0/3.D0*
     & w(79)
      w(91)=w(91)*w(177)
      w(168)=w(232) + 17.D0/3.D0
      w(174)=z*w(168)
      w(174)=8 + w(174)
      w(174)=w(174)*w(197)
      w(177)=1 - 7.D0/15.D0*w(1)
      w(177)=w(177)*w(77)
      w(174)=w(177) - 5 + w(174)
      w(174)=w(174)*w(71)
      w(177)=7 - w(236)
      w(177)=w(177)*w(69)
      w(195)= - 2707.D0/3.D0 + 1358.D0/5.D0*z
      w(195)=z*w(195)
      w(195)=629.D0/3.D0 + w(195)
      w(195)=z*w(195)
      w(177)=w(177) + 442 + w(195)
      w(195)=z*w(265)
      w(195)=4.D0/3.D0 + w(195)
      w(195)=w(195)*w(101)
      w(187)=w(195) - w(187)
      w(187)=w(187)*w(78)
      w(177)=1.D0/15.D0*w(177) + w(187)
      w(177)=w(177)*w(281)
      w(187)= - 17.D0/3.D0 + w(203)
      w(187)=z*w(187)
      w(111)= - w(238) + w(187) - w(111)
      w(111)=w(111)*w(279)
      w(187)=w(101) + 3
      w(191)=w(187)*w(191)
      w(195)= - 1617 + 14684.D0/27.D0*z
      w(195)=z*w(195)
      w(195)= - 26953.D0/81.D0 + w(195)
      w(195)=z*w(195)
      w(195)=2612.D0/27.D0*w(1) - 5788.D0/27.D0 + w(195)
      w(91)=w(191) + w(111) + w(184) + w(91) + 32.D0/3.D0*w(137) + 
     & w(177) + 1.D0/25.D0*w(195) + w(174)
      w(91)=CA*w(91)
      w(111)= - 137.D0/3.D0 - w(236)
      w(111)=w(111)*w(69)
      w(137)=359.D0/9.D0 - w(245)
      w(137)=z*w(137)
      w(137)=821.D0/3.D0 + w(137)
      w(137)=z*w(137)
      w(137)=157 + w(137)
      w(111)=2*w(137) + w(111)
      w(137)=w(250)*w(101)
      w(137)= - 1.D0/3.D0 + w(137)
      w(137)=z*w(137)
      w(137)=w(130) - 1.D0/3.D0 + w(137)
      w(137)=w(137)*w(73)
      w(174)= - w(180)*w(279)
      w(111)=w(174) + 1.D0/15.D0*w(111) + w(137)
      w(111)=CA*w(111)
      w(137)=4.D0/3.D0 + w(163)
      w(137)=w(137)*w(101)
      w(137)= - 1.D0/3.D0 + w(137)
      w(137)=z*w(137)
      w(137)=7.D0/15.D0*w(93) - 2.D0/3.D0 + w(137)
      w(137)=w(137)*w(160)
      w(111)=w(111) + w(137)
      w(111)=w(111)*w(190)
      w(87)=w(87) + w(91) + w(111)
      w(87)=w(87)*w(116)
      w(80)= - w(74)*w(80)
      w(91)=w(164)*w(103)
      w(91)=w(91) + 2
      w(111)=9 + 32.D0/15.D0*z
      w(111)=z*w(111)
      w(111)= - 85.D0/9.D0 + w(111)
      w(111)=z*w(111)
      w(111)=w(111) - w(91)
      w(111)=w(111)*w(78)
      w(137)= - 47.D0/3.D0 + w(81)
      w(137)=z*w(137)
      w(137)= - 17 + w(137)
      w(137)=z*w(137)
      w(137)=w(137) + w(94)
      w(137)=w(137)*w(190)
      w(163)=12427.D0/45.D0 + w(62)
      w(163)=z*w(163)
      w(163)= - 6224.D0/15.D0 + w(163)
      w(163)=z*w(163)
      w(163)=16.D0/5.D0*w(1) + 193.D0/15.D0 + w(163)
      w(80)=w(137) + 112.D0/3.D0*w(97) + w(111) + 1.D0/3.D0*w(163) + 
     & w(80)
      w(80)=w(70)*w(80)
      w(111)=17.D0/3.D0 + w(62)
      w(111)=w(111)*w(102)
      w(137)= - 1 + 2.D0/5.D0*w(1)
      w(137)=w(137)*w(77)
      w(163)= - 19.D0/3.D0 - w(166)
      w(163)=z*w(163)
      w(163)=14.D0/3.D0 + w(163)
      w(163)=z*w(163)
      w(137)=w(137) + 17.D0/3.D0 + w(163)
      w(137)=w(137)*w(78)
      w(163)=8.D0/3.D0*w(97)
      w(164)=4.D0/5.D0*w(141)
      w(166)= - 1 - w(164)
      w(166)=w(166)*w(163)
      w(174)= - 2093.D0/3.D0 + 3782.D0/5.D0*z
      w(174)=z*w(174)
      w(174)= - 254 + w(174)
      w(174)=z*w(174)
      w(174)=28*w(1) - 77 + w(174)
      w(111)=w(166) + w(137) + 1.D0/45.D0*w(174) + w(111)
      w(111)=CA*w(111)
      w(137)=479.D0/3.D0 - w(155)
      w(137)=w(137)*w(154)
      w(137)=142.D0/3.D0 + w(137)
      w(137)=z*w(137)
      w(137)=w(1) + 1.D0/5.D0 + w(137)
      w(155)= - 11.D0/3.D0 - w(101)
      w(155)=w(155)*w(231)
      w(166)=5 + 22.D0/15.D0*z
      w(166)=z*w(166)
      w(166)= - 29.D0/9.D0 + w(166)
      w(166)=z*w(166)
      w(67)= - w(67) - 11.D0/3.D0 + w(166)
      w(67)=w(14)*w(67)
      w(67)=w(67) + 1.D0/9.D0*w(137) + w(155)
      w(124)=w(124)*w(190)
      w(67)=w(124) + 2*w(67) + w(220)
      w(67)=w(67)*w(116)
      w(124)= - 1 - 76.D0/15.D0*z
      w(124)=z*w(124)
      w(124)=38.D0/9.D0 + w(124)
      w(124)=z*w(124)
      w(124)= - 38.D0/45.D0*w(93) + 1 + w(124)
      w(124)=w(124)*w(160)
      w(67)=w(67) + w(111) + w(124)
      w(67)=w(67)*w(116)
      w(111)=25.D0/3.D0 + w(128)
      w(111)=w(111)*w(101)
      w(111)= - 337.D0/3.D0 + w(111)
      w(111)=w(111)*w(242)
      w(124)= - 5.D0/3.D0 + w(120)
      w(124)=w(124)*w(101)
      w(124)=1 + w(124)
      w(124)=w(124)*w(172)
      w(137)=35.D0/3.D0 + w(101)
      w(137)=w(137)*w(101)
      w(137)= - 1 + w(137)
      w(137)=w(137)*w(64)
      w(137)=w(137) - 8*w(227)
      w(137)=CF*w(137)
      w(124)=w(137) + 7.D0/3.D0*w(124) + 8*w(173)
      w(124)=w(124)*w(116)
      w(137)= - w(150)*w(176)
      w(111)=w(124) + w(111) + w(137)
      w(111)=w(4)*w(111)
      w(67)=w(111) + w(67) + w(80)
      w(67)=w(67)*w(235)
      w(80)=4025.D0/9.D0 + w(101)
      w(80)=w(80)*w(64)
      w(80)= - 126 + w(80)
      w(80)=z*w(80)
      w(111)=172.D0/3.D0 - w(1)
      w(111)=w(111)*w(200)
      w(80)=16*w(109) + w(111) - 30 + w(80)
      w(80)=w(14)*w(80)
      w(111)= - 47.D0/3.D0 - w(215)
      w(111)=z*w(111)
      w(111)= - 170.D0/3.D0 + w(111)
      w(111)=w(111)*w(64)
      w(91)=w(111) + w(91)
      w(91)=w(91)*w(107)
      w(82)=39898.D0/9.D0 + w(82)
      w(82)=z*w(82)
      w(82)= - 26353.D0/9.D0 + w(82)
      w(82)=w(82)*w(154)
      w(82)=656.D0/45.D0*w(1) - 7.D0/9.D0 + w(82)
      w(82)=1.D0/3.D0*w(82) + w(91)
      w(91)=5*z
      w(111)=32.D0/9.D0 - w(99)
      w(111)=w(111)*w(91)
      w(111)= - w(163) - 8.D0/3.D0*w(109) + 2.D0/3.D0 + w(111)
      w(111)=w(111)*w(148)
      w(124)= - w(75)*w(204)
      w(80)=w(124) + w(111) - w(280) + 2*w(82) + w(80)
      w(80)=w(80)*w(70)
      w(82)=w(64)*w(61)
      w(111)=w(154) + 16.D0/3.D0
      w(124)= - z*w(111)
      w(124)=68.D0/9.D0 + w(124)
      w(124)=z*w(124)
      w(82)=w(82) + w(124) - w(200)
      w(111)= - w(111)*w(101)
      w(111)=133.D0/9.D0 + w(111)
      w(111)=z*w(111)
      w(111)=w(267) + w(111) - w(270)
      w(111)=NF*w(111)
      w(124)=w(277)*w(261)
      w(137)=w(276)*w(194)
      w(82)=w(137) + w(124) + 2*w(82) + w(111)
      w(82)=CA*w(82)
      w(111)=49 + 214.D0/15.D0*z
      w(111)=w(111)*w(101)
      w(111)=w(111) - 1697.D0/9.D0
      w(111)=w(111)*z
      w(111)=w(111) + 388.D0/3.D0 + 28.D0/3.D0*w(1)
      w(124)=w(128) - 1.D0/3.D0
      w(124)=w(124)*z
      w(124)=w(124) - 4.D0/9.D0
      w(124)=w(124)*z
      w(124)=w(124) - w(228)
      w(124)=w(124)*w(78)
      w(137)=w(154) - 1
      w(137)=w(137)*w(62)
      w(137)=w(137) - 5.D0/3.D0
      w(137)=w(137)*w(64)
      w(137)=w(137) + 1
      w(137)=w(73)*w(137)
      w(111)=w(137) - w(124) - 1.D0/15.D0*w(111)
      w(111)=w(246)*w(111)
      w(124)=w(154) + 1
      w(137)=w(124)*w(62)
      w(137)= - NF + 7.D0/3.D0 + w(137)
      w(137)=w(64)*w(137)
      w(137)= - 1 + w(137)
      w(126)=w(137)*w(126)
      w(137)=w(272)*w(190)
      w(111)=w(137) + w(126) + w(111)
      w(111)=CF*w(111)
      w(126)=w(271)*w(160)
      w(82)=w(111) + w(82) + w(126)
      w(111)=w(120) - 13.D0/9.D0
      w(111)=w(111)*z
      w(111)=w(111) - 94.D0/27.D0
      w(111)=w(111)*z
      w(111)=w(111) + 2.D0/3.D0
      w(111)= - w(111)*w(246)
      w(111)=w(192) - 2.D0/3.D0*w(209) + w(111)
      w(111)=CF*w(111)
      w(126)=w(266)*CA
      w(137)=w(208) - 1
      w(137)= - w(137)*w(126)
      w(148)=w(266)*w(161)
      w(111)=w(148) + w(137) + w(111)
      w(111)=w(111)*w(235)
      w(82)=1.D0/3.D0*w(82) + w(111)
      w(111)=8*TF
      w(82)=w(82)*w(111)
      w(137)=443.D0/15.D0 + w(90)
      w(137)=z*w(137)
      w(137)= - 37.D0/3.D0 + w(137)
      w(137)=w(137)*w(64)
      w(148)= - LM*w(120)
      w(97)=w(148) + w(137) + 2.D0/5.D0*w(97)
      w(97)=CA*w(97)
      w(97)=w(97) - 32.D0/5.D0*w(173)
      w(137)= - 41.D0/9.D0 - 44.D0/25.D0*z
      w(137)=w(137)*w(256)
      w(137)=11.D0/5.D0 + w(137)
      w(137)=z*w(137)
      w(135)=64.D0/15.D0*w(227) + w(137) + 8.D0/15.D0*w(135)
      w(135)=CF*w(135)
      w(97)=2.D0/3.D0*w(97) + w(135)
      w(97)=w(97)*w(116)
      w(135)=w(70)*z
      w(137)= - 959.D0/27.D0 - w(182)
      w(137)=z*w(137)
      w(137)= - 8.D0/3.D0 + w(137)
      w(137)=w(137)*w(135)
      w(137)=w(137) + 32.D0/3.D0*w(254)
      w(148)=TF*CF*w(266)
      w(97)=8.D0/45.D0*w(148) + 8.D0/15.D0*w(224) + 1.D0/5.D0*w(137) + 
     & w(97)
      w(137)=Pi**2
      w(97)=w(97)*w(137)
      w(148)=692.D0/45.D0 - w(1)
      w(148)=w(148)*w(69)
      w(155)= - 17833.D0/135.D0 - w(101)
      w(155)=z*w(155)
      w(155)= - 2354.D0/15.D0 + w(155)
      w(155)=z*w(155)
      w(117)=64.D0/3.D0*w(117) + w(148) - 962.D0/45.D0 + w(155)
      w(117)=w(117)*w(70)
      w(144)=37.D0/3.D0 - w(144)
      w(144)=z*w(144)
      w(144)=w(144) - w(94)
      w(144)=w(144)*w(150)
      w(117)=w(117) + 8.D0/3.D0*w(144)
      w(117)=w(3)*w(117)
      w(144)= - 4.D0/3.D0 - z
      w(144)=w(144)*w(172)
      w(148)=5.D0/3.D0 + z
      w(148)=w(148)*w(188)
      w(144)=w(144) + w(148)
      w(144)=w(144)*w(139)
      w(144)=w(159) + w(144)
      w(144)=w(7)*w(144)
      w(148)=w(8)*w(219)
      w(67)=w(97) - 64.D0/3.D0*w(148) + 32*w(144) + w(82) + w(67) + 
     & w(87) + w(80) + w(117)
      w(67)=TF*w(67)
      w(80)= - w(192) + w(171) + 1
      w(82)= - 2.D0/3.D0 - w(154)
      w(82)=w(82)*w(62)
      w(82)= - 67.D0/3.D0 + w(82)
      w(82)=w(82)*w(197)
      w(82)=26.D0/45.D0*w(93) + w(82) + w(80)
      w(82)=CA*w(82)
      w(87)=7.D0/3.D0 + w(120)
      w(87)=z*w(87)
      w(87)=29.D0/3.D0 + w(87)
      w(87)=w(87)*w(197)
      w(80)= - w(130) + w(87) - w(80)
      w(80)=w(80)*w(116)
      w(80)=w(82) + w(80)
      w(80)=w(80)*w(116)
      w(82)= - w(105)*w(172)
      w(87)=w(187)*w(213)
      w(82)=w(82) + w(87)
      w(82)=CF*w(82)
      w(82)=w(159) + w(82)
      w(87)=4*w(4)
      w(82)=w(82)*w(87)
      w(97)=11.D0/3.D0 + w(81)
      w(97)=z*w(97)
      w(97)=50.D0/3.D0 + w(97)
      w(97)=z*w(97)
      w(97)=w(97) - w(202)
      w(97)=w(97)*w(229)
      w(80)=w(82) + w(97) + w(80)
      w(82)=w(88)*w(5)
      w(80)=w(80)*w(82)
      w(67)=w(80) + w(67)
      w(67)=w(67)*w(137)
      w(80)=w(180)*w(190)
      w(80)=w(80) - w(222)
      w(80)=w(80)*w(167)
      w(97)= - w(6)*w(212)
      w(117)= - 5 - w(157)
      w(72)=w(117)*w(72)
      w(117)= - w(10)*w(125)
      w(72)=w(80) + w(117) + w(72) + w(97) + w(196)
      w(72)=CF*w(72)
      w(71)=w(146)*w(71)
      w(80)=w(101)*zeta3
      w(97)=24*z
      w(117)=17 + w(97)
      w(117)=w(117)*w(80)
      w(144)=w(62)*w(10)
      w(71)=w(144) + w(117) + w(71) - w(210)
      w(71)=CA*w(71)
      w(117)= - w(186)*w(160)
      w(117)= - w(244) + w(117)
      w(117)=w(117)*w(190)
      w(71)=w(72) + w(71) + w(117)
      w(71)=w(71)*w(139)
      w(72)=13.D0/3.D0 - z
      w(72)=z*w(72)
      w(72)=949 + 224*w(72)
      w(72)=w(72)*w(64)
      w(108)= - 4 - w(108)
      w(108)=w(108)*w(103)
      w(72)=w(108) + 101 + w(72)
      w(108)=w(146)*w(86)
      w(117)=7.D0/3.D0 - w(101)
      w(117)=z*w(117)
      w(117)=w(117) + w(205)
      w(117)=w(117)*w(73)
      w(72)=w(89) + w(117) + 1.D0/5.D0*w(72) + w(108)
      w(72)=CA*w(72)
      w(89)= - 1327.D0/9.D0 + w(136)
      w(89)=w(89)*w(154)
      w(89)= - 133.D0/3.D0 + w(89)
      w(89)=z*w(89)
      w(95)= - w(211)*w(95)
      w(108)= - w(124)*w(125)
      w(108)= - 11.D0/3.D0 + w(108)
      w(108)=z*w(108)
      w(108)=w(108) - w(94) + 3
      w(108)=w(108)*w(190)
      w(89)=w(108) + w(95) + 22.D0/45.D0*w(93) - 106.D0/5.D0 + w(89) + 
     & w(214)
      w(89)=w(89)*w(116)
      w(95)=2 + 13.D0/5.D0*z
      w(95)=w(95)*w(62)
      w(95)= - 11.D0/3.D0 + w(95)
      w(95)=z*w(95)
      w(93)=26.D0/15.D0*w(93) - 3 + w(95)
      w(93)=w(93)*w(160)
      w(72)=w(89) + w(72) + w(93)
      w(72)=w(72)*w(116)
      w(89)= - 367 - 1547.D0/15.D0*z
      w(89)=z*w(89)
      w(89)= - 83.D0/5.D0 + w(89)
      w(93)=40 - w(1)
      w(93)=w(1)*w(93)
      w(89)=2*w(89) + w(93)
      w(86)= - w(92)*w(86)
      w(93)= - 5 + w(99)
      w(93)=w(93)*w(98)
      w(86)=w(93) + 1.D0/3.D0*w(89) + w(86)
      w(86)=w(86)*w(70)
      w(89)=13 + w(225)
      w(89)=z*w(89)
      w(89)=101.D0/3.D0 + w(89)
      w(89)=z*w(89)
      w(89)= - w(189) + w(89) - w(240)
      w(89)=CA*w(89)
      w(93)= - 5 - w(120)
      w(93)=w(93)*w(101)
      w(93)= - 19 + w(93)
      w(93)=z*w(93)
      w(93)=w(130) + w(93) + w(240)
      w(93)=w(93)*w(116)
      w(89)=w(89) + w(93)
      w(89)=w(89)*w(116)
      w(81)= - 5 - w(81)
      w(81)=z*w(81)
      w(81)=85.D0/3.D0 + w(81)
      w(81)=z*w(81)
      w(81)=w(81) + w(94)
      w(81)=w(81)*w(70)
      w(81)= - 16.D0/3.D0*w(224) + w(81) + w(89)
      w(81)=w(4)*w(81)
      w(89)=9 - w(128)
      w(89)=z*w(89)
      w(89)=29.D0/3.D0 + w(89)
      w(89)=z*w(89)
      w(89)=w(89) - w(130)
      w(89)=w(89)*w(249)
      w(72)=w(81) + w(72) + w(86) + w(89)
      w(72)=w(72)*w(235)
      w(73)= - w(190) - w(73)
      w(73)=w(272)*w(73)
      w(73)=w(73) + w(183)
      w(73)=CF*w(73)
      w(81)=w(115)*z
      w(81)=w(81) + 8.D0/3.D0
      w(81)=w(81)*w(101)
      w(81)=w(81) + w(122)
      w(81)=w(116)*w(81)*w(246)
      w(86)=w(101) + 5
      w(86)=w(86)*w(126)
      w(81)=w(86) + w(81)
      w(81)=w(4)*w(81)
      w(73)=w(73) + w(81)
      w(73)= - w(110) - 4.D0/3.D0*w(132) + 2.D0/3.D0*w(73)
      w(73)=w(73)*w(111)
      w(81)= - w(92)*w(170)
      w(68)=w(81) - w(68)
      w(68)=w(68)*w(70)
      w(81)=w(179) - 8*w(254)
      w(81)=w(81)*w(190)
      w(86)=64*w(8) - 16*w(7)
      w(86)=w(219)*w(86)
      w(68)=w(86) + w(73) + w(72) + w(71) + w(68) + w(81)
      w(68)=TF*w(68)
      w(71)=74 + w(91)
      w(71)=z*w(71)
      w(71)=w(71) + w(147)
      w(71)=1.D0/3.D0*w(71) - w(239)
      w(71)=CA*w(71)
      w(72)= - 31 - w(62)
      w(72)=w(72)*w(64)
      w(72)=w(72) + w(239)
      w(72)=w(72)*w(116)
      w(71)=w(71) + w(72)
      w(71)=w(71)*w(116)
      w(72)= - 11 + w(234)
      w(72)=w(72)*w(135)
      w(71)= - 6*w(224) + w(72) + w(71)
      w(71)=w(71)*w(82)
      w(68)=w(71) + w(68)
      w(71)=2*w(5)
      w(68)=w(68)*w(71)
      w(72)= - w(180)*w(167)
      w(72)=w(72) + w(222)
      w(72)=w(72)*w(116)
      w(72)=w(72) + w(244) + 4*w(253)
      w(72)=w(72)*w(139)
      w(73)=w(248) - 3
      w(81)= - w(168)*w(101)
      w(81)= - 137.D0/3.D0 + w(81)
      w(81)=z*w(81)
      w(81)= - w(140) + w(81) - w(73)
      w(81)=CA*w(81)
      w(86)=4.D0/3.D0 + w(154)
      w(86)=w(86)*w(125)
      w(86)=73.D0/3.D0 + w(86)
      w(86)=z*w(86)
      w(73)=w(94) + w(86) + w(73)
      w(73)=w(73)*w(116)
      w(73)=w(81) + w(73)
      w(73)=CF*w(73)
      w(81)= - 37.D0/3.D0 + w(128)
      w(81)=w(81)*w(101)
      w(81)= - 25.D0/3.D0 + w(81)
      w(81)=z*w(81)
      w(81)=w(81) + w(94)
      w(81)=w(81)*w(70)
      w(73)=7*w(224) + w(81) + w(73)
      w(73)=w(73)*w(87)
      w(81)=CA*w(271)
      w(86)=CF*w(272)
      w(81)=w(81) + w(86)
      w(81)=TF*w(81)
      w(72)=16.D0/3.D0*w(81) + w(73) + w(72) - w(179) + 16*w(254)
      w(72)=w(8)*w(72)*w(88)
      w(65)=w(67) + w(68) + w(72) + w(65)
      w(65)=as*w(65)
      w(67)=w(259)*LQ
      w(68)=17 - 53.D0/3.D0*z
      w(68)=z*w(68)
      w(68)=w(68) - w(127)
      w(72)=9 - 29.D0/3.D0*z
      w(72)=z*w(72)
      w(72)=w(72) - w(262)
      w(72)=w(14)*w(72)
      w(67)=w(67) + w(72) + 1.D0/3.D0*w(68) + w(102)
      w(67)=CA*w(67)
      w(68)= - 13 + w(134)
      w(68)=w(68)*w(101)
      w(68)= - w(77) - 13.D0/3.D0 + w(68)
      w(72)=w(143)*w(167)
      w(68)=w(72) + 1.D0/5.D0*w(68) + w(239)
      w(68)=CF*w(68)
      w(72)=8 - w(100)
      w(72)=z*w(72)
      w(72)=1 + w(72) - w(156)
      w(72)=CA*w(72)
      w(73)=w(74)*w(101)
      w(74)=w(252)*w(73)
      w(72)=w(72) + w(74)
      w(74)= - 1.D0/3.D0 - 1.D0/5.D0*w(141)
      w(74)=w(74)*w(213)
      w(74)=3*w(172) + w(74)
      w(74)=w(74)*w(235)
      w(68)=w(74) + 2*w(72) + w(68)
      w(68)=w(4)*w(68)
      w(72)=w(84)*w(206)
      w(74)=21*z
      w(77)= - 19 + w(74)
      w(77)=z*w(77)
      w(77)=w(103) - 8.D0/3.D0 + w(77)
      w(77)=1.D0/5.D0*w(77) - w(79)
      w(81)=w(14)*w(169)
      w(72)=2*w(77) + w(81) + w(72)
      w(72)=CF*w(72)
      w(77)=w(276)*w(185)
      w(81)=1.D0/3.D0 + w(164)
      w(81)=w(81)*w(188)
      w(77)=w(77) + w(81)
      w(77)=w(77)*w(137)
      w(81)= - w(264)*w(114)
      w(67)=1.D0/3.D0*w(77) + w(81) + w(68) + 2*w(67) + w(72)
      w(67)=TF*w(67)
      w(68)= - CA*w(75)
      w(68)=w(68) - w(123)
      w(68)=w(68)*w(82)
      w(67)=w(68) + w(67)
      w(65)=4*w(67) + w(65)
      w(65)=as*w(65)
      w(67)=w(60)*w(62)
      w(68)= - TF*w(67)
      w(65)=w(68) + w(65)
      w(65)=as*w(65)
      w(68)=w(85) + 1
      w(72)=w(68)*w(1)
      w(72)=w(72) + 3
      w(77)=28.D0/5.D0*z
      w(81)= - 3 + w(77)
      w(81)=z*w(81)
      w(81)=7.D0/3.D0 + w(81)
      w(81)=z*w(81)
      w(81)= - w(131) + w(81) - w(72)
      w(78)=w(81)*w(78)
      w(81)=294*z
      w(82)= - 449 - w(81)
      w(82)=z*w(82)
      w(82)=521 + w(82)
      w(82)=z*w(82)
      w(82)=1033 + w(82)
      w(82)=z*w(82)
      w(82)= - 91 + w(82)
      w(82)=z*w(82)
      w(82)= - 728 + w(82)
      w(82)=z*w(82)
      w(82)= - 280 + w(82)
      w(82)=z*w(82)
      w(82)=132 + w(82)
      w(82)=z*w(82)
      w(82)=84 + w(82)
      w(82)=w(53)*w(82)
      w(78)=w(82) + w(78)
      w(78)=zeta3*w(78)
      w(82)=147*z
      w(84)=w(82) - 769
      w(84)=w(84)*w(101)
      w(84)=w(84) + 1199
      w(84)=w(84)*z
      w(84)=w(84) + 1400
      w(84)=w(84)*z
      w(84)=w(84) - 1525
      w(84)=w(84)*z
      w(84)=w(84) + 119
      w(84)=w(84)*z
      w(84)=w(84) + 62
      w(84)=w(84)*z
      w(84)=w(84) + 49
      w(84)=w(84)*w(56)
      w(85)=w(119) + w(138)
      w(85)=w(85)*w(84)
      w(86)= - 3832.D0/9.D0 + 367*z
      w(86)=z*w(86)
      w(86)=322.D0/9.D0*w(1) + 23 + w(86)
      w(87)=12*w(118)
      w(89)=w(6)**2*w(87)
      w(86)=11*w(109) + 1.D0/25.D0*w(86) + w(89)
      w(86)=w(14)*w(86)
      w(82)=1625 + w(82)
      w(82)=z*w(82)
      w(82)= - 454 + w(82)
      w(82)=w(82)*w(101)
      w(82)= - 6845 + w(82)
      w(82)=z*w(82)
      w(82)=949 + w(82)
      w(82)=z*w(82)
      w(82)=3756 + w(82)
      w(82)=z*w(82)
      w(82)= - 275 + w(82)
      w(82)=z*w(82)
      w(82)= - 292 + w(82)
      w(82)=w(82)*w(141)
      w(82)= - 49 + w(82)
      w(82)=w(58)*w(82)
      w(82)= - w(63) + w(82)
      w(82)=w(82)*w(96)
      w(89)= - w(10) + zeta3
      w(89)=w(73)*w(89)
      w(84)= - w(6)*w(84)
      w(84)=w(84) + w(89)
      w(84)=w(84)*w(190)
      w(89)=w(38) - w(36)
      w(89)=w(87)*w(89)
      w(92)= - 53 + w(257)
      w(92)=w(92)*w(99)
      w(92)=53.D0/9.D0*w(1) - 134.D0/9.D0 + w(92)
      w(93)=w(77) - 11
      w(93)=w(93)*z
      w(94)= - 31.D0/3.D0 - w(93)
      w(94)=z*w(94)
      w(94)=w(94) + w(72)
      w(94)=w(6)*w(94)
      w(95)=431.D0/3.D0 + 181*z
      w(95)=z*w(95)
      w(95)= - 322.D0/3.D0*w(1) - 284.D0/3.D0 + w(95)
      w(94)=1.D0/75.D0*w(95) + w(94)
      w(94)=w(6)*w(94)
      w(95)=w(13)*w(112)
      w(96)=w(17)*w(176)
      w(76)=w(15)*w(76)
      w(76)=w(84) + w(96) + w(82) - 24*w(95) + w(76) + w(86) + 1.D0/25.D
     & 0*w(92) + w(94) + w(89) + w(85) + w(78)
      w(78)=2*flav
      w(82)=w(78)*D33
      w(76)=w(76)*w(82)
      w(84)=84*z
      w(85)= - 107 + w(84)
      w(85)=z*w(85)
      w(85)= - 207 + w(85)
      w(85)=z*w(85)
      w(85)=321 + w(85)
      w(85)=z*w(85)
      w(85)=117 + w(85)
      w(85)=z*w(85)
      w(85)= - 320 + w(85)
      w(85)=z*w(85)
      w(85)=66 + w(85)
      w(85)=z*w(85)
      w(85)=110 + w(85)
      w(85)=z*w(85)
      w(85)= - 40 + w(85)
      w(80)=w(85)*w(80)
      w(85)=47*z
      w(86)= - 41 + w(85)
      w(86)=z*w(86)
      w(86)= - 141 + w(86)
      w(86)=z*w(86)
      w(86)=123 + w(86)
      w(86)=z*w(86)
      w(86)=138 + w(86)
      w(86)=z*w(86)
      w(86)= - 126 + w(86)
      w(86)=z*w(86)
      w(86)= - 56 + w(86)
      w(86)=z*w(86)
      w(86)=40 + w(86)
      w(86)=w(86)*w(144)
      w(80)=w(86) + w(80)
      w(80)=w(48)*w(80)
      w(86)=w(77) - 9
      w(86)=w(86)*z
      w(86)=w(86) + 25.D0/3.D0
      w(86)=w(86)*z
      w(72)=w(86) - w(72)
      w(86)=w(72)*w(107)
      w(61)= - w(61)*w(207)
      w(61)=w(61) + 11*w(118) + w(86)
      w(61)=w(14)*w(61)
      w(86)=12*w(109)
      w(89)=w(86) - w(72)
      w(92)=w(13)*w(89)
      w(94)= - w(67)*w(178)
      w(95)=w(241)*w(99)
      w(95)= - w(133) + w(95) - 11.D0/3.D0
      w(96)=w(6)*w(95)
      w(86)= - zeta3*w(86)
      w(98)=w(22)*w(118)
      w(100)=1829 + 2985*z
      w(100)=z*w(100)
      w(100)= - 1195 + w(100)
      w(100)=z*w(100)
      w(100)= - 107 + w(100)
      w(100)=z*w(100)
      w(100)= - 53 + w(100)
      w(100)=w(54)*w(100)
      w(61)=w(100) + 2*w(92) - 24*w(98) + w(86) - 4.D0/5.D0*w(96) + 
     & w(61) + w(94) + w(80)
      w(61)=D33*w(61)
      w(80)=49.D0/25.D0*z
      w(86)=w(80) + 37.D0/3.D0
      w(86)=w(86)*w(101)
      w(86)=w(86) + 431.D0/15.D0
      w(86)=w(86)*z
      w(92)=49.D0/5.D0*w(1)
      w(94)=w(92) - 32
      w(96)=1.D0/15.D0*w(1)
      w(94)=w(94)*w(96)
      w(86)=w(86) + w(94) + 26.D0/5.D0
      w(86)=w(86)*D33
      w(94)=w(3)*D33
      w(98)=w(94)*w(176)
      w(100)=w(86) - w(98)
      w(100)=w(3)*w(100)
      w(103)=461 + 90*z
      w(103)=w(103)*w(99)
      w(103)=w(103) + 3589
      w(103)=w(103)*z
      w(103)=w(103) + 4162
      w(103)=w(103)*z
      w(103)=w(103) + 1754
      w(103)=w(103)*z
      w(103)=w(103) + 143
      w(103)=w(103)*z
      w(103)=w(103) + 45
      w(103)=w(103)*w(57)
      w(108)= - D33*w(103)
      w(100)=w(108) + 1.D0/3.D0*w(100)
      w(100)=w(3)*w(100)
      w(61)=w(61) + w(100)
      w(61)=w(61)*w(78)
      w(78)=w(79)*w(175)
      w(78)=1.D0/5.D0*w(95) + w(78)
      w(63)=w(63) - w(72)
      w(63)=w(14)*w(63)
      w(63)=4*w(78) + w(63)
      w(63)=w(14)*w(63)
      w(72)= - 13.D0/3.D0 - w(93)
      w(72)=w(72)*w(231)
      w(78)=45*z
      w(79)=223 + w(78)
      w(79)=w(79)*w(101)
      w(79)=1003 + w(79)
      w(79)=w(79)*w(99)
      w(79)=2117 + w(79)
      w(79)=z*w(79)
      w(79)=259 + w(79)
      w(79)=z*w(79)
      w(79)=98 + w(79)
      w(79)=w(54)*w(79)
      w(93)=23 - 49*z
      w(93)=w(93)*w(99)
      w(93)=13 + w(93)
      w(93)=w(93)*w(101)
      w(93)=335 + w(93)
      w(93)=z*w(93)
      w(93)=155 + w(93)
      w(93)=z*w(93)
      w(93)= - 439 + w(93)
      w(93)=z*w(93)
      w(93)=98 + w(93)
      w(93)=z*w(93)
      w(93)= - 49 + w(93)
      w(93)=w(56)*w(93)
      w(93)=w(93) + w(227)
      w(93)=w(190)*w(93)
      w(95)= - w(13)*w(87)
      w(63)=w(93) + w(79) + w(95) + w(72) + w(63)
      w(63)=flav*D33*w(63)
      w(72)= - 229 + 147*w(141)
      w(72)=w(72)*w(141)
      w(72)=49 + 2*w(72)
      w(72)=w(72)*w(141)
      w(72)=175 + w(72)
      w(72)=w(51)*z*w(72)
      w(79)=2.D0/3.D0*w(227)
      w(72)= - w(79) - w(267) + w(72)
      w(72)=w(72)*w(82)
      w(93)= - 3 + w(141)
      w(93)=w(93)*w(152)
      w(93)=9 + w(93)
      w(93)=w(93)*w(141)
      w(93)= - 5 + w(93)
      w(95)=w(46)*z
      w(100)=flav*D33
      w(108)=w(100)*w(4)
      w(93)=w(93)*w(108)*w(95)
      w(72)=w(72) + w(93)
      w(72)=w(4)*w(72)
      w(63)=w(63) + w(72)
      w(63)=w(4)*w(63)
      w(61)=w(61) + w(63)
      w(61)=w(4)*w(61)
      w(63)= - 142 + w(74)
      w(63)=w(63)*w(83)
      w(63)=1837 + w(63)
      w(63)=w(63)*w(101)
      w(63)= - 2575 + w(63)
      w(63)=z*w(63)
      w(63)=625 + w(63)
      w(63)=w(50)*z*w(63)
      w(63)= - w(216) + w(63)
      w(63)=w(63)*w(100)
      w(72)=14.D0/5.D0*z
      w(83)= - 5 + w(72)
      w(83)=z*w(83)
      w(83)=5.D0/3.D0 + w(83)
      w(83)=z*w(83)
      w(83)=w(83) - w(149)
      w(83)=w(83)*w(108)
      w(63)=w(63) + 4*w(83)
      w(63)=w(7)*w(63)
      w(83)=1.D0/3.D0*w(86)
      w(86)=w(83) - w(98)
      w(86)=flav*w(86)
      w(93)=w(201) + 11
      w(93)=w(93)*w(230)
      w(98)= - w(108)*w(93)
      w(86)=w(86) + w(98)
      w(86)=w(8)*w(86)
      w(85)=182 - w(85)
      w(85)=z*w(85)
      w(85)= - 264 + w(85)
      w(85)=z*w(85)
      w(85)=170 + w(85)
      w(85)=z*w(85)
      w(85)= - 39 + w(85)
      w(85)=w(16)*w(85)*w(101)*w(100)
      w(98)=z*w(218)
      w(98)=3 + w(98)
      w(98)=w(98)*w(113)
      w(98)= - 25 + w(98)
      w(110)=w(100)*w(5)
      w(98)=z*w(98)*w(4)**2*w(110)
      w(85)=w(85) + w(98)
      w(85)=w(47)*w(85)
      w(63)=w(85) + w(63) + w(86)
      w(85)=w(60)*w(102)
      w(85)=w(85) + w(103)
      w(85)=D33*w(85)
      w(86)=w(73)*w(94)
      w(83)= - w(83) + w(86)
      w(83)=w(83)*w(190)
      w(83)=w(85) + w(83)
      w(83)=flav*w(83)
      w(85)=28*z
      w(86)=9 - w(85)
      w(86)=w(86)*w(91)
      w(86)=316 + w(86)
      w(86)=z*w(86)
      w(86)= - 90 + w(86)
      w(86)=w(86)*w(90)
      w(86)= - 1981 + w(86)
      w(86)=z*w(86)
      w(86)=450 + w(86)
      w(86)=z*w(86)
      w(86)=292 + w(86)
      w(86)=w(86)*w(141)
      w(86)=49 + w(86)
      w(86)=w(58)*w(86)
      w(86)=w(216) + w(86)
      w(86)=w(86)*w(108)
      w(90)=w(110)*w(93)
      w(83)=w(90) + w(83) + 2*w(86)
      w(71)=w(83)*w(71)
      w(83)=w(42)*w(100)*w(118)
      w(61)=w(71) + 48*w(83) + w(76) + w(61) + 4*w(63)
      w(63)=37.D0/3.D0 - w(80)
      w(63)=w(63)*w(101)
      w(63)= - 431.D0/15.D0 + w(63)
      w(63)=z*w(63)
      w(71)=32 + w(92)
      w(71)=w(71)*w(96)
      w(63)=w(71) + 26.D0/5.D0 + w(63)
      w(63)=w(267) + 1.D0/9.D0*w(63) - w(268)
      w(63)=w(14)*w(63)
      w(68)=w(68)*w(69)
      w(68)=w(68) + 1
      w(69)= - 197.D0/3.D0 + w(85)
      w(69)=z*w(69)
      w(69)=181.D0/3.D0 + w(69)
      w(69)=w(69)*w(106)
      w(69)=w(69) - w(68)
      w(69)=w(69)*w(107)
      w(60)=w(60)*w(255)
      w(71)= - 503 - w(78)
      w(71)=z*w(71)
      w(71)= - 27 + w(71)
      w(71)=w(71)*w(99)
      w(71)=1651 + w(71)
      w(71)=z*w(71)
      w(71)=343 + w(71)
      w(71)=z*w(71)
      w(71)= - 142 + w(71)
      w(71)=z*w(71)
      w(71)= - 112 + w(71)
      w(71)=w(52)*w(71)
      w(76)= - 907 + 441*z
      w(76)=w(76)*w(101)
      w(76)=1147 + w(76)
      w(76)=z*w(76)
      w(76)=730 + w(76)
      w(76)=z*w(76)
      w(76)= - 1835 + w(76)
      w(76)=z*w(76)
      w(76)=997 + w(76)
      w(76)=z*w(76)
      w(76)= - 134 + w(76)
      w(76)=z*w(76)
      w(76)=147 + w(76)
      w(76)=w(59)*w(3)*w(76)
      w(67)= - w(7)*w(67)
      w(78)=w(3)**2*w(75)
      w(60)=w(67) + w(76) - 2.D0/3.D0*w(78) + 2*w(71) + w(60) + w(69)
     &  + w(63)
      w(60)=w(100)*w(60)
      w(63)=13 - w(77)
      w(63)=z*w(63)
      w(63)= - 37.D0/3.D0 + w(63)
      w(63)=w(63)*w(64)
      w(63)=w(216) + w(63) + w(68)
      w(63)=w(14)*w(63)
      w(64)=1105 - w(81)
      w(64)=z*w(64)
      w(64)=98 + w(64)
      w(64)=w(64)*w(101)
      w(64)= - 4735 + w(64)
      w(64)=z*w(64)
      w(64)=1132 + w(64)
      w(64)=z*w(64)
      w(64)=2795 + w(64)
      w(64)=z*w(64)
      w(64)= - 650 + w(64)
      w(64)=z*w(64)
      w(64)= - 330 + w(64)
      w(64)=z*w(64)
      w(64)= - 210 + w(64)
      w(64)=w(55)*w(64)
      w(63)=w(64) + w(63) + w(79)
      w(63)=w(63)*w(82)
      w(64)=101 - w(84)
      w(64)=z*w(64)
      w(64)=231 + w(64)
      w(64)=z*w(64)
      w(64)= - 303 + w(64)
      w(64)=z*w(64)
      w(64)= - 189 + w(64)
      w(64)=z*w(64)
      w(64)=305 + w(64)
      w(64)=z*w(64)
      w(64)=33 + w(64)
      w(64)=z*w(64)
      w(64)= - 95 + w(64)
      w(64)=z*w(64)
      w(64)=25 + w(64)
      w(64)=w(64)*w(95)
      w(64)=w(64) + w(216)
      w(64)=w(64)*w(108)
      w(63)=w(63) + w(64)
      w(63)=w(4)*w(63)
      w(60)=w(63) + w(60)
      w(63)= - 17 + w(97)
      w(63)=w(63)*w(85)
      w(63)= - 1727 + w(63)
      w(63)=z*w(63)
      w(63)=1428 + w(63)
      w(63)=z*w(63)
      w(63)=1149 + w(63)
      w(63)=z*w(63)
      w(63)= - 1445 + w(63)
      w(63)=z*w(63)
      w(63)=270 + w(63)
      w(63)=z*w(63)
      w(63)=425 + w(63)
      w(63)=z*w(63)
      w(63)= - 264 + w(63)
      w(63)=w(44)*z*w(63)
      w(63)=w(63) - 16.D0/15.D0*w(109)
      w(63)=w(63)*w(137)*w(100)
      w(64)= - 87 + w(136)
      w(64)=z*w(64)
      w(64)=165 + w(64)
      w(64)=z*w(64)
      w(64)= - 133 + w(64)
      w(64)=z*w(64)
      w(64)=37 + w(64)
      w(64)=w(45)*w(64)*w(125)*w(110)
      w(60)=w(64) + 2*w(60) + w(63)
      w(60)=w(137)*w(60)
      w(63)= - w(89)*w(100)
      w(64)=w(108)*w(87)
      w(63)=w(63) + w(64)
      w(63)=w(21)*w(63)
      w(64)=419 - w(84)
      w(64)=z*w(64)
      w(64)= - 814 + w(64)
      w(64)=z*w(64)
      w(64)=768 + w(64)
      w(64)=z*w(64)
      w(64)= - 350 + w(64)
      w(64)=z*w(64)
      w(64)=60 + w(64)
      w(64)=w(47)*z*w(64)
      w(64)=w(131) + w(64)
      w(64)=w(11)*w(100)*w(64)
      w(60)=8*w(63) + 16*w(64) + 2*w(61) + w(60)
      w(60)=w(2)*w(60)
      w(61)=3 + w(72)
      w(61)=w(61)*w(62)
      w(61)= - 49.D0/3.D0 + w(61)
      w(61)=z*w(61)
      w(61)=w(61) - w(165)
      w(61)=CA*w(61)
      w(62)= - w(233)*w(101)
      w(62)=59.D0/3.D0 + w(62)
      w(62)=z*w(62)
      w(63)=w(153)*w(66)
      w(62)=w(63) + 14 + w(62)
      w(62)=CF*w(62)
      w(63)= - w(266)*w(88)
      w(61)=w(63) + w(61) + w(62)
      w(61)=CF*w(61)
      w(62)= - 5.D0/3.D0 - w(158)
      w(62)=z*w(62)
      w(62)=w(62) + w(104)
      w(62)=w(62)*w(70)
      w(61)=w(62) + w(61)
      w(61)=w(21)*w(61)
      w(62)=w(193)*w(116)
      w(63)= - CA*w(151)
      w(63)=w(63) + w(62)
      w(63)=CF*w(63)
      w(64)=CA - CF
      w(64)=w(139)*w(75)*w(64)
      w(64)= - w(159) + w(64)
      w(64)=w(4)*w(64)
      w(66)=w(121)*w(70)
      w(63)=12*w(64) + 4*w(66) + w(63)
      w(63)=w(20)*w(63)
      w(61)=w(61) + w(63)
      w(63)= - w(162)*w(172)
      w(64)=w(105)*w(213)
      w(63)=w(63) + w(64)
      w(63)=CF*w(63)
      w(64)=w(70)*w(73)
      w(63)=w(64) + w(63)
      w(63)=w(32)*w(63)
      w(64)= - w(27)*w(142)
      w(66)= - CA*w(181)
      w(62)=w(66) + w(62)
      w(62)=CF*w(62)
      w(66)=w(129)*w(70)
      w(62)=2*w(66) + w(62)
      w(62)=w(24)*w(62)
      w(66)=w(34)*w(219)
      w(61)=32*w(62) - 320*w(66) + w(64) + 96*w(63) + 16*w(61)
      w(61)=TF*w(61)
      w(62)=10 - w(74)
      w(62)=z*w(62)
      w(62)=63 + w(62)
      w(62)=z*w(62)
      w(62)= - 30 + w(62)
      w(62)=z*w(62)
      w(62)= - 62 + w(62)
      w(62)=z*w(62)
      w(62)=30 + w(62)
      w(62)=z*w(62)
      w(62)=24 + w(62)
      w(62)=z*w(62)
      w(62)= - 10 + w(62)
      w(62)=w(49)*w(62)*w(145)
      w(63)=w(39)*w(118)
      w(62)=3072*w(63) + 256*w(62)
      w(62)=w(100)*w(2)*w(62)
      w(60)=8*w(60) + w(61) + w(62)
      w(60)=w(60)*as**3
      w(60)=w(65) + w(60)
*
      G = 4*w(60)
*
100   CONTINUE
      HGFL=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/HQPSFL.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     HQPS
*
      IMPLICIT NONE
*
      REAL*8 HQPSFL2,HQPSFL3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=HQPSFL2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,HQPSFL=',IORD,T1
*
      IORD=3
      T1=HQPSFL3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,HQPSFL=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION HQPSFL2(z,as,NF,LQ,LM,flav)
*     -------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(283) 
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,zeta3,zeta5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      zeta3=1.2020569031595942854D0
      zeta5=1.0369277551433699263D0
*
      w(1)=z**(-1)
      w(2)=Hr1(0)
      w(3)=Hr2(0,1)
      w(4)=Hr1(1)
      w(5)= - 1.D0/3.D0*w(1) + 1
      w(6)=w(4) - LQ
      w(7)=w(6) + 1.D0/3.D0
      w(5)=w(7)*w(5)
      w(7)= - 1 + w(2) - LQ
      w(7)=w(2)*w(7)
      w(6)=5.D0/3.D0 - w(6)
      w(6)=1.D0/3.D0*w(6) - w(2)
      w(6)=z*w(6)
      w(6)=2*w(6) + w(3) - 4.D0/3.D0 + w(7)
      w(6)=z*w(6)
      w(5)=w(6) + w(2) + w(5)
      w(6)=z*Pi**2
      w(5)=2*w(5) - 1.D0/3.D0*w(6)
*
      G = 16*CF*TF*as**2*w(5)
*
      HQPSFL2 = G
*
      RETURN
      END
      REAL*8 FUNCTION HQPSFL3(z,as,NF,LQ,LM,flav)
*     -------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(283) 
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,zeta3,zeta5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**1-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      zeta3=1.2020569031595942854D0
      zeta5=1.0369277551433699263D0
*
      w(1)=NC**(-1)
      w(2)=z**(-1)
      w(3)=Hr1(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,1)
      w(6)=Hr2(0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,-1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr4(0,0,0,1)
      w(11)=Hr3(0,1,-1)
      w(12)=Hr1(1)
      w(13)=Hr3(0,1,1)
      w(14)=Hr3(0,-1,-1)
      w(15)=Hr4(0,-1,0,1)
      w(16)=Hr4(0,0,-1,1)
      w(17)=Hr4(0,0,1,-1)
      w(18)=Hr4(0,-1,-1,1)
      w(19)=Hr4(0,-1,1,-1)
      w(20)=Hr4(0,0,-1,-1)
      w(21)=Hr5(0,0,-1,0,1)
      w(22)=Hr4(0,0,0,-1)
      w(23)=Hr5(0,0,0,-1,1)
      w(24)=Hr5(0,0,0,1,-1)
      w(25)=Hr5(0,0,0,1,1)
      w(26)=Hr5(0,0,1,0,1)
      w(27)=Hr4(0,0,1,1)
      w(28)=Hr4(0,1,-1,-1)
      w(29)=Hr4(0,1,1,1)
      w(30)=2*z
      w(31)=1.D0/9.D0*z
      w(32)=4 - w(31)
      w(32)=w(32)*w(30)
      w(32)= - 89.D0/9.D0 + w(32)
      w(32)=z*w(32)
      w(33)=8.D0/9.D0*w(2)
      w(32)=w(33) - 22.D0/3.D0 + w(32)
      w(34)=w(4)*z
      w(35)=2.D0/3.D0*w(34)
      w(36)=1.D0/5.D0*z
      w(37)=w(36) - 1.D0/3.D0
      w(38)=w(37)*z
      w(39)= - 4.D0/3.D0 - w(38)
      w(39)=w(39)*w(35)
      w(32)=1.D0/5.D0*w(32) + w(39)
      w(39)=4*w(4)
      w(32)=w(32)*w(39)
      w(40)=1.D0/3.D0*z
      w(41)=w(36) + 2.D0/3.D0
      w(41)=w(41)*z
      w(42)=11.D0/3.D0 + w(41)
      w(42)=w(42)*w(40)
      w(43)=1.D0/9.D0*w(2)
      w(44)=1 + 2.D0/5.D0*w(2)
      w(45)= - w(44)*w(43)
      w(42)=w(45) + 1 + w(42)
      w(45)=2*w(3)
      w(42)=w(42)*w(45)
      w(46)=w(37)*w(30)
      w(46)=w(46) + 1.D0/3.D0
      w(46)=w(46)*z
      w(47)= - 1 + 4.D0/5.D0*w(2)
      w(48)=1.D0/3.D0*w(2)
      w(49)=w(47)*w(48)
      w(46)=w(46) + w(49)
      w(49)= - w(46)*w(39)
      w(50)=2.D0/15.D0*w(2)
      w(51)=w(50) - 1
      w(51)=w(51)*w(2)
      w(52)=w(36) - 2
      w(53)=w(52)*z
      w(53)=w(53) + 23.D0/3.D0
      w(53)=w(53)*z
      w(54)= - w(51) + 5 - w(53)
      w(49)=1.D0/3.D0*w(54) + w(49)
      w(49)=w(12)*w(49)
      w(54)=4*z
      w(55)=17.D0/15.D0*z
      w(56)=31 + w(55)
      w(56)=w(56)*w(54)
      w(56)= - 5011.D0/9.D0 + w(56)
      w(56)=z*w(56)
      w(56)= - 718.D0/3.D0 + w(56)
      w(56)=1.D0/5.D0*w(56) - 22.D0/3.D0*w(2)
      w(57)=1.D0/15.D0*z
      w(58)=w(57) + 1
      w(58)=w(58)*w(30)
      w(58)=w(58) - 17.D0/9.D0
      w(58)=w(58)*z
      w(58)=w(58) - 2
      w(59)=7.D0/3.D0*w(34) - w(58)
      w(60)=LQ*z
      w(59)=2*w(59) - w(60)
      w(61)=2.D0/3.D0*LQ
      w(59)=w(59)*w(61)
      w(62)=4.D0/9.D0*w(2)
      w(63)=w(47)*w(62)
      w(64)=1 + 8.D0/3.D0*w(38)
      w(64)=z*w(64)
      w(63)=w(64) + w(63)
      w(64)=2*w(5)
      w(63)=w(63)*w(64)
      w(65)=w(30)*w(6)
      w(32)=2.D0/3.D0*w(49) + w(42) - w(65) + w(63) + w(59) + 1.D0/9.D0
     & *w(56) + w(32)
      w(42)=Pi**2
      w(49)=w(42)*z
      w(56)=1.D0/45.D0*w(49)
      w(59)=64*w(38)
      w(63)=53.D0/3.D0 + w(59)
      w(63)=w(63)*w(56)
      w(32)=2*w(32) + w(63)
      w(32)=w(32)*w(42)
      w(63)=1.D0/3.D0*w(4)
      w(66)=w(63)*w(3)
      w(67)=2.D0/3.D0*w(6)
      w(66)=w(66) - w(67)
      w(51)= - w(53) + w(51) - 11
      w(53)= - w(51)*w(66)
      w(55)=w(55) + 4
      w(55)=w(55)*w(30)
      w(55)=w(55) - 1781.D0/9.D0
      w(55)=w(55)*w(40)
      w(68)=11 + 148.D0/15.D0*w(2)
      w(43)=w(68)*w(43)
      w(43)= - w(55) + w(43) + 68
      w(43)=1.D0/5.D0*w(43)
      w(55)=w(2)**2
      w(68)=2.D0/15.D0*w(55)
      w(69)=z**2
      w(70)=1.D0/5.D0*w(69)
      w(71)= - 4.D0/3.D0 + w(70)
      w(71)=z*w(71)
      w(71)= - w(68) - 1 + w(71)
      w(71)=w(4)*w(71)
      w(71)= - w(43) + w(71)
      w(71)=w(4)*w(71)
      w(72)=2.D0/5.D0*w(69)
      w(73)=w(72) + 1.D0/3.D0
      w(73)=w(73)*z
      w(74)=4.D0/15.D0*w(55)
      w(75)=w(73) - w(74)
      w(76)= - 1 - w(75)
      w(77)=2.D0/3.D0*w(4)
      w(76)=LQ*w(76)*w(77)
      w(78)=w(36) + 2
      w(78)=w(78)*z
      w(78)=w(78) + 5.D0/3.D0
      w(78)=w(78)*z
      w(50)=w(50) + 1
      w(50)=w(50)*w(2)
      w(50)=w(78) - w(50) - 1
      w(78)=2.D0/3.D0*w(5)
      w(79)= - w(50)*w(78)
      w(53)=w(79) + w(71) + w(76) + w(53)
      w(53)=w(3)*w(53)
      w(71)=2.D0/5.D0*z
      w(76)=w(71) - 1
      w(79)=w(76)*w(30)
      w(80)=17.D0/3.D0 - w(79)
      w(80)=z*w(80)
      w(80)= - w(68) - 7 + w(80)
      w(80)=2.D0/3.D0*w(80) + w(34)
      w(80)=w(4)*w(80)
      w(81)=w(34) + 1
      w(75)=w(81) + w(75)
      w(61)=w(75)*w(61)
      w(75)=w(6)*z
      w(43)=11.D0/3.D0*w(75) + w(61) + w(43) + w(80)
      w(43)=w(6)*w(43)
      w(43)=w(43) + w(53)
      w(53)=w(46)*w(5)
      w(61)=4*w(53)
      w(80)=2.D0/3.D0*z
      w(82)=w(80) - 1
      w(82)=w(82)*w(30)
      w(83)=w(81) + w(48)
      w(84)=w(82) - w(83)
      w(84)=2*w(84) + w(60)
      w(85)=2*LQ
      w(84)=w(84)*w(85)
      w(86)=203 - 226.D0/3.D0*z
      w(86)=w(86)*w(30)
      w(86)=26*w(2) + 73.D0/3.D0 + w(86)
      w(87)=8*w(34)
      w(88)= - 2.D0/3.D0 - w(38)
      w(88)=w(88)*w(87)
      w(89)=41.D0/3.D0 - 56*z
      w(89)=z*w(89)
      w(89)= - 32.D0/3.D0*w(2) + 98 + w(89)
      w(88)=1.D0/5.D0*w(89) + w(88)
      w(88)=w(4)*w(88)
      w(84)= - w(61) + w(84) + 1.D0/15.D0*w(86) + w(88)
      w(84)=w(5)*w(84)
      w(86)=w(37)*w(54)
      w(88)=w(86) - 1.D0/3.D0
      w(88)=w(88)*z
      w(89)=2.D0/3.D0*w(2)
      w(47)=w(89)*w(47)
      w(88)=w(88) + w(47)
      w(90)= - w(88)*w(39)
      w(91)=4.D0/3.D0*w(2)
      w(92)=13 - w(54)
      w(92)=z*w(92)
      w(93)= - LQ*w(54)
      w(90)=w(93) + w(90) + w(91) + 4 + w(92)
      w(90)=w(13)*w(90)
      w(84)=w(84) + w(90)
      w(90)=8*w(4)
      w(53)=w(53)*w(90)
      w(92)=8*zeta3
      w(93)=w(92)*w(46)
      w(53)=w(53) + w(93)
      w(93)=w(48) - 1
      w(94)=2.D0/3.D0*w(69)
      w(95)=w(93) + w(94)
      w(96)=w(95)*LQ
      w(97)=5.D0/3.D0*w(2)
      w(98)=4.D0/3.D0*z
      w(99)=17 + w(98)
      w(99)=z*w(99)
      w(99)=w(97) - 20 + w(99)
      w(100)=2*w(4)
      w(101)=w(95)*w(100)
      w(99)= - w(96) + 1.D0/3.D0*w(99) + w(101)
      w(99)=w(99)*w(85)
      w(101)=16.D0/3.D0*z
      w(102)= - 49 + w(101)
      w(102)=z*w(102)
      w(102)=w(89) + 43 + w(102)
      w(103)=4.D0/3.D0 + z
      w(103)=z*w(103)
      w(103)=w(89) - 3 + w(103)
      w(103)=w(4)*w(103)
      w(102)=1.D0/3.D0*w(102) + 8.D0/5.D0*w(103)
      w(102)=w(4)*w(102)
      w(103)= - 866 - 1801.D0/3.D0*z
      w(31)=w(103)*w(31)
      w(31)= - 1244.D0/27.D0*w(2) + 209 + w(31)
      w(31)=w(99) + 1.D0/5.D0*w(31) + w(102) + w(53)
      w(99)=w(46)*w(4)
      w(102)= - w(99) - w(95)
      w(102)=w(102)*w(39)
      w(103)=w(95)*w(12)
      w(104)= - 1 - w(40)
      w(104)=z*w(104)
      w(104)= - 13.D0/3.D0*w(2) + 47 + 32*w(104)
      w(102)= - 2.D0/3.D0*w(103) + 4*w(96) + 1.D0/3.D0*w(104) + w(102)
      w(102)=w(12)*w(102)
      w(31)=2*w(31) + w(102)
      w(31)=w(12)*w(31)
      w(102)=w(30)*LQ
      w(104)=z - 4
      w(105)=z*w(104)
      w(105)= - 22.D0/3.D0 + w(105)
      w(105)=z*w(105)
      w(105)= - w(102) - 7*w(34) + 2.D0/3.D0*w(55) + 17 + w(105)
      w(105)=w(9)*w(105)
      w(51)= - 11*w(34) - w(51)
      w(51)=w(14)*w(51)
      w(51)=w(51) + w(105)
      w(105)=16.D0/3.D0*w(2)
      w(106)=271 - 56.D0/3.D0*z
      w(106)=z*w(106)
      w(106)= - w(105) - 142.D0/3.D0 + w(106)
      w(58)= - 1.D0/9.D0*w(34) + w(58)
      w(58)=w(58)*w(100)
      w(58)=1.D0/15.D0*w(106) + w(58)
      w(58)=w(4)*w(58)
      w(106)=119 - 86*z
      w(106)=w(106)*w(40)
      w(107)=2*w(2)
      w(106)=w(107) - 13 + w(106)
      w(108)=w(94) - 1
      w(109)= - w(108)*w(100)
      w(110)= - 11 + w(30)
      w(110)=z*w(110)
      w(110)=w(2) + 8 + w(110)
      w(109)=1.D0/3.D0*w(110) + w(109)
      w(109)=LQ*w(109)
      w(58)=w(109) + 1.D0/15.D0*w(106) + w(58)
      w(106)=8*LQ
      w(58)=w(58)*w(106)
      w(109)=3 + w(98)
      w(109)=w(109)*w(30)
      w(109)=1 + w(109)
      w(110)=5*z
      w(111)= - w(35) + 2 + w(110)
      w(111)=w(4)*w(111)
      w(109)=2*w(109) + w(111)
      w(109)=w(4)*w(109)
      w(111)=5 - w(98)
      w(111)=z*w(111)
      w(112)=w(34) - 2 - z
      w(112)=w(4)*w(112)
      w(111)=w(112) - w(89) - 3 + w(111)
      w(111)=LM*w(111)
      w(112)=7 - 80.D0/9.D0*z
      w(112)=z*w(112)
      w(112)= - 10.D0/9.D0*w(2) + 3 + w(112)
      w(109)=w(111) + 2*w(112) + w(109)
      w(109)=LM*w(109)
      w(111)=8*z
      w(112)= - 4 - 17.D0/75.D0*z
      w(112)=z*w(112)
      w(112)=71.D0/9.D0 + w(112)
      w(112)=w(112)*w(111)
      w(112)=16.D0/5.D0*w(2) - 17 + w(112)
      w(113)= - 4 - w(36)
      w(113)=w(113)*w(111)
      w(113)=205.D0/9.D0 + w(113)
      w(113)=w(113)*w(40)
      w(113)=6 + w(113)
      w(113)=2*w(113) + 5.D0/3.D0*w(34)
      w(113)=w(4)*w(113)
      w(112)=2.D0/3.D0*w(112) + w(113)
      w(112)=w(4)*w(112)
      w(113)= - 3689 + 10382.D0/9.D0*z
      w(113)=z*w(113)
      w(113)=832.D0/9.D0*w(2) + 5569.D0/9.D0 + w(113)
      w(112)=4.D0/75.D0*w(113) + w(112)
      w(112)=w(4)*w(112)
      w(46)=w(27)*w(46)
      w(113)= - 4.D0/5.D0 - z
      w(113)=w(113)*w(30)
      w(113)= - 1357.D0/15.D0 + w(113)
      w(113)=w(113)*w(40)
      w(37)=w(111)*w(37)
      w(114)=17.D0/3.D0 + w(37)
      w(115)=w(30)*w(4)
      w(114)=w(114)*w(115)
      w(113)=6*w(60) + w(114) - 24.D0/5.D0*w(2) + 28.D0/5.D0 + w(113)
      w(92)=w(113)*w(92)
      w(72)=73.D0/3.D0 + w(72)
      w(72)=w(72)*w(40)
      w(38)=16*w(38)
      w(113)=41.D0/3.D0 + w(38)
      w(113)=w(113)*w(34)
      w(72)=w(113) - 6 + w(72)
      w(113)=16*w(7)
      w(72)=w(72)*w(113)
      w(38)= - 15 - w(38)
      w(38)=w(10)*w(38)
      w(38)=w(38) + w(29)
      w(114)=16*z
      w(38)=w(114)*w(38)
      w(50)=32.D0/3.D0*w(50)
      w(116)=w(11) + w(8)
      w(50)=w(50)*w(116)
      w(116)= - 32.D0/3.D0*w(15) + 128*w(22)
      w(116)=z*w(116)
      w(117)=6491.D0/3.D0 - 3643*z
      w(117)=z*w(117)
      w(117)=1204.D0/3.D0*w(2) + 1078 + w(117)
      w(31)=4*w(109) + w(72) + 2*w(32) + 4*w(31) + w(92) + 64*w(46) + 
     & w(58) + 8.D0/225.D0*w(117) + w(112) + 8*w(84) + 16*w(43) + 32.D0/
     & 3.D0*w(51) + w(50) + w(38) + w(116)
      w(32)=as**3
      w(38)=w(32)*TF
      w(31)=CF*w(38)*w(31)
      w(43)=z - 488.D0/3.D0
      w(43)=w(43)*w(30)
      w(43)=w(43) - 637.D0/3.D0
      w(43)=w(43)*z
      w(46)=4*w(2)
      w(50)=w(46) - 259
      w(50)=w(50)*w(48)
      w(43)=w(43) - w(50) + 608.D0/3.D0
      w(50)=5 + w(36)
      w(50)=w(50)*w(54)
      w(50)=29.D0/3.D0 + w(50)
      w(50)=z*w(50)
      w(51)=4.D0/15.D0*w(2)
      w(58)= - 5 - w(51)
      w(58)=w(58)*w(107)
      w(50)=w(58) - 19 + w(50)
      w(50)=w(4)*w(50)
      w(50)=1.D0/5.D0*w(43) + w(50)
      w(50)=w(50)*w(63)
      w(58)=w(71) + 1
      w(58)=w(58)*w(30)
      w(58)=w(58) + 29.D0/3.D0
      w(58)=w(58)*z
      w(63)=8.D0/15.D0*w(2)
      w(72)=w(63) + 1
      w(72)=w(72)*w(2)
      w(58)=w(58) - w(72) + 8
      w(66)= - w(58)*w(66)
      w(72)=w(48) - w(108)
      w(72)=LQ*w(72)*w(90)
      w(84)=w(71) + 7
      w(84)=w(84)*w(30)
      w(84)=w(84) + 29.D0/3.D0
      w(84)=w(84)*z
      w(92)=w(63) + 7
      w(92)=w(92)*w(2)
      w(84)=w(84) - w(92) - 10
      w(78)=w(84)*w(78)
      w(50)=w(78) + w(50) + w(72) + w(66)
      w(45)=w(50)*w(45)
      w(50)=77 + w(54)
      w(50)=w(50)*w(40)
      w(50)=12*w(2) - 89 + w(50)
      w(66)=55.D0/3.D0 + w(37)
      w(66)=w(66)*w(34)
      w(50)=2.D0/5.D0*w(50) + w(66)
      w(50)=w(4)*w(50)
      w(66)=4*w(34)
      w(60)=w(66) - w(60)
      w(72)= - w(104) - w(60)
      w(72)=LQ*w(72)
      w(78)= - 230 - 1367.D0/5.D0*z
      w(78)=z*w(78)
      w(78)=323.D0/5.D0*w(2) + 14 + w(78)
      w(50)=w(61) + 4*w(72) + 2.D0/9.D0*w(78) + w(50)
      w(50)=w(5)*w(50)
      w(61)=1 + 2.D0/45.D0*w(2)
      w(61)=w(61)*w(46)
      w(72)= - 9 + w(80)
      w(72)=z*w(72)
      w(61)=w(61) + 10.D0/3.D0 + w(72)
      w(72)=19.D0/3.D0*w(34)
      w(61)=2*w(61) + w(72)
      w(61)=w(4)*w(61)
      w(78)=w(94) - w(83)
      w(78)=w(78)*w(106)
      w(75)=8.D0/3.D0*w(75)
      w(43)= - w(75) + w(78) - 1.D0/15.D0*w(43) + w(61)
      w(61)=2*w(6)
      w(43)=w(43)*w(61)
      w(78)= - 1921.D0/3.D0 - z
      w(78)=z*w(78)
      w(78)=256 + w(78)
      w(78)=w(78)*w(30)
      w(78)=w(105) + 961.D0/3.D0 + w(78)
      w(83)=8.D0/5.D0*w(69)
      w(92)=221.D0/3.D0 - w(83)
      w(92)=w(92)*w(40)
      w(72)=w(72) - 10 + w(92)
      w(72)=w(4)*w(72)
      w(72)=1.D0/5.D0*w(78) + w(72)
      w(72)=w(4)*w(72)
      w(78)=6364 + 10103*z
      w(78)=w(78)*w(40)
      w(78)= - 716.D0/3.D0*w(2) - 427 + w(78)
      w(72)=2.D0/15.D0*w(78) + w(72)
      w(72)=w(4)*w(72)
      w(78)=w(8)*w(84)
      w(92)=1934.D0/3.D0 - 3697.D0/5.D0*z
      w(92)=z*w(92)
      w(92)= - 4459.D0/15.D0*w(2) + 392 + w(92)
      w(72)= - 4*w(78) + 2.D0/3.D0*w(92) + w(72)
      w(78)= - 137 + 422*z
      w(78)=w(78)*w(40)
      w(78)=w(91) - 38 + w(78)
      w(92)=19.D0/3.D0*z
      w(94)= - 8.D0/3.D0*w(34) + 4 - w(92)
      w(94)=w(4)*w(94)
      w(78)=1.D0/3.D0*w(78) + w(94)
      w(78)=w(4)*w(78)
      w(94)=61 - 134.D0/3.D0*z
      w(94)=w(94)*w(110)
      w(94)=46.D0/3.D0*w(2) - 97 + w(94)
      w(78)=1.D0/9.D0*w(94) + w(78)
      w(94)=w(34) + 7.D0/3.D0*z - w(48) - 1
      w(94)=w(94)*w(39)
      w(104)=47 - 46*z
      w(104)=z*w(104)
      w(104)=20 + w(104)
      w(94)=w(94) + 1.D0/3.D0*w(104) - 7*w(2)
      w(94)=LQ*w(94)
      w(78)=2*w(78) + w(94)
      w(78)=LQ*w(78)
      w(94)=4*w(27)
      w(88)= - w(88)*w(94)
      w(104)=17.D0/3.D0 + w(86)
      w(104)=z*w(104)
      w(104)=w(104) + w(47)
      w(104)=w(104)*w(100)
      w(106)=w(111) - 1
      w(108)= - w(106)*w(40)
      w(109)=w(111)*LQ
      w(104)= - w(109) + w(104) - 8 + w(108)
      w(104)=w(13)*w(104)
      w(108)= - 49.D0/3.D0 - w(86)
      w(108)=w(108)*w(34)
      w(110)=69.D0/5.D0 + w(80)
      w(110)=z*w(110)
      w(110)= - 137.D0/45.D0 + w(110)
      w(110)=z*w(110)
      w(102)= - w(102) + w(108) + 58.D0/15.D0*w(2) - 57.D0/5.D0 + 
     & w(110)
      w(102)=zeta3*w(102)
      w(58)=w(87) - w(58)
      w(58)=w(14)*w(58)
      w(108)=20*w(29) + 48*w(22)
      w(108)=z*w(108)
      w(43)=4.D0/3.D0*w(58) + 4*w(102) + w(108) + w(45) + 2*w(104) + 
     & w(43) + w(88) + w(50) + 1.D0/3.D0*w(72) + w(78)
      w(43)=CA*w(43)
      w(45)= - 5*w(95) + w(99)
      w(45)=w(45)*w(100)
      w(50)=44 - 101.D0/3.D0*z
      w(50)=z*w(50)
      w(50)= - 73.D0/3.D0*w(2) + 14 + w(50)
      w(45)= - 10.D0/3.D0*w(103) + 8*w(96) + 1.D0/3.D0*w(50) + w(45)
      w(45)=w(12)*w(45)
      w(50)=w(95)*w(90)
      w(58)= - 43 + 106.D0/3.D0*z
      w(58)=z*w(58)
      w(58)=65.D0/3.D0*w(2) - 14 + w(58)
      w(50)= - 2*w(96) + 1.D0/3.D0*w(58) + w(50)
      w(50)=w(50)*w(85)
      w(58)=47 - 110.D0/3.D0*z
      w(58)=z*w(58)
      w(58)= - 79.D0/3.D0*w(2) + 16 + w(58)
      w(72)= - 47.D0/3.D0 - 48*z
      w(72)=z*w(72)
      w(72)= - 76.D0/3.D0*w(2) + 89 + w(72)
      w(72)=w(4)*w(72)
      w(58)=2.D0/3.D0*w(58) + 1.D0/5.D0*w(72)
      w(58)=w(4)*w(58)
      w(72)= - 214 + 5069.D0/15.D0*z
      w(72)=z*w(72)
      w(72)=511.D0/15.D0*w(2) - 158 + w(72)
      w(45)=w(45) + w(50) + 2.D0/9.D0*w(72) + w(58) - w(53)
      w(45)=w(12)*CA*w(45)
      w(43)=w(45) + w(43)
      w(45)= - 7 - w(86)
      w(45)=z*w(45)
      w(45)=w(45) - w(47)
      w(45)=w(5)*w(45)
      w(47)=1 - 8.D0/3.D0*z
      w(47)=z*w(47)
      w(47)=w(47) + w(60)
      w(47)=LQ*w(47)
      w(45)=w(47) + w(45)
      w(47)=1 + 2.D0/45.D0*z
      w(47)=w(47)*w(30)
      w(47)=29.D0/27.D0 + w(47)
      w(47)=z*w(47)
      w(50)=1 + 8.D0/135.D0*w(2)
      w(50)=w(2)*w(50)
      w(47)=4.D0/3.D0*w(99) + w(50) - 38.D0/9.D0 + w(47)
      w(47)=w(12)*w(47)
      w(50)=71 + 2.D0/9.D0*z
      w(50)=z*w(50)
      w(50)= - 64.D0/9.D0 + w(50)
      w(50)=w(50)*w(36)
      w(47)=w(47) + 331.D0/135.D0*w(2) - 62.D0/27.D0 + w(50)
      w(50)=2 + w(40)
      w(50)=w(50)*w(114)
      w(50)= - 461.D0/9.D0 + w(50)
      w(50)=w(50)*w(40)
      w(50)=w(62) + 13 + w(50)
      w(53)= - 61.D0/3.D0 + w(37)
      w(58)=1.D0/3.D0*w(34)
      w(53)=w(53)*w(58)
      w(50)=2.D0/5.D0*w(50) + w(53)
      w(50)=w(4)*w(50)
      w(53)= - 5 - w(71)
      w(53)=w(53)*w(30)
      w(53)= - 29.D0/3.D0 + w(53)
      w(53)=z*w(53)
      w(60)=5 + w(63)
      w(60)=w(2)*w(60)
      w(53)=w(60) + 4 + w(53)
      w(53)=w(3)*w(53)
      w(45)=2.D0/3.D0*w(53) - w(75) + w(50) + 2*w(47) + 4.D0/3.D0*w(45)
      w(47)= - 173.D0/3.D0 - w(59)
      w(47)=w(47)*w(56)
      w(45)=2*w(45) + w(47)
      w(45)=w(42)*CA*w(45)
      w(47)=z - 2
      w(47)=w(47)*w(98)
      w(47)=w(47) - w(81)
      w(47)=w(47)*w(4)
      w(50)=z + 1
      w(50)=w(50)*z
      w(47)=w(47) + w(50) + w(89) - 8.D0/3.D0
      w(50)=w(95) - w(34)
      w(53)=w(50)*LQ
      w(47)= - w(53) + 2*w(47)
      w(56)=1.D0/3.D0*LQ
      w(47)=w(47)*w(56)
      w(56)=w(77)*w(3)
      w(56)=w(56) - w(67)
      w(44)=w(44)*w(48)
      w(41)=w(41) + 2.D0/3.D0
      w(41)=w(41)*z
      w(41)=w(41) - w(44)
      w(41)=w(56)*w(41)
      w(41)=w(47) - w(41)
      w(44)=2 + 299.D0/27.D0*z
      w(44)=w(44)*w(30)
      w(44)=317.D0/27.D0*w(2) - 341.D0/9.D0 + w(44)
      w(47)=w(52)*w(40)
      w(47)=w(47) + 2
      w(47)=w(47)*z
      w(47)=w(47) + w(58) + 1.D0/3.D0
      w(47)=w(47)*w(4)
      w(52)= - 308.D0/27.D0 + 3*z
      w(52)=z*w(52)
      w(52)=2.D0/9.D0*w(2) - 4 + w(52)
      w(52)=2.D0/5.D0*w(52) - w(47)
      w(52)=w(4)*w(52)
      w(56)=2.D0/3.D0 + w(70)
      w(56)=z*w(56)
      w(56)=w(56) - w(48)
      w(59)=1.D0/9.D0*w(42)
      w(56)=w(56)*w(59)
      w(44)=w(56) + 2.D0/15.D0*w(44) + w(52) - w(41)
      w(44)=TF*w(44)
      w(43)=32*w(44) + 4*w(43) + w(45)
      w(43)=as*w(43)
      w(44)=w(5)*z
      w(45)=w(44) - w(103)
      w(52)= - 2 + 5.D0/3.D0*z
      w(52)=w(52)*w(30)
      w(52)=w(52) - w(93)
      w(56)= - 1 - w(30)
      w(56)=z*w(56)
      w(56)=w(56) + w(81)
      w(56)=w(4)*w(56)
      w(52)=w(53) + 1.D0/3.D0*w(52) + w(56) + w(45)
      w(53)=w(42)*w(40)
      w(52)=2*w(52) - w(53)
      w(43)=4*w(52) + w(43)
      w(43)=as**2*TF*w(43)
      w(52)= - 281 + 257*z
      w(52)=z*w(52)
      w(52)=w(62) - 8 + 1.D0/27.D0*w(52)
      w(47)=1.D0/5.D0*w(52) - w(47)
      w(47)=w(4)*w(47)
      w(52)= - zeta3 + w(13)
      w(52)=w(40)*w(52)
      w(56)=56 + 323.D0/3.D0*z
      w(40)=w(56)*w(40)
      w(40)=247.D0/9.D0*w(2) - 82 + w(40)
      w(56)=w(30) + 11
      w(44)=w(56)*w(44)
      w(40)= - 1.D0/9.D0*w(44) + 2.D0/45.D0*w(40) + w(47) + w(52) - 
     & w(41)
      w(41)=w(92) - 1
      w(41)=w(41)*z
      w(41)=w(41) + w(97) - 7
      w(44)=2.D0/3.D0*w(41) - w(103)
      w(44)=w(12)*w(44)
      w(47)=1.D0/3.D0 + w(36)
      w(47)=w(47)*w(30)
      w(47)=5 + w(47)
      w(47)=z*w(47)
      w(47)=w(47) - w(89)
      w(47)=w(47)*w(59)
      w(40)=w(47) + 2*w(40) + 1.D0/3.D0*w(44)
      w(40)=NF*w(40)
      w(44)= - w(56)*w(34)
      w(41)=w(44) + w(41)
      w(41)=1.D0/3.D0*w(41) + w(45)
      w(44)=LM*w(50)
      w(41)=w(44) + 2*w(41) - w(53)
      w(41)=LM*w(41)
      w(40)=16*w(40) + 32.D0/3.D0*w(41)
      w(40)=w(40)*w(32)*TF**2
      w(41)= - 2 - w(57)
      w(41)=w(41)*w(54)
      w(41)=133.D0/9.D0 + w(41)
      w(41)=z*w(41)
      w(44)= - 7 - w(51)
      w(44)=w(44)*w(89)
      w(41)=w(109) - 31.D0/3.D0*w(34) + w(44) - 1.D0/3.D0 + w(41)
      w(41)=w(9)*w(41)
      w(44)=w(36) - 1
      w(45)= - w(44)*w(30)
      w(45)= - 19.D0/3.D0 + w(45)
      w(45)=w(45)*w(80)
      w(37)= - 25.D0/3.D0 - w(37)
      w(37)=w(37)*w(34)
      w(37)=w(37) + w(89) + 5 + w(45)
      w(37)=w(37)*w(113)
      w(45)=5 + w(86)
      w(45)=w(10)*w(45)
      w(45)=160.D0/3.D0*w(15) + 32*w(45)
      w(45)=z*w(45)
      w(47)=w(11)*w(84)
      w(37)=w(37) + 16*w(41) - 16.D0/3.D0*w(47) + w(45)
      w(37)=w(37)*w(38)*CA
      w(31)=w(31) + w(43) + w(37) + w(40)
      w(31)=CF*w(31)
      w(37)=w(106)*z
      w(37)=w(105) + w(37) - 22.D0/3.D0
      w(38)=w(76)*w(54)
      w(38)=w(38) + 1.D0/3.D0
      w(40)=w(38)*w(34)
      w(40)=2.D0/5.D0*w(37) + w(40)
      w(40)=w(4)*w(40)
      w(41)= - 12.D0/5.D0 + z
      w(41)=w(41)*w(54)
      w(43)=8.D0/3.D0*w(2)
      w(41)= - w(43) + 71.D0/15.D0 + w(41)
      w(45)=w(79) - 1.D0/3.D0
      w(45)=w(45)*z
      w(47)=w(63) - 1
      w(47)=w(47)*w(2)
      w(45)=w(45) + w(47) + 2
      w(50)= - w(115) + w(45)
      w(50)=w(50)*w(64)
      w(40)=w(50) + 2*w(41) + w(40)
      w(40)=w(5)*w(40)
      w(41)=2 + 13.D0/5.D0*w(2)
      w(41)=w(41)*w(91)
      w(50)=2 + 13.D0/5.D0*z
      w(50)=w(50)*w(30)
      w(52)=w(50) + 13.D0/3.D0
      w(52)=w(52)*z
      w(41)= - w(41) + w(52) - 2.D0/3.D0
      w(41)=2*w(41)
      w(52)=w(2) + 2.D0/5.D0
      w(52)=w(52)*w(91)
      w(53)=8 - 11*z
      w(53)=z*w(53)
      w(53)= - 11.D0/3.D0 + w(53)
      w(53)=1.D0/5.D0*w(53) - w(52)
      w(56)= - 1.D0/3.D0 - w(83)
      w(56)=w(56)*w(34)
      w(53)=4*w(53) + w(56)
      w(53)=w(4)*w(53)
      w(56)=w(5)*w(54)
      w(53)= - w(65) + w(56) + w(41) + w(53)
      w(53)=w(6)*w(53)
      w(56)= - 49.D0/15.D0 + w(50)
      w(56)=z*w(56)
      w(57)= - 1.D0/3.D0 + 2*w(69)
      w(35)=w(57)*w(35)
      w(35)=w(35) - w(43) + 4.D0/3.D0 + w(56)
      w(35)=w(4)*w(35)
      w(56)= - 7 + 26*z
      w(56)=z*w(56)
      w(56)= - w(46) - 4.D0/3.D0 + w(56)
      w(35)=2.D0/5.D0*w(56) + w(35)
      w(35)=w(4)*w(35)
      w(56)=w(30) - 7.D0/5.D0
      w(56)=w(56)*w(30)
      w(56)=w(56) + 71.D0/15.D0
      w(56)=w(56)*z
      w(57)=8*w(2)
      w(59)=w(57) - 13.D0/5.D0
      w(59)=w(59)*w(48)
      w(56)=w(56) - w(59) - 14.D0/15.D0
      w(59)=w(34) + z
      w(59)=w(59)*w(100)
      w(59)=w(59) - w(56)
      w(60)=w(8)*w(59)
      w(62)= - 3 + w(30)
      w(62)=z*w(62)
      w(62)= - 2 + w(62)
      w(46)=3*w(62) + w(46)
      w(62)= - w(45)*w(94)
      w(65)=w(34) + w(45)
      w(65)=w(13)*w(65)*w(39)
      w(67)=w(70) - 1.D0/3.D0
      w(67)=w(67)*z
      w(67)=w(67) - w(68)
      w(68)=32*w(67)
      w(70)=w(28)*w(68)
      w(71)=w(67) + w(34)
      w(72)=16*w(71)
      w(75)=w(17)*w(72)
      w(78)=1 - 24.D0/5.D0*w(69)
      w(78)=w(22)*w(78)*w(30)
      w(79)=w(25)*z
      w(81)= - w(24)*w(114)
      w(35)=w(81) + w(78) + w(75) + w(70) + w(65) + w(53) + w(62) + 
     & w(40) + 24*w(79) - 2*w(60) + 2.D0/5.D0*w(46) + w(35)
      w(35)=D33*w(35)
      w(40)=w(52) + 11.D0/15.D0
      w(46)= - 2.D0/5.D0 - z
      w(46)=w(46)*w(30)
      w(46)= - 19.D0/15.D0 + w(46)
      w(46)=z*w(46)
      w(46)=w(46) + w(40)
      w(46)=2*w(46) + w(58)
      w(46)=w(4)*w(46)
      w(41)= - w(41) + w(46)
      w(41)=w(4)*w(41)
      w(46)=w(4)**2
      w(52)=w(46)*w(30)
      w(52)=w(52) - w(56)
      w(52)=w(52)*w(64)
      w(53)=w(30) + 3
      w(53)=w(53)*w(30)
      w(53)=w(53) + 1.D0/3.D0
      w(53)=w(53)*z
      w(56)=w(43) + 3
      w(56)=w(56)*w(2)
      w(53)=w(53) - w(56) - 2
      w(56)= - w(67)*w(90)
      w(56)=w(56) - w(53)
      w(56)=w(56)*w(61)
      w(60)= - w(8)*w(68)
      w(41)=w(56) + w(52) + w(41) + w(60)
      w(41)=D33*w(41)
      w(52)=w(67)*w(39)
      w(52)=w(52) + w(53)
      w(52)=w(4)*w(52)
      w(56)=w(5)*w(67)
      w(52)=w(52) + 16*w(56)
      w(56)=w(3)*D33
      w(52)=w(52)*w(56)
      w(41)=w(41) + w(52)
      w(41)=w(3)*w(41)
      w(52)=w(6) - w(5)
      w(52)=w(111)*w(52)
      w(60)=7.D0/5.D0 - 10*z
      w(60)=w(60)*w(30)
      w(60)= - 367.D0/15.D0 + w(60)
      w(60)=z*w(60)
      w(61)=1 - 4.D0/5.D0*z
      w(61)=z*w(61)
      w(61)=1.D0/3.D0 + w(61)
      w(61)=w(61)*w(87)
      w(52)=w(61) + 64.D0/15.D0*w(2) - 76.D0/15.D0 + w(60) + w(52)
      w(52)=D33*w(52)
      w(60)= - 1 + 3.D0/5.D0*w(69)
      w(60)=z*w(60)
      w(60)= - w(34) + w(60) - 2.D0/5.D0*w(55)
      w(61)=8*w(56)
      w(60)=w(60)*w(61)
      w(52)=w(52) + w(60)
      w(52)=zeta3*w(52)
      w(35)=w(52) + w(41) + w(35)
      w(41)=w(1)*flav
      w(35)=w(35)*w(41)
      w(52)= - 1.D0/3.D0 + 4.D0/5.D0*w(69)
      w(52)=z*w(52)
      w(52)=w(52) - 8.D0/15.D0*w(55)
      w(52)=w(52)*w(100)
      w(52)=w(52) + w(53)
      w(52)=w(14)*w(52)
      w(53)=w(18) + w(19)
      w(53)=w(68)*w(53)
      w(60)=w(16)*w(72)
      w(62)=zeta5*z
      w(52)=w(60) + 2*w(52) + 40*w(62) + w(53)
      w(53)=w(41)*D33
      w(52)=w(53)*w(52)
      w(44)= - w(44)*w(54)
      w(44)=7.D0/3.D0 + w(44)
      w(44)=z*w(44)
      w(51)=1 - w(51)
      w(51)=w(51)*w(107)
      w(44)=w(51) - 4 + w(44)
      w(44)=zeta3*w(44)
      w(51)= - 9.D0/5.D0 + w(54)
      w(51)=z*w(51)
      w(43)=w(44) + w(43) - 73.D0/15.D0 + w(51)
      w(37)= - 1.D0/5.D0*w(37) - w(58)
      w(37)=w(37)*w(46)
      w(39)= - w(5)*w(45)*w(39)
      w(44)=w(6)*w(66)
      w(37)=w(44) + w(39) + w(37) + 2*w(43)
      w(37)=w(37)*w(53)
      w(39)=w(53)*w(12)
      w(43)=w(45)*w(46)*w(39)
      w(37)=w(37) + w(43)
      w(37)=w(12)*w(37)
      w(35)=w(35) + w(37) + w(52)
      w(37)=7.D0/5.D0 - w(54)
      w(37)=w(37)*w(30)
      w(37)= - 5.D0/3.D0 + w(37)
      w(37)=z*w(37)
      w(43)= - w(69)*w(100)
      w(37)=w(43) + 14.D0/15.D0 + w(37)
      w(37)=w(4)*w(37)
      w(43)= - z*w(76)
      w(43)= - 1.D0/3.D0 + w(43)
      w(43)=z*w(43)
      w(43)= - 1 + w(43)
      w(43)=w(115) + 2*w(43) - w(47)
      w(43)=w(43)*w(64)
      w(44)= - w(34) + w(73) + w(74)
      w(45)=w(6)*w(44)
      w(46)=79.D0/15.D0 - w(50)
      w(46)=z*w(46)
      w(37)=4*w(45) + w(43) + w(37) + w(105) - 71.D0/15.D0 + w(46)
      w(43)=zeta3*w(98)
      w(37)=w(43) + 2.D0/3.D0*w(37)
      w(37)=D33*w(37)
      w(43)= - 11.D0/3.D0 + w(83)
      w(43)=z*w(43)
      w(43)=w(115) + w(43) - 16.D0/15.D0*w(55)
      w(43)=w(43)*w(77)
      w(45)=1.D0/15.D0 + w(30)
      w(45)=w(45)*w(30)
      w(45)=49.D0/15.D0 + w(45)
      w(45)=z*w(45)
      w(46)= - 19.D0/15.D0 - w(57)
      w(46)=w(46)*w(48)
      w(43)=w(43) + w(46) - 58.D0/45.D0 + w(45)
      w(43)=D33*w(43)
      w(45)=w(67)*w(56)
      w(43)=w(43) - 16.D0/3.D0*w(45)
      w(43)=w(3)*w(43)
      w(37)=w(43) + w(37)
      w(37)=w(37)*w(41)
      w(43)= - 1.D0/9.D0 - w(82)
      w(43)=z*w(43)
      w(38)=z*w(38)
      w(38)=2*w(47) + 4 + w(38)
      w(38)=w(38)*w(77)
      w(33)=1 - w(33)
      w(33)=w(2)*w(33)
      w(33)=w(38) + w(33) - 2.D0/3.D0 + w(43)
      w(33)=w(33)*w(39)
      w(33)=w(37) + w(33)
      w(36)=2.D0/3.D0 - w(36)
      w(36)=w(36)*w(101)
      w(36)=1 + w(36)
      w(36)=D33*w(36)
      w(36)=w(36) - 32.D0/9.D0*w(56)
      w(36)=w(41)*w(36)*w(49)
      w(33)=2*w(33) + 1.D0/5.D0*w(36)
      w(33)=w(33)*w(42)
      w(36)=13.D0/5.D0 + z
      w(36)=w(36)*w(30)
      w(36)= - 29.D0/15.D0 + w(36)
      w(36)=z*w(36)
      w(36)=w(36) + w(40)
      w(37)= - 1.D0/3.D0 + 16.D0/5.D0*w(69)
      w(37)=w(37)*w(34)
      w(36)=2*w(36) + w(37)
      w(36)=D33*w(36)
      w(36)=w(36) + 8*w(45)
      w(36)=w(36)*w(41)
      w(37)= - w(54)*w(39)
      w(38)=w(42)*w(53)
      w(39)=w(80)*w(38)
      w(36)=w(39) + w(36) + w(37)
      w(36)=w(9)*w(36)
      w(30)= - 11.D0/5.D0 + w(30)
      w(30)=z*w(30)
      w(30)=19.D0/15.D0 + w(30)
      w(30)=z*w(30)
      w(30)= - w(63) + 4.D0/15.D0 + w(30)
      w(37)= - w(76)*w(111)
      w(37)=1.D0/3.D0 + w(37)
      w(34)=w(37)*w(34)
      w(30)=2*w(30) + w(34)
      w(30)=D33*w(30)
      w(34)= - w(71)*w(61)
      w(30)=w(30) + w(34)
      w(30)=w(30)*w(41)
      w(34)= - w(98)*w(38)
      w(30)=w(30) + w(34)
      w(30)=w(7)*w(30)
      w(30)=w(36) + w(30)
      w(34)= - D33*w(59)
      w(34)=w(34) - 16*w(45)
      w(34)=w(11)*w(34)
      w(36)= - 1 + 3.D0/5.D0*z
      w(36)=w(36)*w(111)
      w(36)= - 1 + w(36)
      w(36)=D33*z*w(36)
      w(37)=w(111)*w(56)
      w(36)=w(36) + w(37)
      w(36)=w(10)*w(36)
      w(34)=w(34) + w(36)
      w(34)=8*w(34)
      w(34)=w(41)*w(34)
      w(36)=w(15)*w(44)
      w(37)=w(26) - w(23)
      w(37)= - 32*w(21) + 64*w(37)
      w(37)=z*w(37)
      w(36)= - 32*w(36) + w(37)
      w(36)=w(53)*w(36)
      w(30)=w(36) + w(34) + 4*w(35) + w(33) + 8*w(30)
      w(33)=w(20)*w(67)*w(53)
      w(30)= - 256*w(33) + 4*w(30)
      w(30)=w(32)*w(30)
      w(30)=w(31) + w(30)
*
      G = 4*w(30)
*
1000  CONTINUE
*
      HQPSFL3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/LGSFL.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Bl??mlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417???482 [arXiv:0904.3563 [hep-ph]].
* 
*     LGS
*
      IMPLICIT NONE
*
      REAL*8 LGS2,LGS3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=LGS2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,LGSFL=',IORD,T1
*
      IORD=3
      T1=LGS3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,LGSFL=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION LGS2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=as*TF
      w(2)=1 - z
      G = 64.D0/3.D0*z*NF*LM*w(2)*w(1)**2
*
      LGS2 = G
*
      RETURN
      END
      REAL*8 FUNCTION LGS3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 v(8)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,DIFF
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=NA**(-1)
      w(3)=Hr1(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,-1)
      w(6)=Hr3(0,-1,-1)
      w(7)=Hr3(0,0,-1)
      w(8)=Hr2(0,1)
      w(9)=Hr1(1)
      w(10)=Hr3(0,1,1)
      w(11)=Hr3(0,-1,1)
      w(12)=Hr3(0,0,1)
      w(13)=Hr4(0,0,1,1)
      w(14)=Hr3(0,1,-1)
      w(15)=Hr4(0,1,1,1)
      w(16)=Hr4(0,-1,-1,-1)
      w(17)=Hr4(0,0,-1,-1)
      w(18)=Hr4(0,0,0,1)
      w(19)=Hr5(0,0,0,1,1)
      w(20)=Hr5(0,0,1,0,1)
      w(21)=Hr5(0,0,1,1,1)
      w(22)=Hr5(0,1,0,1,1)
      w(23)=1/( - 675 + 2025*z**2 - 2025*z**4 + 675*z**6)
      w(24)=1/( - 45 + 135*z - 135*z**2 + 45*z**3)
      w(25)=1/( - 45 + 135*z**2 - 135*z**4 + 45*z**6)
      w(26)=1/( - 15 + 45*z - 45*z**2 + 15*z**3)
      w(27)=Hr4(0,-1,0,1)
      w(28)=1/( - 15 + 45*z**2 - 45*z**4 + 15*z**6)
      w(29)=1/( - 5 + 15*z**2 - 15*z**4 + 5*z**6)
      w(30)=Hr4(0,0,0,-1)
      w(31)=1/(225 - 450*z + 225*z**2)
      w(32)=1/(675 - 1350*z**2 + 675*z**4)
      w(33)=1/( - 675*z + 675*z**3)
      w(34)=1/(45*z - 90*z**3 + 45*z**5)
      w(35)=1/(225*z + 225*z**2)
      w(36)=1/(675*z - 1350*z**3 + 675*z**5)
      w(37)=1/(225*z**2 - 450*z**3 + 225*z**4)
      w(38)=1/(225*z**2 + 225*z**3)
      w(39)=1/(225*z**2 - 450*z**4 + 225*z**6)
      w(40)=1/(675*z**2 - 1350*z**3 + 675*z**4)
      w(41)=1.D0/9.D0*z
      w(42)= - 2087 + 1364.D0/3.D0*z
      w(42)=w(42)*w(41)
      w(43)= - 183 + 44.D0/27.D0*w(1)
      w(42)=w(42) - w(43)
      w(44)=w(1)**2
      w(45)=1.D0/3.D0 - 4.D0/5.D0*z
      w(45)=z*w(45)
      w(45)=4.D0/9.D0 + w(45)
      w(45)=z*w(45)
      w(45)=w(45) + 1.D0/45.D0*w(44)
      w(46)=Pi**2
      w(47)=2.D0/3.D0*w(46)
      w(45)=w(45)*w(47)
      w(48)=2*LM
      w(49)= - 13 + 80.D0/9.D0*z
      w(49)=z*w(49)
      w(49)=4.D0/9.D0*w(1) + 11.D0/3.D0 + w(49)
      w(49)=w(49)*w(48)
      w(50)= - 16 + 25.D0/3.D0*z
      w(50)=w(50)*z
      w(51)=7 + 2.D0/3.D0*w(1)
      w(50)=w(50) + w(51)
      w(52)=2.D0/3.D0*w(9)
      w(53)=w(50)*w(52)
      w(42)=w(53) + w(49) + 1.D0/5.D0*w(42) + w(45)
      w(45)=2*w(9)
      w(42)=w(42)*w(45)
      w(49)= - 79 + 107.D0/5.D0*z
      w(53)=2*z
      w(49)=w(49)*w(53)
      w(49)=w(49) - 343.D0/3.D0
      w(49)=w(49)*z
      w(49)=w(49) + 89
      w(54)=2 + 71.D0/45.D0*w(1)
      w(55)=2*w(1)
      w(54)=w(54)*w(55)
      w(49)=w(54) + 1.D0/3.D0*w(49)
      w(49)=1.D0/5.D0*w(49)
      w(54)=2*w(3)
      w(56)= - w(54) - w(48)
      w(57)=z**2
      w(58)= - 1.D0/3.D0 + 2.D0/5.D0*w(57)
      w(58)=w(58)*z
      w(59)=1.D0/15.D0*w(44)
      w(58)=w(58) + w(59)
      w(56)=w(58)*w(56)
      w(56)=w(49) + w(56)
      w(60)=8.D0/3.D0*w(5)
      w(56)=w(56)*w(60)
      w(61)= - 1519 + 2368.D0/3.D0*z
      w(61)=w(61)*w(41)
      w(61)=2.D0/27.D0*w(1) + 81 + w(61)
      w(62)=1.D0/5.D0*z
      w(63)=1 + w(62)
      w(63)=w(63)*w(53)
      w(63)=5.D0/3.D0 + w(63)
      w(64)=2.D0/3.D0*z
      w(63)=w(63)*w(64)
      w(63)= - 1 + w(63)
      w(65)=1.D0/3.D0*w(46)
      w(63)=w(63)*w(65)
      w(66)=4*z
      w(67)=w(66)*z3
      w(61)=w(63) + 1.D0/5.D0*w(61) + w(67)
      w(61)=LM*w(61)
      w(63)=w(53) - 1
      w(63)=w(63)*z
      w(63)=w(63) - 1
      w(68)=w(9)*z
      w(63)=w(63)*w(68)
      w(69)=w(58)*w(3)
      w(70)=w(63) - w(69)
      w(71)=z + 1
      w(72)=w(71)*z
      w(73)=1 - 4.D0/3.D0*w(72)
      w(73)=w(73)*w(48)
      w(74)=173 + 14*z
      w(74)=z*w(74)
      w(74)= - 16*w(1) + 178 + w(74)
      w(70)=1.D0/45.D0*w(74) + w(73) + 4.D0/3.D0*w(70)
      w(73)=4*w(8)
      w(70)=w(70)*w(73)
      w(74)=1.D0/3.D0*z
      w(75)=28.D0/5.D0*z
      w(76)=5 - w(75)
      w(76)=z*w(76)
      w(76)=110.D0/3.D0 + w(76)
      w(76)=w(76)*w(74)
      w(44)= - 2.D0/15.D0*w(44) - 1 + w(76)
      w(76)=8*z3
      w(44)=w(44)*w(76)
      w(77)= - 49 - 214.D0/15.D0*z
      w(77)=w(77)*w(53)
      w(77)=1697.D0/9.D0 + w(77)
      w(77)=z*w(77)
      w(78)=w(46)*z
      w(77)=w(78) - 28.D0/3.D0*w(1) - 388.D0/3.D0 + w(77)
      w(77)=w(77)*w(46)
      w(79)=4.D0/3.D0*w(46)
      w(80)=w(69)*w(79)
      w(81)=16.D0/3.D0*w(11)
      w(82)=w(58)*w(81)
      w(83)= - 7 + 34.D0/5.D0*z
      w(83)=z*w(83)
      w(83)= - 56.D0/3.D0 + w(83)
      w(83)=w(83)*w(74)
      w(84)=w(53)*LM
      w(83)=w(83) - w(84)
      w(85)=8*w(12)
      w(83)=w(83)*w(85)
      w(86)= - 324449 + 506903.D0/3.D0*z
      w(86)=z*w(86)
      w(86)=5272.D0/3.D0*w(1) + 153724 + w(86)
      w(87)= - 1.D0/3.D0 - w(53)
      w(87)=z*w(87)
      w(87)=2.D0/3.D0 + w(87)
      w(87)=z*w(87)
      w(87)=1 + w(87)
      w(87)=w(10)*w(87)
      w(88)=16*z
      w(89)= - w(13)*w(88)
      w(42)=w(89) + w(70) + w(83) + w(82) + w(56) + w(42) + 8*w(87) + 
     & w(80) + 4*w(61) + 2.D0/45.D0*w(77) + 1.D0/675.D0*w(86) + w(44)
      w(44)=TF**2
      w(42)=w(44)*w(42)
      w(56)=w(58)*w(48)
      w(49)=w(69) - w(49) + w(56)
      w(49)=w(3)*w(49)
      w(56)=w(46)*w(53)
      w(61)= - 59 + 38*z
      w(61)=w(61)*w(66)
      w(70)=4.D0/3.D0*w(1)
      w(61)= - w(70) + 347.D0/3.D0 + w(61)
      w(61)=1.D0/5.D0*w(61) + w(56)
      w(61)=LM*w(61)
      w(77)= - 17 + 28.D0/3.D0*z
      w(77)=z*w(77)
      w(51)=w(77) + w(51)
      w(51)=2*w(51) - w(63)
      w(51)=w(51)*w(52)
      w(52)= - 8189 - 1882*z
      w(52)=w(52)*w(53)
      w(52)=448.D0/3.D0*w(1) + 42631.D0/3.D0 + w(52)
      w(63)=2*w(46)
      w(77)=2.D0/5.D0*z
      w(80)=13.D0/9.D0 - w(77)
      w(80)=z*w(80)
      w(80)=94.D0/27.D0 + w(80)
      w(80)=z*w(80)
      w(80)= - 2.D0/3.D0 + w(80)
      w(80)=w(80)*w(63)
      w(77)= - 1 + w(77)
      w(77)=z*w(77)
      w(77)=8.D0/3.D0 + w(77)
      w(77)=w(77)*w(53)
      w(77)=w(77) + w(59)
      w(77)=w(77)*w(60)
      w(82)= - 1 - w(64)
      w(82)=w(82)*w(57)
      w(82)=1 + w(82)
      w(82)=w(82)*w(73)
      w(83)=z3*w(88)
      w(86)= - z*w(85)
      w(49)=w(82) + w(86) + w(77) + w(51) + 4.D0/3.D0*w(49) + 2.D0/3.D0
     & *w(61) + w(80) + 1.D0/225.D0*w(52) + w(83)
      w(49)=w(49)*w(44)
      w(51)=1.D0/15.D0*z
      w(52)= - 1 - w(51)
      w(52)=w(52)*w(66)
      w(52)= - 67.D0/9.D0 + w(52)
      w(52)=z*w(52)
      w(52)=2 + w(52)
      w(52)=LM*w(52)
      w(61)= - w(58)*w(54)
      w(77)=16 + 107.D0/15.D0*z
      w(77)=z*w(77)
      w(77)= - 1532.D0/9.D0 + w(77)
      w(77)=z*w(77)
      w(77)=w(1) + 47 + w(77)
      w(52)=w(61) + w(52) + 2.D0/15.D0*w(77) + w(78)
      w(52)=w(52)*w(44)
      w(61)=w(62) - 2
      w(61)=w(61)*w(53)
      w(77)= - 31.D0/3.D0 + w(61)
      w(64)=w(77)*w(64)
      w(77)= - w(4)*z
      w(64)=w(77) - w(84) + 1 + w(64)
      w(77)=w(44)*w(4)
      w(64)=w(64)*w(77)
      w(52)=w(52) + w(64)
      w(64)=2*w(4)
      w(52)=w(52)*w(64)
      w(49)=w(49) + w(52)
      w(49)=w(49)*w(64)
      w(42)=w(49) + w(42)
      w(42)=CF*w(42)
      w(49)=17 - 19*z
      w(49)=w(49)*w(74)
      w(52)=1.D0/3.D0*w(1)
      w(80)=w(52) - 1
      w(82)=z - 1
      w(83)=w(82)*z
      w(86)=LM*w(83)
      w(49)=w(86) + w(49) - w(80)
      w(49)=w(49)*w(48)
      w(86)=w(82)*w(53)
      w(87)=w(86)*LM
      w(89)= - 37.D0/3.D0 + 13*z
      w(89)=w(89)*z
      w(87)= - w(89) + w(87) - w(80)
      w(68)=w(68)*w(82)
      w(89)=2.D0/3.D0*w(68)
      w(90)=w(89) - w(87)
      w(90)=w(9)*w(90)
      w(91)=w(83)*w(46)
      w(92)=1.D0/3.D0*w(91)
      w(93)= - 4 + 25.D0/9.D0*w(1)
      w(94)= - 817.D0/9.D0 + 92*z
      w(94)=z*w(94)
      w(49)=w(90) + w(49) + w(92) + w(94) + w(93)
      w(90)=4.D0/3.D0*w(9)
      w(49)=w(49)*w(90)
      w(94)=w(62) + 17.D0/9.D0
      w(94)=w(94)*z
      w(94)=w(94) + 16.D0/9.D0
      w(94)=w(94)*w(53)
      w(95)=2.D0/3.D0 + 1.D0/5.D0*w(1)
      w(95)=w(95)*w(52)
      w(96)=4.D0/3.D0*LM
      w(97)=w(96)*w(72)
      w(94)= - w(97) + w(94) + w(95)
      w(95)=w(72)*w(3)
      w(97)= - 4.D0/3.D0*w(95) + 1.D0/3.D0 + w(94)
      w(98)=4*w(5)
      w(97)=w(97)*w(98)
      w(99)= - 1.D0/3.D0 + 2.D0/3.D0*w(95)
      w(100)=1.D0/9.D0*w(1)
      w(101)=w(96) - 47.D0/9.D0 + z
      w(101)=z*w(101)
      w(101)= - 4.D0/3.D0*w(68) - w(100) + w(101) - w(99)
      w(101)=w(8)*w(101)
      w(102)= - 16.D0/3.D0 - w(62)
      w(102)=z*w(102)
      w(102)=68.D0/9.D0 + w(102)
      w(102)=z*w(102)
      w(100)=w(95) + w(102) - w(100)
      w(79)=w(79)*w(100)
      w(100)=z - 2
      w(102)=w(100)*w(56)
      w(103)= - 67 + 68*z
      w(103)=z*w(103)
      w(102)=w(102) + 7*w(1) - 8 + w(103)
      w(103)= - 5 + 17.D0/3.D0*z
      w(103)=w(103)*z
      w(80)=w(103) + w(80)
      w(103)=LM*w(80)
      w(102)=1.D0/3.D0*w(102) + w(103)
      w(102)=w(102)*w(96)
      w(103)= - 11248 + 102023.D0/9.D0*z
      w(41)=w(103)*w(41)
      w(41)=4312.D0/81.D0*w(1) - 63 + w(41)
      w(103)=3*z
      w(104)=14.D0/3.D0 - w(103)
      w(67)=w(104)*w(67)
      w(104)= - 5.D0/3.D0 + z
      w(104)=w(10)*w(104)*w(88)
      w(81)=w(72)*w(81)
      w(41)=8*w(101) + w(81) + w(97) + w(49) + w(104) + w(102) + 1.D0/5.
     & D0*w(41) + w(67) + w(79)
      w(41)=CA*w(41)
      w(49)=TF*LM**2*w(83)
      w(41)= - 16.D0/9.D0*w(49) + w(41)
      w(41)=w(41)*w(44)
      w(49)=w(66)*w(71)
      w(67)=z3*w(49)
      w(79)= - w(95)*w(65)
      w(67)=w(67) + w(79)
      w(67)=w(3)*w(67)
      w(79)= - 53 + 56*z
      w(79)=w(79)*w(103)
      w(79)=53.D0/9.D0*w(1) - 134.D0/9.D0 + w(79)
      w(81)=w(17)*w(49)
      w(97)=w(66)*w(46)
      w(101)=w(10)*w(82)*w(97)
      w(102)=24*w(83)
      w(104)=w(22)*w(102)
      w(67)=w(101) + w(81) + w(67) + 1.D0/25.D0*w(79) + w(104)
      w(79)=1 + 14.D0/15.D0*w(1)
      w(52)=w(79)*w(52)
      w(52)=w(52) + 1
      w(81)=w(66)*w(82)
      w(82)=w(9)*w(81)
      w(101)=28*z
      w(104)= - 197.D0/3.D0 + w(101)
      w(104)=z*w(104)
      w(104)=181.D0/3.D0 + w(104)
      w(104)=w(104)*w(51)
      w(104)= - w(82) + w(104) - w(52)
      w(104)=w(46)*w(104)
      w(105)=12*w(68)
      w(79)=w(79)*w(1)
      w(79)=w(79) + 3
      w(106)=w(75) - 11
      w(106)=w(106)*z
      w(107)= - 31.D0/3.D0 - w(106)
      w(107)=z*w(107)
      w(107)=w(105) + w(107) + w(79)
      w(107)=w(8)*w(107)
      w(108)=w(5)*w(81)
      w(109)=w(102)*w(10)
      w(110)=431.D0/3.D0 + 181*z
      w(110)=z*w(110)
      w(110)= - 322.D0/3.D0*w(1) - 284.D0/3.D0 + w(110)
      w(104)=w(107) + w(108) - w(109) + 1.D0/75.D0*w(110) + w(104)
      w(107)=2*w(8)
      w(104)=w(104)*w(107)
      w(108)=49.D0/25.D0*z
      w(110)=37.D0/3.D0 - w(108)
      w(110)=w(110)*w(53)
      w(110)= - 431.D0/15.D0 + w(110)
      w(110)=z*w(110)
      w(111)=1.D0/15.D0*w(1)
      w(112)=49.D0/5.D0*w(1)
      w(113)=32 + w(112)
      w(113)=w(113)*w(111)
      w(110)=w(113) + 26.D0/5.D0 + w(110)
      w(110)=1.D0/3.D0*w(110) - 8.D0/5.D0*w(91)
      w(65)=w(110)*w(65)
      w(110)= - 11 + 12*z3
      w(110)=w(110)*w(83)
      w(92)=w(92) - w(110)
      w(92)=w(92)*w(45)
      w(113)= - 3 + w(75)
      w(113)=z*w(113)
      w(113)=7.D0/3.D0 + w(113)
      w(113)=z*w(113)
      w(113)=w(113) - w(79)
      w(113)=z3*w(113)
      w(114)= - 3832.D0/9.D0 + 367*z
      w(114)=z*w(114)
      w(114)=322.D0/9.D0*w(1) + 23 + w(114)
      w(113)=1.D0/25.D0*w(114) + 2*w(113)
      w(114)=w(18)*w(83)
      w(65)=w(92) + 48*w(114) + 2*w(113) + w(65)
      w(65)=w(9)*w(65)
      w(92)=w(108) + 37.D0/3.D0
      w(92)=w(92)*w(53)
      w(92)=w(92) + 431.D0/15.D0
      w(92)=w(92)*z
      w(108)=w(112) - 32
      w(108)=w(108)*w(111)
      w(92)=w(92) + w(108) + 26.D0/5.D0
      w(108)=1.D0/3.D0*w(92)
      w(111)=w(71)*w(3)
      w(112)=w(111)*w(53)
      w(113)= - w(108) + w(112)
      w(113)=w(3)*w(113)
      w(114)=11 + 17*z
      w(115)=w(5)*w(114)*w(51)
      w(113)=w(113) + w(115)
      w(113)=w(113)*w(98)
      w(115)=w(86)*w(9)
      w(116)= - w(91) - w(115)
      w(116)=w(12)*w(116)
      w(117)= - 87 + w(88)
      w(117)=z*w(117)
      w(117)=165 + w(117)
      w(117)=z*w(117)
      w(117)= - 133 + w(117)
      w(117)=z*w(117)
      w(117)=37 + w(117)
      w(97)=w(24)*w(5)*w(117)*w(97)
      w(117)=45*z
      w(118)= - 503 - w(117)
      w(118)=z*w(118)
      w(118)= - 27 + w(118)
      w(118)=w(118)*w(103)
      w(118)=1651 + w(118)
      w(118)=z*w(118)
      w(118)=343 + w(118)
      w(118)=z*w(118)
      w(118)= - 142 + w(118)
      w(118)=z*w(118)
      w(118)= - 112 + w(118)
      w(63)=w(33)*w(118)*w(63)
      w(118)= - 907 + 441*z
      w(118)=w(118)*w(53)
      w(118)=1147 + w(118)
      w(118)=z*w(118)
      w(118)=730 + w(118)
      w(118)=z*w(118)
      w(118)= - 1835 + w(118)
      w(118)=z*w(118)
      w(118)=997 + w(118)
      w(118)=z*w(118)
      w(118)= - 134 + w(118)
      w(118)=z*w(118)
      w(118)=147 + w(118)
      w(118)=w(40)*w(3)*w(118)*w(46)
      w(119)=w(20)*w(102)
      w(63)=w(118) + w(119) + w(104) + 4*w(116) + w(63) + w(97) + 
     & w(113) + 2*w(67) + w(65)
      w(65)= - 17 + 24*z
      w(65)=w(65)*w(101)
      w(65)= - 1727 + w(65)
      w(65)=z*w(65)
      w(65)=1428 + w(65)
      w(65)=z*w(65)
      w(65)=1149 + w(65)
      w(65)=z*w(65)
      w(65)= - 1445 + w(65)
      w(65)=z*w(65)
      w(65)=270 + w(65)
      w(65)=z*w(65)
      w(65)=425 + w(65)
      w(65)=z*w(65)
      w(65)= - 264 + w(65)
      w(65)=w(23)*z*w(65)*Pi**4
      w(67)=461 + 90*z
      w(67)=w(67)*w(103)
      w(67)=w(67) + 3589
      w(67)=w(67)*z
      w(67)=w(67) + 4162
      w(67)=w(67)*z
      w(67)=w(67) + 1754
      w(67)=w(67)*z
      w(67)=w(67) + 143
      w(67)=w(67)*z
      w(67)=w(67) + 45
      w(67)=w(67)*w(38)
      w(97)=w(98)*w(67)
      w(98)=147*z
      w(104)=w(98) - 769
      w(104)=w(104)*w(53)
      w(104)=w(104) + 1199
      w(104)=w(104)*z
      w(104)=w(104) + 1400
      w(104)=w(104)*z
      w(104)=w(104) - 1525
      w(104)=w(104)*z
      w(104)=w(104) + 119
      w(104)=w(104)*z
      w(104)=w(104) + 62
      w(104)=w(104)*z
      w(104)=w(104) + 49
      w(104)=w(104)*w(37)
      w(113)= - w(8)*w(3)
      w(113)=w(11) + w(113)
      w(113)=w(113)*w(104)
      w(116)=294*z
      w(118)= - 449 - w(116)
      w(118)=z*w(118)
      w(118)=521 + w(118)
      w(118)=z*w(118)
      w(118)=1033 + w(118)
      w(118)=z*w(118)
      w(118)= - 91 + w(118)
      w(118)=z*w(118)
      w(118)= - 728 + w(118)
      w(118)=z*w(118)
      w(118)= - 280 + w(118)
      w(118)=z*w(118)
      w(118)=132 + w(118)
      w(118)=z*w(118)
      w(118)=84 + w(118)
      w(118)=w(34)*z3*w(118)
      w(63)=2*w(63) + 8*w(113) + 4*w(118) + w(97) + w(65)
      w(63)=D33*w(2)*w(63)
      w(65)=13 - w(75)
      w(65)=z*w(65)
      w(65)= - 37.D0/3.D0 + w(65)
      w(65)=w(65)*w(74)
      w(52)=w(115) + w(65) + w(52)
      w(52)=w(46)*w(52)
      w(52)=w(109) - w(110) + w(52)
      w(52)=w(9)*w(52)
      w(65)=w(111)*w(66)
      w(92)= - w(65) + w(92)
      w(92)=w(3)*w(92)
      w(71)=w(71)*w(56)
      w(71)=w(71) + w(92)
      w(67)= - w(67) + 1.D0/3.D0*w(71)
      w(67)=w(3)*w(67)
      w(71)=9 - w(101)
      w(71)=z*w(71)
      w(71)=316 + 5*w(71)
      w(71)=z*w(71)
      w(71)= - 90 + w(71)
      w(71)=z*w(71)
      w(71)= - 1981 + 10*w(71)
      w(71)=z*w(71)
      w(71)=450 + w(71)
      w(71)=z*w(71)
      w(71)=292 + w(71)
      w(71)=w(71)*w(57)
      w(71)=49 + w(71)
      w(71)=w(39)*w(71)
      w(71)=w(71) + w(115)
      w(71)=w(5)*w(71)
      w(75)=w(75) - 9
      w(75)=w(75)*z
      w(75)=w(75) + 25.D0/3.D0
      w(75)=w(75)*z
      w(75)=w(75) - w(79)
      w(79)=w(10)*w(75)
      w(71)=w(79) - w(71)
      w(79)=6*w(68)
      w(92)= - w(79) + w(75)
      w(92)=w(9)*w(92)
      w(97)=w(103) - 1
      w(97)=w(97)*w(103)
      w(97)=w(97) - 11.D0/3.D0 - 7.D0/3.D0*w(1)
      w(97)=2.D0/5.D0*w(97)
      w(92)= - w(97) + w(92)
      w(92)=w(92)*w(107)
      w(81)= - w(11)*w(81)
      w(101)= - 5 + 14.D0/5.D0*z
      w(101)=z*w(101)
      w(101)=5.D0/3.D0 + w(101)
      w(101)=z*w(101)
      w(101)=w(101) - 3*w(68)
      w(101)=w(101)*w(85)
      w(109)=w(53)*w(28)
      w(110)=84*z
      w(111)= - 107 + w(110)
      w(111)=z*w(111)
      w(111)= - 207 + w(111)
      w(111)=z*w(111)
      w(111)=321 + w(111)
      w(111)=z*w(111)
      w(111)=117 + w(111)
      w(111)=z*w(111)
      w(111)= - 320 + w(111)
      w(111)=z*w(111)
      w(111)=66 + w(111)
      w(111)=z*w(111)
      w(111)=110 + w(111)
      w(111)=z*w(111)
      w(111)= - 40 + w(111)
      w(111)=z3*w(111)*w(109)
      w(102)=w(13)*w(102)
      w(52)=w(102) + w(111) + w(92) + w(101) + w(81) + w(52) - 2*w(71)
     &  + w(67)
      w(67)=D33*w(2)
      w(52)=w(67)*w(52)
      w(71)=w(97) + w(91)
      w(81)=w(82) - w(75)
      w(81)=w(9)*w(81)
      w(71)=2*w(71) + w(81)
      w(71)=w(9)*w(71)
      w(81)=w(3)**2*w(72)
      w(91)=w(10)*w(83)
      w(81)=w(81) - 6*w(91)
      w(91)=101 - w(110)
      w(91)=z*w(91)
      w(91)=231 + w(91)
      w(91)=z*w(91)
      w(91)= - 303 + w(91)
      w(91)=z*w(91)
      w(91)= - 189 + w(91)
      w(91)=z*w(91)
      w(91)=305 + w(91)
      w(91)=z*w(91)
      w(91)=33 + w(91)
      w(91)=z*w(91)
      w(91)= - 95 + w(91)
      w(91)=z*w(91)
      w(91)=25 + w(91)
      w(91)=w(25)*w(91)*w(78)
      w(92)= - 13.D0/3.D0 - w(106)
      w(92)=z*w(92)
      w(79)=w(92) + w(79)
      w(79)=w(79)*w(107)
      w(92)=23 - 49*z
      w(92)=w(92)*w(103)
      w(92)=13 + w(92)
      w(92)=w(92)*w(53)
      w(92)=335 + w(92)
      w(92)=z*w(92)
      w(92)=155 + w(92)
      w(92)=z*w(92)
      w(92)= - 439 + w(92)
      w(92)=z*w(92)
      w(92)=98 + w(92)
      w(92)=z*w(92)
      w(92)= - 49 + w(92)
      w(92)=w(37)*w(92)*w(54)
      w(71)=w(92) + w(79) + w(91) + 2*w(81) + w(71)
      w(71)=w(71)*w(67)
      w(79)= - w(95) - w(68)
      w(81)= - 229 + 147*w(57)
      w(81)=w(81)*w(57)
      w(81)=49 + 2*w(81)
      w(81)=w(81)*w(57)
      w(81)=175 + w(81)
      w(81)=w(32)*z*w(81)
      w(79)=2.D0/3.D0*w(79) + w(81)
      w(81)=2*w(67)
      w(79)=w(79)*w(81)
      w(91)= - 3 + w(57)
      w(91)=w(91)*w(57)
      w(91)=9 + 4*w(91)
      w(91)=w(91)*w(57)
      w(91)= - 5 + w(91)
      w(92)=w(67)*w(4)
      w(95)=w(92)*z
      w(91)=w(25)*w(91)*w(95)
      w(79)=w(79) + w(91)
      w(79)=w(4)*w(79)
      w(71)=w(71) + w(79)
      w(71)=w(4)*w(71)
      w(79)=1829 + 2985*z
      w(79)=z*w(79)
      w(79)= - 1195 + w(79)
      w(79)=z*w(79)
      w(79)= - 107 + w(79)
      w(79)=z*w(79)
      w(79)= - 53 + w(79)
      w(79)=w(79)*w(81)
      w(91)=223 + w(117)
      w(91)=w(91)*w(53)
      w(91)=1003 + w(91)
      w(91)=w(91)*w(103)
      w(91)=2117 + w(91)
      w(91)=z*w(91)
      w(91)=259 + w(91)
      w(91)=z*w(91)
      w(91)=98 + w(91)
      w(91)=w(91)*w(92)
      w(79)=w(79) + w(91)
      w(79)=w(35)*w(79)
      w(52)=w(79) + 2*w(52) + w(71)
      w(52)=w(64)*w(52)
      w(71)= - w(105) + w(75)
      w(71)=w(13)*w(71)
      w(75)=21*z
      w(79)=10 - w(75)
      w(79)=z*w(79)
      w(79)=63 + w(79)
      w(79)=z*w(79)
      w(79)= - 30 + w(79)
      w(79)=z*w(79)
      w(79)= - 62 + w(79)
      w(79)=z*w(79)
      w(79)=30 + w(79)
      w(79)=z*w(79)
      w(79)=24 + w(79)
      w(79)=z*w(79)
      w(79)= - 10 + w(79)
      w(79)=w(29)*w(30)*z*w(79)
      w(91)=w(21)*w(83)
      w(71)=384*w(91) + 32*w(79) + 8*w(71)
      w(71)=w(67)*w(71)
      w(79)=26*z
      w(91)= - 3 + z
      w(91)=z*w(91)
      w(91)=3 + w(91)
      w(91)=w(91)*w(79)
      w(91)= - 25 + w(91)
      w(97)=w(5)*z
      w(91)=w(91)*w(4)**2*w(67)*w(97)
      w(101)=47*z
      w(102)=182 - w(101)
      w(102)=z*w(102)
      w(102)= - 264 + w(102)
      w(102)=z*w(102)
      w(102)=170 + w(102)
      w(102)=z*w(102)
      w(102)= - 39 + w(102)
      w(102)=w(27)*w(102)
      w(103)=419 - w(110)
      w(103)=z*w(103)
      w(103)= - 814 + w(103)
      w(103)=z*w(103)
      w(103)=768 + w(103)
      w(103)=z*w(103)
      w(103)= - 350 + w(103)
      w(103)=z*w(103)
      w(103)=60 + w(103)
      w(103)=w(18)*w(103)
      w(102)=w(102) + w(103)
      w(81)=w(81)*z*w(102)
      w(81)=w(81) + w(91)
      w(81)=w(26)*w(81)
      w(91)=1105 - w(116)
      w(91)=z*w(91)
      w(91)=98 + w(91)
      w(91)=w(91)*w(53)
      w(91)= - 4735 + w(91)
      w(91)=z*w(91)
      w(91)=1132 + w(91)
      w(91)=z*w(91)
      w(91)=2795 + w(91)
      w(91)=z*w(91)
      w(91)= - 650 + w(91)
      w(91)=z*w(91)
      w(91)= - 330 + w(91)
      w(91)=z*w(91)
      w(91)= - 210 + w(91)
      w(46)=w(36)*w(91)*w(46)
      w(91)=96*w(83)
      w(102)= - w(15)*w(91)
      w(46)=4*w(46) + w(102)
      w(46)=w(92)*w(46)
      w(46)=8*w(81) + w(63) + w(71) + w(46) + w(52)
      w(46)=flav*w(46)
      w(52)= - w(68) + w(87)
      w(45)=w(52)*w(45)
      w(52)=w(100)*w(78)
      w(48)=w(80)*w(48)
      w(49)= - w(5)*w(49)
      w(63)=w(8)*z
      w(68)=50 - 461.D0/9.D0*z
      w(68)=z*w(68)
      w(45)=8*w(63) + w(49) + w(45) + w(48) + 2.D0/3.D0*w(52) + w(68)
     &  - w(93)
      w(48)=w(44)*CA
      w(45)=w(45)*w(48)
      w(49)=59 - w(79)
      w(49)=w(49)*w(74)
      w(52)= - LM*w(66)
      w(49)= - w(115) + w(112) + w(49) + w(52)
      w(49)=w(49)*w(48)
      w(52)=w(48)*w(4)
      w(68)=w(52)*w(66)
      w(49)=w(49) + w(68)
      w(49)=w(49)*w(64)
      w(71)=w(115) + w(80)
      w(71)=w(71)*w(48)
      w(68)=w(71) - w(68)
      w(68)=LQ*w(68)
      w(45)=w(68) + w(45) + w(49)
      w(49)=w(85) - w(76)
      w(49)=z*w(49)
      w(68)=273 - 2474.D0/27.D0*z
      w(68)=z*w(68)
      w(43)=w(68) + w(43)
      w(68)= - 1 + w(62)
      w(68)=w(68)*w(66)
      w(68)= - 5.D0/3.D0 + w(68)
      w(68)=w(68)*w(74)
      w(68)=1 + w(68)
      w(47)=w(68)*w(47)
      w(50)= - w(50)*w(90)
      w(60)= - w(58)*w(60)
      w(68)=1 + w(66)
      w(68)=w(68)*w(74)
      w(68)= - 1 + w(68)
      w(68)=w(68)*w(73)
      w(43)=w(68) + w(60) + w(50) + w(47) + 1.D0/5.D0*w(43) + w(49)
      w(43)=w(43)*w(44)
      w(47)=397.D0/3.D0 - 118*z
      w(47)=z*w(47)
      w(47)= - w(70) - 388.D0/3.D0 + w(47)
      w(47)=4*w(69) + 1.D0/5.D0*w(47) - w(56)
      w(47)=w(47)*w(44)
      w(49)=1 - w(51)
      w(49)=w(49)*w(66)
      w(49)=53.D0/9.D0 + w(49)
      w(49)=z*w(49)
      w(50)=w(4)*w(53)
      w(49)=w(50) - 2 + w(49)
      w(49)=w(49)*w(77)
      w(47)=1.D0/3.D0*w(47) + w(49)
      w(47)=w(47)*w(64)
      w(43)=w(43) + w(47)
      w(43)=CF*w(43)
      w(43)=w(43) + 2.D0/3.D0*w(45)
      w(43)=LQ*w(43)
      w(43)=w(46) + w(43)
      w(45)=w(99) - w(94)
      w(45)=w(45)*w(54)
      w(46)=w(115) - w(87)
      w(46)=w(46)*w(90)
      w(47)=2.D0/9.D0*z
      w(49)= - 6817 + 2674*z
      w(49)=w(49)*w(47)
      w(49)=w(55) + 19 + w(49)
      w(47)=1 - w(47)
      w(47)=w(47)*w(56)
      w(50)= - 11 - 52*z
      w(50)=w(50)*w(74)
      w(50)= - w(84) + 2 + w(50)
      w(50)=w(50)*w(96)
      w(51)=5 + w(53)
      w(51)=w(51)*w(97)
      w(45)= - 16.D0/3.D0*w(63) + 4.D0/3.D0*w(51) + w(46) + w(45) + 
     & w(50) + 1.D0/15.D0*w(49) + w(47)
      w(45)=w(45)*w(48)
      w(46)=13.D0/3.D0 + w(62)
      w(46)=z*w(46)
      w(46)=w(96) - 109.D0/9.D0 + w(46)
      w(46)=z*w(46)
      w(46)=w(89) - w(112) + 1.D0/3.D0 + w(46)
      w(46)=w(46)*w(48)
      w(47)=z*w(52)
      w(46)=w(46) - 13.D0/9.D0*w(47)
      w(46)=w(46)*w(64)
      w(45)=w(45) + w(46)
      w(45)=w(45)*w(64)
      w(46)=w(67)*flav
      w(47)= - w(19)*w(46)*w(91)
      w(41)=w(47) + w(42) + w(41) + w(45) + 2*w(43)
      w(41)=as*w(41)
      w(42)= - w(44)*w(83)*w(96)
      w(41)=w(42) + w(41)
      w(41)=w(41)*as**2
      w(42)=w(48)*w(72)
      w(43)=w(44)*CF
      w(44)=w(43)*w(58)
      w(42)=w(42) + w(44)
      w(42)=1.D0/3.D0*w(42)
      w(44)=w(108) - w(65)
      w(44)=w(44)*w(67)
      w(45)=w(114)*w(95)
      w(44)=w(44) - 2.D0/15.D0*w(45)
      w(44)=flav*w(44)
      w(44)=w(42) + w(44)
      w(44)=w(6)*w(44)
      w(45)=w(67)*w(104)
      w(47)= - w(86)*w(92)
      w(45)=w(45) + w(47)
      w(45)=flav*w(45)
      w(42)=w(42) + w(45)
      w(42)=w(14)*w(42)
      w(45)=1625 + w(98)
      w(45)=z*w(45)
      w(45)= - 454 + w(45)
      w(45)=w(45)*w(53)
      w(45)= - 6845 + w(45)
      w(45)=z*w(45)
      w(45)=949 + w(45)
      w(45)=z*w(45)
      w(45)=3756 + w(45)
      w(45)=z*w(45)
      w(45)= - 275 + w(45)
      w(45)=z*w(45)
      w(45)= - 292 + w(45)
      w(45)=w(45)*w(57)
      w(45)= - 49 + w(45)
      w(45)=w(39)*w(45)
      w(45)= - w(82) + w(45) - w(112)
      w(45)=w(45)*w(67)
      w(47)= - 41 + w(101)
      w(47)=z*w(47)
      w(47)= - 141 + w(47)
      w(47)=z*w(47)
      w(47)=123 + w(47)
      w(47)=z*w(47)
      w(47)=138 + w(47)
      w(47)=z*w(47)
      w(47)= - 126 + w(47)
      w(47)=z*w(47)
      w(47)= - 56 + w(47)
      w(47)=z*w(47)
      w(47)=40 + w(47)
      w(47)=w(47)*w(92)*w(109)
      w(45)=w(45) + w(47)
      w(45)=flav*w(45)
      w(47)=z*w(100)*w(48)
      w(48)= - 35.D0/3.D0 - w(61)
      w(48)=z*w(48)
      w(48)=w(48) + w(59)
      w(43)=w(48)*w(43)
      w(43)=w(47) + w(43)
      w(43)=1.D0/3.D0*w(43) + w(45)
      w(43)=w(7)*w(43)
      w(42)=w(43) + w(42) + w(44)
      w(43)=as**3
      w(44)=16*w(43)
      w(42)=w(44)*w(42)
      w(44)= - 142 + w(75)
      w(44)=z*w(44)
      w(44)=1837 + 7*w(44)
      w(44)=w(44)*w(53)
      w(44)= - 2575 + w(44)
      w(44)=z*w(44)
      w(44)=625 + w(44)
      w(44)=w(31)*w(12)*w(44)*w(88)
      w(45)=w(16)*w(72)
      w(44)=64*w(45) + w(44)
      w(43)=w(44)*w(46)*w(43)
      w(41)=w(43) + w(41) + w(42)
*
      v(1)=z**(-1)
      v(2)=Hr1(0)
      v(3)=LQ**2
      v(4)=7.D0/3.D0 - v(2)
      v(4)=v(4)*v(3)
      v(4)= - 2.D0*z3 + 1.D0/3.D0*v(4)
      v(5)= - 37.D0/3.D0 + 4.D0*v(2)
      v(5)=LQ*v(5)
      v(6)=2.D0*v(2)
      v(7)=17.D0/3.D0 - v(6)
      v(7)=LM*v(7)
      v(5)=v(5) + v(7)
      v(5)=LM*v(5)
      v(7)=z*z3
      v(4)=16.D0/5.D0*v(7) + 2.D0*v(4) + 1.D0/3.D0*v(5)
      v(4)=z*v(4)
      v(5)= - 1.D0/3.D0 - v(2)
      v(5)=v(2)*v(5)
      v(5)= - 17.D0/3.D0 + v(5)
      v(5)=v(5)*v(3)
      v(7)=4.D0/3.D0 + v(2)
      v(7)=v(7)*v(6)
      v(7)=37.D0/3.D0 + v(7)
      v(7)=LQ*v(7)
      v(8)= - 1.D0 - v(2)
      v(8)=v(2)*v(8)
      v(8)= - 6.D0 + v(8)
      v(8)=LM*v(8)
      v(7)=v(7) + v(8)
      v(7)=LM*v(7)
      v(4)=2.D0*v(4) + v(7) + 4.D0/3.D0*z3 + v(5)
      v(4)=z*v(4)
      v(5)=7.D0 + 2.D0/3.D0*v(1)
      v(5)=1.D0/3.D0*v(5) + v(2)
      v(3)=v(5)*v(3)
      v(5)= - 11.D0 - 4.D0/3.D0*v(1)
      v(5)=1.D0/3.D0*v(5) - v(6)
      v(5)=LQ*v(5)
      v(6)=1.D0 + 1.D0/9.D0*v(1)
      v(6)=2.D0*v(6) + v(2)
      v(6)=LM*v(6)
      v(5)=v(5) + v(6)
      v(5)=LM*v(5)
      v(6)=z3*v(1)**2
      v(3)=v(4) + v(5) + 4.D0/15.D0*v(6) + v(3)
*
      DIFF = 64.D0*NF*CF*TF**2*as**3*v(3)
*
      G = 16*NF*w(41)+DIFF
*
100   CONTINUE
      LGS3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/LQNSFL.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     LQNS
*
      IMPLICIT NONE
*
      REAL*8 LQNS2,LQNS3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=LQNS2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,LQNSFL=',IORD,T1
*
      IORD=3
      T1=LQNS3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,LQNSFL=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION LQNS2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(0)
      w(2)=Hr1(1)
      w(3)=w(2) - LQ
      w(3)= - 25.D0/3.D0 - 4*w(1) - 2*w(3)
      w(3)=z*w(3)
      w(3)=2 + w(3)
*
      G = 8.D0/3.D0*CF*TF*as**2*w(3)
*
      LQNS2 = G
*
      RETURN
      END
      REAL*8 FUNCTION LQNS3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=NC**(-1)
      w(2)=z**(-1)
      w(3)=Hr1(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,-1)
      w(6)=Hr2(0,1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,-1,-1)
      w(9)=Hr3(0,-1,1)
      w(10)=Hr3(0,0,-1)
      w(11)=Hr4(0,0,0,1)
      w(12)=Hr3(0,1,-1)
      w(13)=Hr1(1)
      w(14)=Hr3(0,1,1)
      w(15)=Hr4(0,-1,0,1)
      w(16)=Hr4(0,0,-1,1)
      w(17)=Hr4(0,0,1,-1)
      w(18)=Hr4(0,-1,-1,-1)
      w(19)=Hr4(0,-1,-1,1)
      w(20)=Hr4(0,-1,1,-1)
      w(21)=Hr4(0,0,-1,-1)
      w(22)=Hr5(0,0,-1,0,1)
      w(23)=Hr4(0,0,0,-1)
      w(24)=Hr5(0,0,0,-1,1)
      w(25)=Hr5(0,0,0,1,-1)
      w(26)=Hr5(0,0,0,1,1)
      w(27)=Hr5(0,0,1,0,1)
      w(28)=Hr4(0,0,1,1)
      w(29)=Hr4(0,1,-1,-1)
      w(30)=Hr4(0,1,1,1)
      w(31)=4*z
      w(32)= - 12.D0/5.D0 + z
      w(32)=w(32)*w(31)
      w(33)=2.D0/5.D0*z
      w(34)=w(33) - 1
      w(35)=2*z
      w(36)=w(34)*w(35)
      w(36)=w(36) - 1.D0/3.D0
      w(36)=w(36)*z
      w(37)=8.D0/15.D0*w(2)
      w(38)=w(37) - 1
      w(39)=w(38)*w(2)
      w(36)=w(36) + w(39) + 2
      w(40)=w(6)*w(36)
      w(41)=8.D0/3.D0*w(2)
      w(32)=w(40) - w(41) + 71.D0/15.D0 + w(32)
      w(32)=w(6)*w(32)
      w(40)=w(23) - w(11)
      w(42)=w(10) - 6.D0/5.D0*w(40)
      w(42)=w(42)*w(35)
      w(42)=w(42) + 26.D0/5.D0*w(10) + 3.D0/5.D0 - 4*w(11)
      w(42)=w(42)*w(35)
      w(40)=12*w(26) + w(42) - 58.D0/15.D0*w(10) - 9.D0/5.D0 + w(40)
      w(40)=z*w(40)
      w(42)=1 + 4.D0/3.D0*w(10)
      w(43)=2.D0/3.D0*w(2)
      w(44)=w(10)*w(43)
      w(42)=1.D0/5.D0*w(42) + w(44)
      w(42)=w(2)*w(42)
      w(44)= - 3 + 11.D0/3.D0*w(10)
      w(32)=w(32) + 4*w(42) + 2.D0/5.D0*w(44) + w(40)
      w(32)=flav*w(32)
      w(40)=2 + 13.D0/5.D0*w(2)
      w(42)=4.D0/3.D0*w(2)
      w(40)=w(40)*w(42)
      w(44)=2 + 13.D0/5.D0*z
      w(44)=w(44)*w(35)
      w(45)=w(44) + 13.D0/3.D0
      w(45)=w(45)*z
      w(40)= - w(40) + w(45) - 2.D0/3.D0
      w(45)=w(35)*w(6)
      w(46)=w(45) + w(40)
      w(46)=flav*w(46)
      w(47)=flav*z
      w(48)=w(47)*w(5)
      w(46)=w(46) - w(48)
      w(46)=w(5)*w(46)
      w(49)= - 11.D0/5.D0 + w(35)
      w(49)=z*w(49)
      w(49)=19.D0/15.D0 + w(49)
      w(49)=z*w(49)
      w(37)= - w(37) + 4.D0/15.D0 + w(49)
      w(49)=2*flav
      w(37)=w(7)*w(37)*w(49)
      w(50)=z**2
      w(51)=1.D0/5.D0*w(50)
      w(52)=w(51) - 1.D0/3.D0
      w(53)=w(52)*z
      w(54)=w(2)**2
      w(55)=2.D0/15.D0*w(54)
      w(53)=w(53) - w(55)
      w(56)=w(53)*flav
      w(57)=16*w(56)
      w(58)=w(20)*w(57)
      w(59)=z5*w(47)
      w(32)=w(58) + 20*w(59) + w(46) + w(32) + w(37)
      w(37)=w(2) + 2.D0/5.D0
      w(37)=w(37)*w(42)
      w(46)=8 - 11*z
      w(46)=z*w(46)
      w(46)= - 11.D0/3.D0 + w(46)
      w(46)=1.D0/5.D0*w(46) - w(37)
      w(46)=w(5)*w(46)
      w(58)=w(14)*w(36)
      w(46)=w(58) + w(46)
      w(46)=w(49)*w(46)
      w(58)=z*w(10)
      w(59)=13 + 8*w(58)
      w(33)=w(59)*w(33)
      w(33)=w(33) - 7.D0/5.D0 - 1.D0/3.D0*w(10)
      w(33)=z*w(33)
      w(59)=8*z
      w(60)=w(59) - 1
      w(60)=w(60)*z
      w(61)=16.D0/3.D0*w(2)
      w(60)=w(60) + w(61) - 22.D0/3.D0
      w(60)=1.D0/5.D0*w(60)
      w(62)=w(60) - w(45)
      w(62)=w(6)*w(62)
      w(33)=w(62) - 4.D0/5.D0*w(2) - 4.D0/15.D0 + w(33)
      w(33)=flav*w(33)
      w(59)= - w(34)*w(59)
      w(59)=1.D0/3.D0 + w(59)
      w(62)=w(47)*w(7)
      w(59)=w(59)*w(62)
      w(33)=w(33) + w(59) + w(46)
      w(46)= - 49.D0/15.D0 + w(44)
      w(46)=z*w(46)
      w(59)=w(34)*w(31)
      w(59)=w(59) + 1.D0/3.D0
      w(63)=w(6)*z
      w(64)=w(59)*w(63)
      w(46)=w(64) - w(41) + 4.D0/3.D0 + w(46)
      w(46)=flav*w(46)
      w(64)=8.D0/5.D0*w(50)
      w(65)= - 1.D0/3.D0 - w(64)
      w(65)=w(65)*w(48)
      w(66)=w(4)*z
      w(67)=w(66)*flav
      w(68)= - 1.D0/3.D0 + 2*w(50)
      w(68)=w(68)*w(67)
      w(69)=w(14)*w(47)
      w(46)=2.D0/3.D0*w(68) + 4*w(69) + w(46) + w(65)
      w(46)=w(4)*w(46)
      w(33)=2*w(33) + w(46)
      w(33)=w(4)*w(33)
      w(36)=w(36)*flav
      w(46)= - w(6)*w(36)
      w(46)=w(46) + w(48)
      w(60)= - flav*w(60)
      w(65)=1.D0/3.D0*w(67)
      w(60)=w(60) - w(65)
      w(60)=w(4)*w(60)
      w(46)=4*w(46) + w(60)
      w(46)=w(4)*w(46)
      w(60)=4*w(10)
      w(68)=w(31) - 9.D0/5.D0 - w(60)
      w(68)=z*w(68)
      w(68)=w(41) - 73.D0/15.D0 + w(68)
      w(68)=w(68)*w(49)
      w(69)=w(4)**2
      w(70)=w(13)*w(69)*w(36)
      w(46)=w(70) + w(68) + w(46)
      w(46)=w(13)*w(46)
      w(68)=1.D0/5.D0*z
      w(70)=1 - w(68)
      w(70)=w(70)*w(31)
      w(70)=7.D0/3.D0 + w(70)
      w(70)=z*w(70)
      w(71)=2*w(2)
      w(72)=4.D0/15.D0*w(2)
      w(73)=1 - w(72)
      w(73)=w(73)*w(71)
      w(70)=w(73) - 4 + w(70)
      w(70)=w(13)*w(70)*w(49)
      w(73)=1 - 4.D0/5.D0*z
      w(73)=z*w(73)
      w(73)=1.D0/3.D0 + w(73)
      w(73)=w(73)*w(67)
      w(73)=w(48) + w(73)
      w(74)=7.D0/5.D0 - 10*z
      w(74)=w(74)*w(35)
      w(74)= - 367.D0/15.D0 + w(74)
      w(74)=z*w(74)
      w(75)=8*w(63)
      w(74)= - w(75) + 64.D0/15.D0*w(2) - 76.D0/15.D0 + w(74)
      w(74)=flav*w(74)
      w(70)=w(70) + w(74) + 8*w(73)
      w(70)=z3*w(70)
      w(73)=w(35) - 7.D0/5.D0
      w(73)=w(73)*w(35)
      w(73)=w(73) + 71.D0/15.D0
      w(73)=w(73)*z
      w(74)=8*w(2)
      w(76)=w(74) - 13.D0/5.D0
      w(77)=1.D0/3.D0*w(2)
      w(76)=w(76)*w(77)
      w(73)=w(73) - w(76) - 14.D0/15.D0
      w(76)=w(73)*flav
      w(78)=w(67) + w(47)
      w(79)=2*w(4)
      w(78)=w(78)*w(79)
      w(76)=w(78) - w(76)
      w(78)=w(12) + w(9)
      w(80)= - 2*w(78)
      w(76)=w(76)*w(80)
      w(80)=w(35) + 3
      w(80)=w(80)*w(35)
      w(80)=w(80) + 1.D0/3.D0
      w(80)=w(80)*z
      w(41)=w(41) + 3
      w(41)=w(41)*w(2)
      w(41)=w(80) - w(41) - 2
      w(80)= - 1.D0/3.D0 + 4.D0/5.D0*w(50)
      w(80)=z*w(80)
      w(80)=w(80) - 8.D0/15.D0*w(54)
      w(80)=w(80)*w(79)
      w(80)=w(41) + w(80)
      w(80)=w(8)*flav*w(80)
      w(81)=32*w(56)
      w(82)=w(19) + w(29)
      w(82)=w(81)*w(82)
      w(83)=w(25) + w(24)
      w(83)= - 8*w(22) - 16*w(83)
      w(83)=w(47)*w(83)
      w(84)=2.D0/5.D0*w(50)
      w(85)=w(84) + 1.D0/3.D0
      w(85)=w(85)*z
      w(86)=4.D0/15.D0*w(54)
      w(85)=w(85) + w(86)
      w(87)= - flav*w(85)
      w(87)=w(87) + w(67)
      w(87)=w(15)*w(87)
      w(88)=4*w(28)
      w(36)= - w(36)*w(88)
      w(89)=w(56) + w(67)
      w(89)=16*w(89)
      w(90)=w(16)*w(89)
      w(91)= - w(21)*w(57)
      w(89)=w(17)*w(89)
      w(32)=2*w(80) + w(89) + w(70) + w(91) + w(90) + w(46) + w(36) + 8
     & *w(87) + 2*w(32) + w(33) + w(83) + w(76) + w(82)
      w(33)=w(1)*D33
      w(32)=w(33)*w(32)
      w(36)=w(71) - 1
      w(46)=w(36)*w(77)
      w(70)=z - 2.D0/3.D0
      w(76)=w(70)*z
      w(80)=2.D0/3.D0 + w(76)
      w(80)=z*w(80)
      w(80)=w(80) + w(46)
      w(80)=w(6)*w(80)
      w(82)=w(5)*z
      w(83)=4.D0/3.D0*w(82)
      w(87)= - 20.D0/9.D0 + z
      w(87)=z*w(87)
      w(80)= - w(83) + w(87) + w(80)
      w(87)=2.D0/3.D0*w(66)
      w(89)= - 19.D0/9.D0 + z
      w(89)=z*w(89)
      w(89)= - w(87) + w(89) + w(43)
      w(89)=w(4)*w(89)
      w(80)=2*w(80) + w(89)
      w(80)=w(80)*w(79)
      w(89)=w(50) - 1.D0/3.D0
      w(90)= - w(89)*w(35)
      w(91)=w(76) + 1.D0/3.D0
      w(92)= - z*w(91)
      w(92)=w(92) - w(46)
      w(92)=w(4)*w(92)
      w(90)=w(90) + w(92)
      w(90)=w(4)*w(90)
      w(92)= - 10.D0/3.D0*z - w(63)
      w(93)=2.D0/9.D0*w(66)
      w(94)=w(13)*w(93)
      w(90)=w(94) + 4.D0/3.D0*w(92) + w(90)
      w(90)=w(13)*w(90)
      w(92)=w(31)*w(14)
      w(94)=w(7)*z
      w(95)= - w(92) + 28.D0/3.D0*w(94)
      w(89)=w(89)*w(75)
      w(96)=LQ*z
      w(69)=17.D0/3.D0 + w(69)
      w(69)=w(69)*w(96)
      w(97)=32*w(10)
      w(98)= - 4469.D0/45.D0 + w(97)
      w(98)=1.D0/3.D0*w(98) - 32.D0/5.D0*z
      w(98)=z*w(98)
      w(69)=w(90) + 4.D0/3.D0*w(69) + w(80) + w(89) - 8.D0/5.D0*w(2) + 
     & 508.D0/45.D0 + w(98) - w(95)
      w(69)=w(13)*w(69)
      w(80)=2.D0/5.D0*w(2)
      w(89)=w(80) - 1
      w(89)=w(89)*w(77)
      w(90)=w(68) - 2.D0/3.D0
      w(90)=w(90)*z
      w(98)=w(90) - 22.D0/9.D0
      w(98)=w(98)*z
      w(89)= - w(98) + w(89) + 2.D0/3.D0
      w(98)=2.D0/3.D0*w(96)
      w(99)= - w(87) + w(98) - w(89)
      w(99)=w(99)*w(8)
      w(100)=w(68) + 2.D0/3.D0
      w(100)=w(100)*w(50)
      w(101)=w(80) + 1
      w(102)=w(101)*w(77)
      w(100)= - w(100) + w(102) + 2.D0/3.D0
      w(102)=w(100) - w(87)
      w(103)=w(102)*w(9)
      w(102)=w(102)*w(12)
      w(99)= - w(102) + w(99) - w(103)
      w(102)= - 1 - z
      w(102)=z*w(102)
      w(102)=19.D0/9.D0 + w(102)
      w(102)=z*w(102)
      w(102)=w(102) - w(43)
      w(103)=2*w(6)
      w(102)=w(102)*w(103)
      w(70)=w(7)*w(70)*w(50)
      w(104)=w(68) + 1.D0/3.D0
      w(104)=w(104)*w(31)
      w(104)=w(104) - 31.D0/9.D0
      w(104)=w(104)*z
      w(86)=w(104) - w(86) - 4.D0/3.D0
      w(104)=2*w(5)
      w(105)=w(86)*w(104)
      w(106)=w(76) + 1
      w(106)=w(106)*z
      w(106)=w(106) + w(46)
      w(107)=w(14)*w(106)
      w(108)= - 20953.D0/225.D0 + w(60)
      w(108)=1.D0/3.D0*w(108) - 7.D0/25.D0*z
      w(108)=z*w(108)
      w(70)= - 2*w(107) + w(105) + 4*w(70) + w(102) - 178.D0/225.D0*
     & w(2) + 76.D0/25.D0 + w(108)
      w(102)=53.D0/5.D0*z
      w(105)=2 + w(102)
      w(105)=z*w(105)
      w(105)= - 824.D0/9.D0 + w(105)
      w(105)=z*w(105)
      w(105)= - w(74) + 2.D0/3.D0 + w(105)
      w(107)=1 - w(76)
      w(107)=w(107)*w(45)
      w(108)=w(35)*w(4)
      w(84)= - 5.D0/9.D0 + w(84)
      w(84)=w(84)*w(108)
      w(109)=8.D0/3.D0*w(82)
      w(84)=w(84) - w(109) + 1.D0/5.D0*w(105) + w(107)
      w(84)=w(4)*w(84)
      w(70)=2*w(70) + w(84)
      w(70)=w(4)*w(70)
      w(84)= - 5.D0/3.D0 + w(35)
      w(84)=w(84)*w(35)
      w(84)=55.D0/9.D0 + w(84)
      w(84)=z*w(84)
      w(105)=5.D0/3.D0 + w(76)
      w(105)=w(105)*w(108)
      w(107)=4.D0/3.D0 + w(76)
      w(107)=z*w(107)
      w(107)=w(107) + w(46)
      w(107)=w(13)*w(107)
      w(110)=8.D0/3.D0*w(96)
      w(84)=2*w(107) - w(110) + w(105) + w(84) - w(42)
      w(84)=z3*w(84)
      w(105)=w(82) - w(63)
      w(107)=149.D0/9.D0 - w(35)
      w(107)=z*w(107)
      w(107)=w(42) - 2.D0/3.D0 + w(107)
      w(111)= - w(52)*w(66)
      w(107)=w(111) + 1.D0/5.D0*w(107) + 2.D0/3.D0*w(105)
      w(111)=4*w(4)
      w(107)=w(107)*w(111)
      w(53)=w(53) - 2.D0/3.D0
      w(112)=8*w(5)
      w(113)=w(112)*w(53)
      w(113)= - 16.D0/15.D0*w(2) - w(113) + 8.D0/3.D0*w(94)
      w(114)=8.D0/5.D0*z
      w(115)=8*w(10)
      w(116)=3329.D0/45.D0 - w(115)
      w(116)=1.D0/3.D0*w(116) - w(114)
      w(116)=z*w(116)
      w(107)= - 22.D0/9.D0*w(96) + w(107) - 208.D0/45.D0 + w(116) + 
     & w(113)
      w(107)=LQ*w(107)
      w(116)=4 + 149.D0/15.D0*w(2)
      w(116)=w(116)*w(43)
      w(117)=w(102) + 4
      w(117)=w(117)*z
      w(117)=w(117) - 413.D0/9.D0
      w(117)=w(117)*z
      w(116)= - w(117) + w(116) + 518.D0/9.D0
      w(116)=1.D0/5.D0*w(116)
      w(117)=w(116) + 8.D0/3.D0*w(63)
      w(104)=w(117)*w(104)
      w(117)=w(60)*w(2)
      w(117)=w(117) - 209.D0/15.D0
      w(72)=w(117)*w(72)
      w(72)=w(104) + w(72)
      w(104)= - w(11) - 1.D0/5.D0*w(10)
      w(104)=w(104)*w(31)
      w(117)= - 73.D0/25.D0 + 16.D0/3.D0*w(10)
      w(104)=w(104) + 8.D0/3.D0*w(11) - w(117)
      w(104)=w(104)*w(35)
      w(118)=32.D0/3.D0*w(18) + 16.D0/3.D0*w(30)
      w(119)=112.D0/3.D0*w(10) - 125599.D0/675.D0 - 8*w(11)
      w(104)= - w(118) + 1.D0/3.D0*w(119) + w(104)
      w(104)=z*w(104)
      w(119)= - 19.D0/9.D0 - 13*z
      w(119)=z*w(119)
      w(36)=w(119) + w(36)
      w(119)=5.D0/3.D0 - w(76)
      w(119)=z*w(119)
      w(119)=w(119) - w(46)
      w(119)=w(6)*w(119)
      w(36)=2.D0/5.D0*w(36) + w(119)
      w(36)=w(36)*w(103)
      w(119)=4.D0/3.D0 + 17.D0/5.D0*z
      w(119)=z*w(119)
      w(119)= - 22.D0/9.D0 + w(119)
      w(119)=w(7)*w(119)*w(31)
      w(120)=1 - 3*w(50)
      w(92)=w(120)*w(92)
      w(88)=w(106)*w(88)
      w(106)=13033.D0/225.D0 - 16*w(10)
      w(36)=2*w(84) + w(69) + w(88) + w(107) + w(70) + w(92) + w(119)
     &  + w(36) + 1.D0/3.D0*w(106) + w(104) - w(72) + 8*w(99)
      w(36)=TF*w(36)
      w(69)= - 1.D0/9.D0 - w(68)
      w(69)=w(69)*w(35)
      w(69)=25.D0/27.D0 + w(69)
      w(69)=z*w(69)
      w(70)=2 - w(76)
      w(70)=z*w(70)
      w(70)=w(70) - w(46)
      w(84)=1.D0/3.D0*w(4)
      w(70)=w(70)*w(84)
      w(88)=2.D0/9.D0*w(96)
      w(92)=w(2)*w(101)
      w(69)= - w(88) + w(70) - 1.D0/9.D0*w(92) - 2.D0/9.D0 + w(69)
      w(70)=w(13)*z
      w(69)=2*w(69) + 5.D0/9.D0*w(70)
      w(69)=w(13)*w(69)
      w(92)=16 - w(102)
      w(92)=z*w(92)
      w(92)=217.D0/3.D0 + w(92)
      w(92)=z*w(92)
      w(42)= - w(42) + 2 + w(92)
      w(92)= - 2.D0/3.D0 + w(76)
      w(92)=z*w(92)
      w(46)=w(92) + w(46)
      w(46)=w(46)*w(103)
      w(42)=w(83) + 1.D0/5.D0*w(42) + w(46)
      w(46)=1.D0/3.D0*w(66)
      w(91)= - w(91)*w(46)
      w(92)= - 1.D0/9.D0 - 3.D0/5.D0*z
      w(92)=z*w(92)
      w(92)=2.D0/9.D0 + w(92)
      w(92)=z*w(92)
      w(92)=w(92) + 2.D0/9.D0*w(2)
      w(91)=2*w(92) + w(91)
      w(91)=w(4)*w(91)
      w(92)=4.D0/3.D0*w(96)
      w(104)=w(52)*w(92)
      w(42)=w(69) + w(104) + 1.D0/3.D0*w(42) + w(91)
      w(42)=TF*w(42)
      w(69)=TF*z
      w(91)=Pi**2
      w(104)=w(69)*w(91)
      w(106)=1.D0/9.D0*w(104)
      w(76)=1.D0/3.D0 + 4.D0/5.D0*w(76)
      w(76)=w(76)*w(106)
      w(42)=w(42) + w(76)
      w(42)=w(42)*w(91)
      w(76)=16.D0/3.D0*w(69)
      w(107)= - w(21)*w(76)
      w(36)=w(42) + w(107) + w(36)
      w(42)=CA*CF
      w(36)=w(36)*w(42)
      w(44)= - w(44) + 79.D0/15.D0 + w(60)
      w(44)=z*w(44)
      w(34)= - z*w(34)
      w(34)= - 1.D0/3.D0 + w(34)
      w(34)=z*w(34)
      w(34)= - 1 + w(34)
      w(34)=2*w(34) - w(39)
      w(34)=w(34)*w(103)
      w(39)=4*w(5)
      w(85)=w(85)*w(39)
      w(34)=w(85) + w(34) + w(61) - 71.D0/15.D0 + w(44)
      w(34)=flav*w(34)
      w(44)=7.D0/5.D0 - w(31)
      w(44)=w(44)*w(35)
      w(44)= - 5.D0/3.D0 + w(44)
      w(44)=z*w(44)
      w(61)= - w(50)*w(79)
      w(85)=w(31)*w(6)
      w(44)=w(61) + w(85) + 14.D0/15.D0 + w(44)
      w(44)=flav*w(44)
      w(44)= - 4*w(48) + w(44)
      w(44)=w(4)*w(44)
      w(48)=8*w(62)
      w(34)=w(44) - w(48) + w(34)
      w(44)=z*w(59)
      w(38)=w(38)*w(71)
      w(38)=w(38) + 4 + w(44)
      w(44)=2.D0/3.D0*w(4)
      w(38)=w(38)*w(44)
      w(59)=1 - 2.D0/3.D0*z
      w(59)=w(59)*w(35)
      w(59)= - 1.D0/9.D0 + w(59)
      w(59)=z*w(59)
      w(61)=1 - 8.D0/9.D0*w(2)
      w(61)=w(2)*w(61)
      w(38)=w(38) + w(61) - 2.D0/3.D0 + w(59)
      w(38)=w(13)*flav*w(38)
      w(34)=2.D0/3.D0*w(34) + w(38)
      w(34)=w(34)*w(33)
      w(38)=w(33)*w(47)
      w(47)=z3*w(38)
      w(34)=w(34) + 4.D0/3.D0*w(47)
      w(47)=w(38)*w(91)
      w(59)=1 - 16.D0/3.D0*w(90)
      w(59)=w(59)*w(47)
      w(34)=2*w(34) + 1.D0/5.D0*w(59)
      w(34)=w(34)*w(91)
      w(38)=w(27)*w(38)
      w(32)=w(36) + 64*w(38) + 4*w(32) + w(34)
      w(34)=4.D0/5.D0*w(58) + w(117)
      w(34)=w(34)*w(35)
      w(36)=2 + 5*z
      w(38)=w(36)*w(35)
      w(59)= - 13.D0/3.D0 + w(38)
      w(59)=w(14)*w(59)
      w(61)=9833.D0/75.D0 - 112*w(10)
      w(34)=w(59) + w(118) + 1.D0/9.D0*w(61) + w(34)
      w(34)=z*w(34)
      w(59)=1 + 38*z
      w(59)=w(59)*w(35)
      w(59)=16*w(2) + 17 + w(59)
      w(59)=1.D0/15.D0*w(59) - w(85)
      w(59)=w(6)*w(59)
      w(61)= - 14.D0/3.D0 - 29.D0/5.D0*z
      w(61)=w(61)*w(35)
      w(61)=85.D0/9.D0 + w(61)
      w(61)=w(61)*w(94)
      w(62)=73.D0/225.D0 + w(60)
      w(34)=w(61) + w(59) + 4.D0/3.D0*w(62) + w(34) + w(72)
      w(59)=4*w(66)
      w(61)=23.D0/3.D0*z + w(59)
      w(61)=w(61)*w(79)
      w(62)= - 11 - 20*z
      w(62)=z*w(62)
      w(61)=w(61) + 32*w(82) - w(75) + 10 + w(62)
      w(61)=w(61)*w(84)
      w(36)=w(36)*z
      w(62)=1 - 2.D0/3.D0*w(36)
      w(62)=w(62)*w(45)
      w(71)=26.D0/5.D0*z + 1469.D0/45.D0 - w(97)
      w(71)=z*w(71)
      w(71)= - 16.D0/5.D0*w(2) - 73.D0/15.D0 + w(71)
      w(62)=1.D0/3.D0*w(71) + w(62) + w(95)
      w(71)=w(35) - w(66)
      w(71)=w(4)*w(71)
      w(72)=5.D0/3.D0*z
      w(84)= - 2 + w(72)
      w(71)=5*w(84) + 8*w(71)
      w(84)=w(35)*LQ
      w(71)=1.D0/3.D0*w(71) - w(84)
      w(71)=LQ*w(71)
      w(61)=w(71) + 2*w(62) + w(61)
      w(36)= - 2 + 1.D0/3.D0*w(36)
      w(36)=w(36)*w(59)
      w(62)= - w(35) - w(66)
      w(62)=w(13)*w(62)
      w(71)=16*w(63) + 10 - 7.D0/3.D0*z
      w(36)=8.D0/9.D0*w(62) + 16.D0/3.D0*w(96) + 1.D0/3.D0*w(71) + 
     & w(36)
      w(36)=w(13)*w(36)
      w(36)=2*w(61) + w(36)
      w(36)=w(13)*w(36)
      w(61)=1 + 1.D0/3.D0*z
      w(61)=2*w(61) - w(66)
      w(61)=w(61)*w(79)
      w(62)= - w(72) - w(66)
      w(62)=w(13)*w(62)
      w(71)= - z + w(108) - 2
      w(72)= - w(13)*w(31)
      w(72)=w(72) - w(71)
      w(72)=LM*w(72)
      w(90)=56 - 53*z
      w(61)=w(72) + 8*w(62) + w(61) + 1.D0/3.D0*w(90) + w(75)
      w(61)=LM*w(61)
      w(62)= - 12 - w(102)
      w(62)=w(62)*w(31)
      w(62)=1831.D0/9.D0 + w(62)
      w(62)=z*w(62)
      w(62)=32*w(2) + 2.D0/3.D0 + w(62)
      w(51)=1.D0/9.D0 - w(51)
      w(51)=w(51)*w(66)
      w(51)=16*w(51) + 1.D0/5.D0*w(62) + 32.D0/3.D0*w(105)
      w(51)=w(4)*w(51)
      w(60)= - 154.D0/25.D0*z + 7753.D0/225.D0 - w(60)
      w(60)=w(60)*w(35)
      w(38)= - 85.D0/3.D0 + w(38)
      w(38)=w(38)*w(63)
      w(38)=8*w(94) + w(38) + 356.D0/75.D0*w(2) + 407.D0/75.D0 + w(60)
      w(39)= - w(86)*w(39)
      w(60)=w(14)*z
      w(38)=8.D0/3.D0*w(60) + 1.D0/3.D0*w(38) + w(39)
      w(38)=4*w(38) + w(51)
      w(38)=w(4)*w(38)
      w(39)= - 1.D0/3.D0 + w(64)
      w(39)=w(39)*w(66)
      w(51)=16.D0/3.D0*w(82)
      w(60)= - 227.D0/9.D0 + 16*z
      w(60)=z*w(60)
      w(60)= - 32.D0/3.D0*w(2) - 8 + w(60)
      w(39)=w(39) - w(51) + 1.D0/5.D0*w(60) + 16.D0/3.D0*w(63)
      w(39)=w(4)*w(39)
      w(60)= - 223.D0/15.D0 + w(115)
      w(60)=1.D0/3.D0*w(60) + w(114)
      w(60)=z*w(60)
      w(60)=w(63) - 77.D0/45.D0 + w(60) - w(113)
      w(39)=2*w(60) + w(39)
      w(60)= - LQ*w(71)
      w(39)=2*w(39) + w(60)
      w(39)=LQ*w(39)
      w(60)=w(35)*w(13)
      w(62)= - 2.D0/3.D0 - 3*z
      w(62)=z*w(62)
      w(62)= - 40.D0/9.D0 + w(62)
      w(62)=z*w(62)
      w(62)= - w(60) + w(110) + w(62) - 8.D0/3.D0*w(66)
      w(63)=8*z3
      w(62)=w(62)*w(63)
      w(71)=w(28)*z
      w(34)=1.D0/3.D0*w(61) + w(62) + w(36) - 32.D0/3.D0*w(71) + w(39)
     &  + 4*w(34) + w(38) - 32*w(99)
      w(34)=TF*w(34)
      w(36)=w(101)*w(43)
      w(38)=2 + 31.D0/15.D0*z
      w(38)=z*w(38)
      w(38)= - 35.D0/9.D0 + w(38)
      w(38)=z*w(38)
      w(36)= - 5.D0/3.D0*w(70) + w(92) - 14.D0/3.D0*w(66) + w(36) + 4.D0
     & /3.D0 + w(38)
      w(36)=w(13)*w(36)
      w(38)= - 13.D0/3.D0 + w(102)
      w(31)=w(38)*w(31)
      w(31)= - 1499.D0/9.D0 + w(31)
      w(31)=z*w(31)
      w(31)= - 64.D0/3.D0*w(2) - 28 + w(31)
      w(31)= - w(51) + 1.D0/5.D0*w(31) + w(75)
      w(38)=10 + 49.D0/5.D0*z
      w(38)=z*w(38)
      w(38)=1 + 2.D0/9.D0*w(38)
      w(38)=w(38)*w(108)
      w(39)= - 1 - w(64)
      w(39)=w(39)*w(98)
      w(31)=4.D0/3.D0*w(36) + w(39) + 1.D0/3.D0*w(31) + w(38)
      w(31)=TF*w(31)
      w(31)=w(31) - 4.D0/135.D0*w(104)
      w(31)=w(31)*w(91)
      w(36)=w(21)*w(69)
      w(31)=w(31) + 64.D0/3.D0*w(36) + w(34)
      w(31)=CF*w(31)
      w(34)=25.D0/3.D0*z
      w(36)=w(34) - 2
      w(38)=w(84) - w(36)
      w(39)= - w(108) + w(38) - w(70)
      w(43)=2.D0/3.D0*w(13)
      w(39)=w(39)*w(43)
      w(36)= - w(96) + w(36) + w(59)
      w(43)=2.D0/3.D0*LQ
      w(36)=w(36)*w(43)
      w(43)= - 38 + 317.D0/3.D0*z
      w(43)=w(85) + 1.D0/3.D0*w(43)
      w(34)=w(34) - 1
      w(34)=w(66) + 2.D0/3.D0*w(34)
      w(34)=w(34)*w(79)
      w(34)= - 1.D0/3.D0*w(43) - w(34) + w(39) + w(36)
      w(36)= - 1 - 2*NF
      w(34)=w(34)*w(36)
      w(36)= - NF*w(35)
      w(36)= - z + w(36)
      w(36)=w(91)*w(36)
      w(34)=4.D0/9.D0*w(36) + w(34)
      w(34)=w(34)*TF**2
      w(31)=4.D0/3.D0*w(34) + w(31)
      w(31)=CF*w(31)
      w(34)= - w(6)*w(73)
      w(36)=w(10)*w(52)
      w(36)=w(11) + w(36)
      w(36)=z*w(36)
      w(39)= - w(10)*w(55)
      w(36)=w(36) + w(39)
      w(39)= - w(5)*w(41)
      w(34)=w(39) + 8*w(36) + w(34)
      w(34)=flav*w(34)
      w(36)=w(7)*w(56)
      w(34)= - 8*w(36) + w(34)
      w(36)= - flav*w(40)
      w(39)= - w(56)*w(112)
      w(36)=w(39) + w(36) - w(48)
      w(39)= - 2.D0/5.D0 - z
      w(39)=w(39)*w(35)
      w(39)= - 19.D0/15.D0 + w(39)
      w(39)=z*w(39)
      w(37)=w(45) + w(37) + 11.D0/15.D0 + w(39)
      w(37)=w(37)*w(49)
      w(37)=w(37) + w(65)
      w(37)=w(4)*w(37)
      w(36)=2*w(36) + w(37)
      w(36)=w(4)*w(36)
      w(37)= - w(81)*w(78)
      w(39)=2.D0/5.D0*w(54)
      w(40)=3.D0/5.D0*w(50)
      w(43)= - 1 + w(40)
      w(43)=z*w(43)
      w(43)=w(43) - w(39)
      w(43)=flav*w(43)
      w(43)=w(43) - w(67)
      w(43)=w(43)*w(63)
      w(34)=w(43) + 2*w(34) + w(36) + w(37)
      w(34)=w(33)*w(34)
      w(36)=flav*w(41)
      w(37)=w(56)*w(111)
      w(36)=w(36) + w(37)
      w(36)=w(4)*w(36)
      w(37)=w(6)*w(57)
      w(41)=w(91)*w(56)
      w(36)= - 8.D0/3.D0*w(41) + w(37) + w(36)
      w(36)=w(33)*w(36)
      w(37)=w(89) + w(66)
      w(37)=w(37)*w(4)
      w(41)=w(87)*LQ
      w(37)=w(37) - w(41) + w(83)
      w(37)=w(37)*TF
      w(37)=w(37) - w(106)
      w(41)=CF**2
      w(43)= - w(42) + 2*w(41)
      w(37)=w(37)*w(43)
      w(41)= - w(41)*w(108)
      w(42)=w(66)*w(42)
      w(41)=w(41) + w(42)
      w(41)=w(3)*TF*w(41)
      w(36)=4.D0/9.D0*w(41) + w(36) + w(37)
      w(36)=w(3)*w(36)
      w(34)=w(34) + w(36)
      w(36)=w(80) + 1.D0/3.D0
      w(36)=w(36)*w(77)
      w(37)=w(68) + 2.D0/9.D0
      w(37)=w(37)*z
      w(37)=w(37) - 22.D0/27.D0
      w(37)=w(37)*z
      w(36)=w(37) - w(36) + w(88) - w(93) - 2.D0/3.D0
      w(36)=w(36)*w(91)
      w(37)=w(40) - 17.D0/9.D0
      w(37)=w(37)*z
      w(37)= - w(37) + w(46) + w(39) + 2
      w(37)=w(37)*w(79)
      w(37)=w(37) + w(116) + w(109)
      w(37)=w(37)*w(4)
      w(39)=w(100)*w(6)
      w(40)=w(89)*w(5)
      w(39)=w(40) + w(39) + 2.D0/3.D0*w(58)
      w(40)= - w(46) + 2*w(53)
      w(40)=w(40)*w(4)
      w(40)=w(40) - w(83)
      w(41)=2*LQ
      w(40)=w(40)*w(41)
      w(36)=w(36) + w(37) + w(40) + 4*w(39)
      w(36)=w(36)*TF
      w(37)=w(69)*z3
      w(39)=w(76)*w(8)
      w(36)=w(36) + w(39) - 8.D0/3.D0*w(37)
      w(36)= - w(36)*w(43)
      w(37)= - 11.D0/3.D0 + w(64)
      w(37)=z*w(37)
      w(37)=w(108) + w(37) - 16.D0/15.D0*w(54)
      w(37)=w(44)*w(37)
      w(39)=1.D0/15.D0 + w(35)
      w(35)=w(39)*w(35)
      w(35)=49.D0/15.D0 + w(35)
      w(35)=z*w(35)
      w(39)= - 19.D0/15.D0 - w(74)
      w(39)=w(39)*w(77)
      w(35)=w(37) + w(39) - 58.D0/45.D0 + w(35)
      w(33)=w(33)*flav*w(35)
      w(33)=w(33) - 16.D0/45.D0*w(47)
      w(33)=w(33)*w(91)
      w(33)=w(33) + w(36) + 2*w(34)
      w(33)=w(3)*w(33)
      w(31)=4*w(33) + w(31) + 2*w(32)
      w(31)=as*w(31)
      w(32)= - w(60) - w(59) + w(38)
      w(32)=CF*TF*w(32)
      w(31)=1.D0/3.D0*w(32) + w(31)
*
      G = 8*as**2*w(31)
*
100   CONTINUE
      LQNS3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/LQPSFL.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     LQNS
*
*
      IMPLICIT NONE
*
      REAL*8 LQPSFL,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=3
      T1=LQPSFL(IORD,z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,LQPSFL=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION LQPSFL(IORD,z,as,NF,LQ,LM,flav)
*     -----------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(66)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0/16.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
*
      w(1)=NC**(-1)
      w(2)=z**(-1)
      w(3)=Hr1(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,1)
      w(6)=Hr2(0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,-1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr4(0,0,0,1)
      w(11)=Hr3(0,1,-1)
      w(12)=Hr1(1)
      w(13)=Hr3(0,1,1)
      w(14)=Hr3(0,-1,-1)
      w(15)=Hr4(0,-1,0,1)
      w(16)=Hr4(0,0,-1,1)
      w(17)=Hr4(0,0,1,-1)
      w(18)=Hr4(0,-1,-1,1)
      w(19)=Hr4(0,-1,1,-1)
      w(20)=Hr4(0,0,-1,-1)
      w(21)=Hr5(0,0,-1,0,1)
      w(22)=Hr4(0,0,0,-1)
      w(23)=Hr5(0,0,0,-1,1)
      w(24)=Hr5(0,0,0,1,-1)
      w(25)=Hr5(0,0,0,1,1)
      w(26)=Hr5(0,0,1,0,1)
      w(27)=Hr4(0,0,1,1)
      w(28)=Hr4(0,1,-1,-1)
      w(29)=2 + 13.D0/5.D0*w(2)
      w(30)=4.D0/3.D0*w(2)
      w(29)=w(29)*w(30)
      w(31)=2 + 13.D0/5.D0*z
      w(32)=2*z
      w(31)=w(31)*w(32)
      w(33)=w(31) + 13.D0/3.D0
      w(33)=w(33)*z
      w(29)= - w(29) + w(33) - 2.D0/3.D0
      w(29)=2*w(29)
      w(33)=w(2) + 2.D0/5.D0
      w(30)=w(33)*w(30)
      w(33)=w(30) + 11.D0/15.D0
      w(34)= - 2.D0/5.D0 - z
      w(34)=w(34)*w(32)
      w(34)= - 19.D0/15.D0 + w(34)
      w(34)=z*w(34)
      w(34)=w(34) + w(33)
      w(35)=w(4)*z
      w(36)=1.D0/3.D0*w(35)
      w(34)=2*w(34) + w(36)
      w(34)=w(4)*w(34)
      w(34)= - w(29) + w(34)
      w(34)=w(4)*w(34)
      w(37)=w(32) + 3
      w(37)=w(37)*w(32)
      w(37)=w(37) + 1.D0/3.D0
      w(37)=w(37)*z
      w(38)=8.D0/3.D0*w(2)
      w(39)=w(38) + 3
      w(39)=w(39)*w(2)
      w(37)=w(37) - w(39) - 2
      w(39)=z**2
      w(40)=1.D0/5.D0*w(39)
      w(41)=w(40) - 1.D0/3.D0
      w(41)=w(41)*z
      w(42)=w(2)**2
      w(41)=w(41) - 2.D0/15.D0*w(42)
      w(43)=w(41)*w(4)
      w(44)= - 8*w(43) - w(37)
      w(44)=w(6)*w(44)
      w(45)=w(10)*z
      w(34)=2*w(44) + w(34) + 16*w(45)
      w(44)=w(32)*w(4)
      w(45)=8.D0/5.D0*w(39)
      w(46)= - 11.D0/3.D0 + w(45)
      w(46)=z*w(46)
      w(46)=w(44) + w(46) - 16.D0/15.D0*w(42)
      w(47)=2.D0/3.D0*w(4)
      w(46)=w(46)*w(47)
      w(48)=1.D0/15.D0 + w(32)
      w(48)=w(48)*w(32)
      w(48)=49.D0/15.D0 + w(48)
      w(48)=z*w(48)
      w(49)=1.D0/3.D0*w(2)
      w(50)=8*w(2)
      w(51)= - 19.D0/15.D0 - w(50)
      w(51)=w(51)*w(49)
      w(52)=Pi**2
      w(53)=w(52)*z
      w(46)= - 16.D0/45.D0*w(53) + w(46) + w(51) - 58.D0/45.D0 + w(48)
      w(46)=w(46)*w(52)
      w(48)=w(32) - 7.D0/5.D0
      w(48)=w(48)*w(32)
      w(48)=w(48) + 71.D0/15.D0
      w(48)=w(48)*z
      w(50)=w(50) - 13.D0/5.D0
      w(50)=w(50)*w(49)
      w(48)=w(48) - w(50) - 14.D0/15.D0
      w(50)=w(4)**2
      w(51)=w(50)*w(32)
      w(51)=w(51) - w(48)
      w(54)=4*w(5)
      w(51)=w(51)*w(54)
      w(55)= - 1 + 3.D0/5.D0*w(39)
      w(55)=z*w(55)
      w(55)= - w(35) + w(55) - 2.D0/5.D0*w(42)
      w(55)=z3*w(55)
      w(43)=4*w(43) + w(37)
      w(43)=w(4)*w(43)
      w(56)=16*w(5) - 8.D0/3.D0*w(52)
      w(56)=w(41)*w(56)
      w(43)=w(43) + w(56)
      w(56)=2*w(3)
      w(43)=w(43)*w(56)
      w(57)=64*w(41)
      w(58)= - w(11) - w(8)
      w(58)=w(57)*w(58)
      w(59)=w(41) + w(35)
      w(60)=w(7)*w(59)
      w(34)=w(43) + 16*w(55) + w(51) - 32*w(60) + 2*w(34) + w(46) + 
     & w(58)
      w(34)=w(56)*w(34)
      w(43)= - w(5) + w(6)
      w(46)=8*z
      w(43)=w(46)*w(43)
      w(51)=7.D0/5.D0 - 10*z
      w(51)=w(51)*w(32)
      w(51)= - 367.D0/15.D0 + w(51)
      w(51)=z*w(51)
      w(55)=1 - 4.D0/5.D0*z
      w(55)=z*w(55)
      w(55)=1.D0/3.D0 + w(55)
      w(55)=w(55)*w(35)
      w(56)=4*z
      w(58)=1.D0/5.D0*z
      w(60)=1 - w(58)
      w(60)=w(60)*w(56)
      w(60)=7.D0/3.D0 + w(60)
      w(60)=z*w(60)
      w(61)=1 - 4.D0/15.D0*w(2)
      w(61)=w(2)*w(61)
      w(60)=2*w(61) - 4 + w(60)
      w(61)=2*w(12)
      w(60)=w(60)*w(61)
      w(62)=2.D0/3.D0*w(53)
      w(43)=w(60) + w(62) + 8*w(55) + 64.D0/15.D0*w(2) - 76.D0/15.D0 + 
     & w(51) + w(43)
      w(43)=z3*w(43)
      w(51)=13.D0/5.D0 + z
      w(51)=w(51)*w(32)
      w(51)= - 29.D0/15.D0 + w(51)
      w(51)=z*w(51)
      w(33)=w(51) + w(33)
      w(51)= - 1.D0/3.D0 + 16.D0/5.D0*w(39)
      w(51)=w(51)*w(35)
      w(55)=8*w(41)
      w(55)=w(3)*w(55)
      w(60)= - w(12)*w(56)
      w(33)=w(55) + w(60) + w(62) + 2*w(33) + w(51)
      w(33)=w(9)*w(33)
      w(51)=w(35) + z
      w(55)=2*w(4)
      w(51)=w(51)*w(55)
      w(48)=w(51) - w(48)
      w(48)=8*w(48)
      w(51)= - w(11)*w(48)
      w(41)=128*w(41)
      w(60)=w(28) + w(19)
      w(60)=w(41)*w(60)
      w(59)=64*w(59)
      w(62)=w(17) + w(16)
      w(59)=w(59)*w(62)
      w(57)= - w(20)*w(57)
      w(41)=w(18)*w(41)
      w(62)=w(24) + w(23)
      w(62)=96*w(25) - 32*w(21) - 64*w(62)
      w(62)=z*w(62)
      w(63)=w(26)*z
      w(33)=8*w(33) + w(34) + w(41) + w(57) + w(51) + 4*w(43) + w(62)
     &  + w(59) + 64*w(63) + w(60)
      w(34)=as**3
      w(33)=w(33)*w(34)*w(1)*NF
      w(41)=8 - 11*z
      w(41)=z*w(41)
      w(41)= - 11.D0/3.D0 + w(41)
      w(30)=1.D0/5.D0*w(41) - w(30)
      w(41)= - 1.D0/3.D0 - w(45)
      w(41)=w(41)*w(35)
      w(30)=4*w(30) + w(41)
      w(30)=w(4)*w(30)
      w(41)= - w(6)*w(32)
      w(29)=w(41) + w(29) + w(30)
      w(29)=w(6)*w(29)
      w(30)= - 49.D0/15.D0 + w(31)
      w(30)=z*w(30)
      w(41)= - 1.D0/3.D0 + 2*w(39)
      w(41)=w(41)*w(35)
      w(30)=2.D0/3.D0*w(41) - w(38) + 4.D0/3.D0 + w(30)
      w(30)=w(4)*w(30)
      w(41)=4*w(2)
      w(43)= - 7 + 26*z
      w(43)=z*w(43)
      w(43)= - w(41) - 4.D0/3.D0 + w(43)
      w(30)=2.D0/5.D0*w(43) + w(30)
      w(30)=w(4)*w(30)
      w(43)=1.D0/3.D0 + 2.D0/5.D0*w(39)
      w(43)=w(43)*z
      w(43)=w(43) - w(35) + 4.D0/15.D0*w(42)
      w(45)=w(15)*w(43)
      w(51)= - 3 + w(32)
      w(51)=z*w(51)
      w(51)= - 2 + w(51)
      w(41)=3*w(51) + w(41)
      w(51)= - 1 + 3.D0/5.D0*z
      w(51)=w(51)*w(46)
      w(51)= - 1 + w(51)
      w(51)=w(10)*w(51)*w(32)
      w(29)=w(29) + w(51) - 8*w(45) + 2.D0/5.D0*w(41) + w(30)
      w(30)= - 9.D0/5.D0 + w(56)
      w(30)=z*w(30)
      w(30)=w(38) - 73.D0/15.D0 + w(30)
      w(41)=w(46) - 1
      w(41)=w(41)*z
      w(45)=16.D0/3.D0*w(2)
      w(41)=w(41) + w(45) - 22.D0/3.D0
      w(51)= - 1.D0/5.D0*w(41) - w(36)
      w(51)=w(51)*w(50)
      w(57)=4*w(6)
      w(59)=w(35)*w(57)
      w(30)=w(59) + 2*w(30) + w(51)
      w(51)=2.D0/3.D0*z
      w(59)=1 - w(51)
      w(59)=w(59)*w(32)
      w(59)= - 1.D0/9.D0 + w(59)
      w(59)=z*w(59)
      w(60)= - 1 + 2.D0/5.D0*z
      w(62)=w(60)*w(56)
      w(62)=w(62) + 1.D0/3.D0
      w(63)=z*w(62)
      w(64)=8.D0/15.D0*w(2)
      w(65)=w(64) - 1
      w(65)=w(65)*w(2)
      w(63)=2*w(65) + 4 + w(63)
      w(63)=w(63)*w(47)
      w(66)=1 - 8.D0/9.D0*w(2)
      w(66)=w(2)*w(66)
      w(59)=w(63) + w(66) - 2.D0/3.D0 + w(59)
      w(59)=w(59)*w(52)
      w(63)=w(60)*w(32)
      w(63)=w(63) - 1.D0/3.D0
      w(63)=w(63)*z
      w(63)=w(63) + w(65) + 2
      w(50)=w(63)*w(50)*w(61)
      w(30)=w(50) + 2*w(30) + w(59)
      w(30)=w(30)*w(61)
      w(50)=w(62)*w(35)
      w(59)=w(12)*w(63)
      w(41)= - 4*w(59) + 2.D0/5.D0*w(41) + w(50)
      w(41)=w(4)*w(41)
      w(50)= - 12.D0/5.D0 + z
      w(50)=w(50)*w(56)
      w(59)= - w(44) + w(63)
      w(59)=w(5)*w(59)
      w(38)=w(59) - w(38) + 71.D0/15.D0 + w(50)
      w(50)= - z*w(60)
      w(50)= - 1.D0/3.D0 + w(50)
      w(50)=z*w(50)
      w(50)= - 1 + w(50)
      w(44)=w(44) + 2*w(50) - w(65)
      w(44)=w(44)*w(52)
      w(50)=w(6)*w(56)
      w(38)=2.D0/3.D0*w(44) + w(50) + w(41) + 2*w(38)
      w(38)=w(38)*w(54)
      w(41)= - 11.D0/5.D0 + w(32)
      w(41)=z*w(41)
      w(41)=19.D0/15.D0 + w(41)
      w(41)=z*w(41)
      w(41)= - w(64) + 4.D0/15.D0 + w(41)
      w(44)= - w(60)*w(46)
      w(44)=1.D0/3.D0 + w(44)
      w(44)=w(44)*w(35)
      w(41)= - 4.D0/3.D0*w(53) + 2*w(41) + w(44)
      w(41)=w(7)*w(41)
      w(44)= - 1.D0/3.D0 + 4.D0/5.D0*w(39)
      w(44)=z*w(44)
      w(42)=w(44) - 8.D0/15.D0*w(42)
      w(42)=w(42)*w(55)
      w(37)=w(42) + w(37)
      w(37)=w(14)*w(37)
      w(37)=w(41) + w(37)
      w(41)=7.D0/5.D0 - w(56)
      w(41)=w(41)*w(32)
      w(41)= - 5.D0/3.D0 + w(41)
      w(41)=z*w(41)
      w(42)= - w(39)*w(55)
      w(41)=w(42) + 14.D0/15.D0 + w(41)
      w(41)=w(4)*w(41)
      w(42)=w(43)*w(57)
      w(31)=79.D0/15.D0 - w(31)
      w(31)=z*w(31)
      w(31)=w(42) + w(41) + w(45) - 71.D0/15.D0 + w(31)
      w(41)=2.D0/3.D0 - w(58)
      w(41)=z*w(41)
      w(41)=1 + 16.D0/3.D0*w(41)
      w(41)=w(41)*w(53)
      w(31)=4.D0/3.D0*w(31) + 1.D0/5.D0*w(41)
      w(31)=w(31)*w(52)
      w(41)=w(27)*w(63)
      w(42)=w(35) + w(63)
      w(42)=w(13)*w(4)*w(42)
      w(41)=w(41) - w(42)
      w(42)= - w(8)*w(48)
      w(43)=1 - 24.D0/5.D0*w(39)
      w(43)=w(22)*w(43)*w(46)
      w(44)=z5*z
      w(29)=160*w(44) + w(38) + w(43) + w(42) + w(30) + 4*w(29) + w(31)
     &  + 8*w(37) - 16*w(41)
      w(30)=w(34)*NF
      w(29)=w(1)*w(30)*w(29)
      w(29)=w(29) + w(33)
      w(29)=w(29)*flav*D33
      w(31)=2 - z
      w(31)=z*w(31)
      w(31)=4.D0/3.D0*w(31) + w(35) + 1
      w(31)=w(4)*w(31)
      w(33)= - 1 - z
      w(33)=z*w(33)
      w(31)=w(31) - 2.D0/3.D0*w(2) + 8.D0/3.D0 + w(33)
      w(33)=w(49) - 1 + 2.D0/3.D0*w(39)
      w(34)=w(33) - w(35)
      w(37)=LQ*w(34)
      w(31)=2*w(31) + w(37)
      w(31)=LQ*w(31)
      w(37)=2 + 299.D0/27.D0*z
      w(37)=w(37)*w(32)
      w(37)=317.D0/27.D0*w(2) - 341.D0/9.D0 + w(37)
      w(38)=2 - w(58)
      w(38)=z*w(38)
      w(38)= - 2 + 1.D0/3.D0*w(38)
      w(38)=z*w(38)
      w(36)= - w(36) - 1.D0/3.D0 + w(38)
      w(36)=w(4)*w(36)
      w(38)= - 308.D0/27.D0 + 3*z
      w(38)=z*w(38)
      w(38)=2.D0/9.D0*w(2) - 4 + w(38)
      w(36)=2.D0/5.D0*w(38) + w(36)
      w(36)=w(4)*w(36)
      w(38)=1 + 2.D0/5.D0*w(2)
      w(38)=w(38)*w(49)
      w(39)=w(58) + 2.D0/3.D0
      w(39)=w(39)*z
      w(39)=w(39) + 2.D0/3.D0
      w(39)=w(39)*z
      w(38)=w(39) - w(38)
      w(39)=w(6)*w(38)
      w(40)=2.D0/3.D0 + w(40)
      w(40)=z*w(40)
      w(40)=w(40) - w(49)
      w(40)=w(40)*w(52)
      w(38)=w(3)*w(38)*w(47)
      w(41)=w(5)*LM*w(51)
      w(31)=w(38) + w(41) + 1.D0/9.D0*w(40) - 2.D0/3.D0*w(39) + 1.D0/3.D
     & 0*w(31) + 2.D0/15.D0*w(37) + w(36)
      w(31)=CF*w(31)
      w(32)= - 11 - w(32)
      w(32)=w(32)*w(35)
      w(35)= - 1 + 19.D0/3.D0*z
      w(35)=z*w(35)
      w(32)=w(32) + 5.D0/3.D0*w(2) - 7 + w(35)
      w(32)=2*w(32) - w(53)
      w(33)= - w(33)*w(61)
      w(34)=LM*w(34)
      w(32)=1.D0/3.D0*w(32) + w(34) + w(33)
      w(32)=LM*CF*w(32)
      w(31)=1.D0/3.D0*w(32) + w(31)
      w(30)=w(30)*w(31)*TF**2
      w(29)=8*w(30) + w(29)
*
      G = 16*w(29)
*
100   CONTINUE
      LQPSFL=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/Lq2NS3xdel.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     LqLNS3x.f:     3-loop term
*
      IMPLICIT NONE
*
      REAL*8 Lq2NS3xdel,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=3
      T1=Lq2NS3xdel(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,L2LNS3xdel=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION Lq2NS3xdel(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z2,z3,z5,B4,ln2,z4,li4half
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=4 + 49.D0/5.D0*z2
      w(1)=w(1)*z2
      w(2)=128.D0/3.D0*z3 - 1379.D0/9.D0 - w(1)
      w(3)=8*z3
      w(4)= - 44.D0/3.D0*LQ + 469.D0/3.D0 - w(3)
      w(4)=LQ*w(4)
      w(2)=4*w(2) + w(4)
      w(2)=LQ*w(2)
      w(4)=2*LM
      w(3)= - 22.D0/3.D0*LM + 17 - w(3)
      w(3)=w(3)*w(4)
      w(5)=z2**2
      w(3)=w(3) + 272.D0/3.D0*z3 - 1595.D0/9.D0 + 136.D0/5.D0*w(5)
      w(3)=LM*w(3)
      w(6)=16*z2
      w(7)= - 10045.D0/9.D0 - w(6)
      w(7)=z3*w(7)
      w(2)=1.D0/3.D0*w(3) + 2.D0/3.D0*w(2) - 176.D0/9.D0*z5 + 1.D0/9.D0
     & *w(7) + 5248.D0/135.D0*w(5) + 55.D0/243.D0 - 8*B4
      w(2)=CA*w(2)
      w(3)=3*LQ
      w(7)=w(3) - 5 + 16.D0/3.D0*z3
      w(4)=w(7)*w(4)
      w(7)=2*LQ
      w(4)=w(4) + w(7) - 112.D0/9.D0*z3 - 5 - 272.D0/15.D0*w(5)
      w(4)=LM*w(4)
      w(8)= - 3 + 2.D0/3.D0*z3
      w(3)=8*w(8) + w(3)
      w(3)=LQ*w(3)
      w(1)= - 101.D0/3.D0*z3 + 23 + w(1)
      w(1)=8.D0/3.D0*w(1) + w(3)
      w(1)=w(1)*w(7)
      w(3)=6841.D0/9.D0 + w(6)
      w(3)=z3*w(3)
      w(1)=w(4) + w(1) + 352.D0/9.D0*z5 + 2.D0/9.D0*w(3) - 6608.D0/135.D
     & 0*w(5) - 2039.D0/18.D0 + 16*B4
      w(1)=CF*w(1)
      w(3)=w(7) - 19
      w(3)=w(3)*LQ
      w(3)=w(3) + 203.D0/3.D0
      w(4)=4*LQ
      w(3)=w(3)*w(4)
      w(4)=4*LM
      w(5)=1 + w(4)
      w(5)=LM*w(5)
      w(5)=62.D0/3.D0 + w(5)
      w(4)=w(5)*w(4)
      w(5)=LM**2
      w(5)=175.D0/3.D0 + 4*w(5)
      w(5)=LM*w(5)
      w(5)=w(5) + w(3) + 1183.D0/27.D0 - 32*z3
      w(5)=NF*w(5)
      w(3)=2*w(5) + w(4) + w(3) - 1829.D0/27.D0 + 112*z3
      w(3)=TF*w(3)
      w(1)=2.D0/9.D0*w(3) + w(2) + w(1)
*
      G = CF*TF*as**3*w(1)
*
100   CONTINUE
      Lq2NS3xdel=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/Lq2NS3xplu.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     LqLNS3xPLU.f:     3-loop term
*
      IMPLICIT NONE
*
      REAL*8 Lq2NS3xPLU,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=3
      T1=Lq2NS3xPLU(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,L2LNS3xPLU=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION Lq2NS3xPLU(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z2,z3,z5,B4,ln2,z4,li4half
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=1/(1 - 2*z + z**2)
      w(2)=Hr1(0)
      w(3)=Hr2(0,1)
      w(4)=1/(1 - z)
      w(5)=Hr1(1)
      w(6)=Hr2(0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr4(0,0,0,1)
      w(11)=Hr4(0,0,1,1)
      w(12)=Hr4(0,1,1,1)
      w(13)=8*w(5)
      w(14)=4*w(5)
      w(15)= - 115.D0/9.D0 - w(14)
      w(15)=w(15)*w(13)
      w(16)=8*w(2)
      w(17)=w(14) + 5.D0/3.D0
      w(18)= - 7.D0/9.D0*w(2) - w(17)
      w(18)=w(18)*w(16)
      w(15)=w(18) + 1127.D0/27.D0 + w(15)
      w(15)=w(2)*w(15)
      w(18)=2*w(2)
      w(19)= - w(18) - 11.D0/3.D0 - w(14)
      w(19)=w(19)*w(18)
      w(19)=w(19) + 11 - 80.D0/3.D0*w(5)
      w(20)=4.D0/3.D0*w(5)
      w(21)=w(20) - 1
      w(22)=2.D0/3.D0*w(2)
      w(23)=w(21) + w(22)
      w(24)=2*LM
      w(25)= - w(23)*w(24)
      w(19)=1.D0/3.D0*w(19) + w(25)
      w(19)=w(19)*w(24)
      w(25)=16*w(8)
      w(26)= - 8 - 5.D0/3.D0*w(5)
      w(26)=w(5)*w(26)
      w(26)= - 1139.D0/9.D0 + 16*w(26)
      w(26)=w(5)*w(26)
      w(26)=590.D0/3.D0 + w(26)
      w(15)=w(19) - w(25) + 1.D0/3.D0*w(26) + w(15)
      w(19)=107.D0/9.D0 + 6*w(5)
      w(19)=w(19)*w(14)
      w(26)=8.D0/3.D0*w(2)
      w(27)=10*w(5)
      w(28)=1.D0/3.D0 + w(27)
      w(28)=2*w(28) + 5*w(2)
      w(28)=w(28)*w(26)
      w(23)=LQ*w(23)
      w(19)= - 8*w(23) + w(28) - 167.D0/3.D0 + w(19)
      w(19)=LQ*w(19)
      w(15)=2*w(15) + w(19)
      w(19)=2*LQ
      w(15)=w(15)*w(19)
      w(23)=20*w(5)
      w(28)=19 + w(23)
      w(28)=w(28)*w(14)
      w(26)=w(26) + 11.D0/3.D0 + w(23)
      w(26)=w(2)*w(26)
      w(29)=2*w(5)
      w(30)=89.D0/3.D0 + w(29)
      w(30)=w(5)*w(30)
      w(30)= - 7 + w(30)
      w(26)=2*w(30) + w(26)
      w(30)=4*w(2)
      w(26)=w(26)*w(30)
      w(26)=w(26) - 103 + w(28)
      w(28)=1 + w(29)
      w(28)=w(28)*w(14)
      w(31)=8.D0/3.D0*w(5)
      w(32)=1.D0/3.D0*w(2) - 1 + w(31)
      w(32)=w(32)*w(16)
      w(28)=w(32) - 11 + w(28)
      w(28)=LM*w(28)
      w(26)=1.D0/3.D0*w(26) + w(28)
      w(26)=w(26)*w(24)
      w(28)= - 5 + w(14)
      w(28)=w(28)*w(14)
      w(28)= - 311.D0/3.D0 + w(28)
      w(32)=w(16) + w(14)
      w(33)=4*LM
      w(34)= - w(33) - 49.D0/3.D0 - w(32)
      w(34)=w(34)*w(24)
      w(35)= - 16*LQ + w(33) + 52*w(2) + 163.D0/3.D0 + 28*w(5)
      w(35)=w(35)*w(19)
      w(36)= - 10.D0/3.D0*w(2) - 149.D0/9.D0 + w(14)
      w(36)=w(2)*w(36)
      w(28)= - 166.D0/15.D0*z2 - 4.D0/3.D0*w(3) + w(35) + w(34) + 1.D0/
     & 3.D0*w(28) + w(36)
      w(28)=z2*w(28)
      w(31)=5 + w(31)
      w(31)=w(31)*w(29)
      w(31)=1703.D0/9.D0 + w(31)
      w(31)=w(31)*w(14)
      w(31)= - 1631.D0/3.D0 + w(31)
      w(34)=407.D0/3.D0 - w(29)
      w(34)=w(5)*w(34)
      w(34)=49.D0/3.D0 + w(34)
      w(17)=19.D0/9.D0*w(17) + w(2)
      w(17)=w(2)*w(17)
      w(17)=1.D0/3.D0*w(34) + w(17)
      w(17)=w(17)*w(18)
      w(17)=1.D0/3.D0*w(31) + w(17)
      w(17)=w(17)*w(18)
      w(31)=151 + 224*w(5)
      w(31)=w(31)*w(29)
      w(31)= - 14197.D0/6.D0 + w(31)
      w(17)= - 128.D0/3.D0*w(10) + 1.D0/3.D0*w(31) + w(17)
      w(31)= - 163.D0/3.D0 + w(23)
      w(31)=1.D0/3.D0*w(31) - w(30)
      w(31)=w(2)*w(31)
      w(34)=w(5)**2
      w(35)=7 - 8*w(34)
      w(36)= - LM*w(16)
      w(31)=w(36) + 2.D0/3.D0*w(35) + w(31)
      w(20)= - 4.D0/3.D0*w(2) + 3 + w(20)
      w(19)=w(20)*w(19)
      w(19)= - 2.D0/9.D0*w(3) + 1.D0/3.D0*w(31) + w(19)
      w(19)=w(3)*w(19)
      w(20)= - w(22) + w(21)
      w(20)=w(20)*w(25)
      w(21)=w(30) + 37.D0/3.D0 - w(13)
      w(21)=w(7)*w(21)
      w(16)= - w(16) + 193.D0/3.D0 + w(27)
      w(16)=20*LQ + 1.D0/9.D0*w(16) - w(33)
      w(16)=z3*w(16)
      w(31)=B4 + w(11)
      w(35)=w(2)*w(6)*LQ
      w(36)=w(9)*LQ
      w(15)= - 256*w(36) + 16*w(16) + 128*w(35) + 8.D0/3.D0*w(28) + 8*
     & w(19) + w(15) + 32.D0/9.D0*w(21) + w(26) + 1.D0/3.D0*w(17) + 
     & w(20) + 64.D0/3.D0*w(31)
      w(15)=CF*w(15)
      w(16)=w(14) + 67.D0/3.D0
      w(16)=w(18) + 1.D0/3.D0*w(16)
      w(16)=w(16)*w(18)
      w(17)=w(29) + 29.D0/3.D0
      w(17)=w(17)*w(29)
      w(17)=w(17) + 235.D0/9.D0
      w(19)=4.D0/3.D0*LQ
      w(20)= - w(19) + w(32) + 29.D0/3.D0
      w(21)=1.D0/3.D0*LQ
      w(20)=w(20)*w(21)
      w(16)= - 16.D0/3.D0*z2 + 8.D0/3.D0*w(3) - w(20) + w(16) + 1.D0/3.D
     & 0*w(17)
      w(16)=w(16)*LQ
      w(17)= - 10.D0/3.D0 - w(2)
      w(17)=w(2)*w(17)
      w(20)=LM**2
      w(17)=2.D0/3.D0*w(20) + 68.D0/9.D0 + w(17)
      w(17)=LM*w(17)
      w(20)=w(2) + 5
      w(20)=w(20)*w(2)
      w(20)=w(20) - 2
      w(20)=w(20)*w(2)
      w(26)=376.D0/9.D0 - w(20)
      w(17)=2.D0/9.D0*w(26) + w(17)
      w(17)= - 16.D0/9.D0*z3 + 1.D0/3.D0*w(17) + w(16)
      w(17)=NF*w(17)
      w(26)=w(2) + 5.D0/3.D0
      w(28)=2.D0/3.D0*LM + w(26)
      w(28)=LM*w(28)
      w(28)=31.D0/9.D0 + w(28)
      w(28)=w(28)*w(24)
      w(20)= - 377.D0/9.D0 - w(20)
      w(20)=1.D0/9.D0*w(20) + w(28)
      w(16)=2*w(17) + 56.D0/9.D0*z3 + 2.D0/3.D0*w(20) + w(16)
      w(16)=TF*w(16)
      w(15)=16.D0/3.D0*w(16) + w(15)
      w(16)=as**3
      w(17)=w(16)*w(4)
      w(15)=w(17)*w(15)
      w(20)=23 - w(13)
      w(20)=1.D0/3.D0*w(20) + w(2)
      w(20)=w(20)*w(22)
      w(28)= - 11.D0/3.D0 - w(29)
      w(28)=2*w(28) + w(2)
      w(28)=w(28)*w(19)
      w(31)= - 1 + 16.D0/9.D0*w(5)
      w(31)=w(31)*w(5)
      w(31)=w(31) - 4.D0/9.D0*w(3)
      w(32)=w(2)*w(33)
      w(20)=w(28) + w(32) + w(20) + w(31)
      w(20)=w(3)*w(20)
      w(28)=20.D0/9.D0*w(2) + 3 - w(14)
      w(28)=w(8)*w(28)
      w(20)=w(28) + w(20)
      w(28)= - 1 - 2.D0/3.D0*w(34)
      w(14)=w(28)*w(14)
      w(28)=w(2) + 31.D0/3.D0 - 7*w(5)
      w(28)=w(28)*w(22)
      w(32)= - 20 + w(5)
      w(32)=w(5)*w(32)
      w(28)=w(32) + w(28)
      w(28)=w(2)*w(28)
      w(14)=w(28) + 407.D0/9.D0 + w(14)
      w(14)=w(14)*w(22)
      w(14)=w(14) + 10807.D0/243.D0 + w(13)
      w(28)=11*w(5)
      w(32)= - 194.D0/3.D0 - w(28)
      w(32)=w(32)*w(13)
      w(32)= - 7531.D0/9.D0 + w(32)
      w(34)= - 22.D0/3.D0 + w(5)
      w(34)=w(5)*w(34)
      w(34)= - 442.D0/9.D0 + w(34)
      w(37)= - 5.D0/3.D0*w(2) - 76.D0/3.D0 - w(5)
      w(37)=w(2)*w(37)
      w(34)=2*w(34) + w(37)
      w(30)=w(34)*w(30)
      w(30)=1.D0/3.D0*w(32) + w(30)
      w(28)=97.D0/3.D0 + w(28)
      w(32)=44.D0/3.D0 + w(2)
      w(32)=w(2)*w(32)
      w(28)= - 22.D0/9.D0*LQ + 2.D0/3.D0*w(28) + w(32)
      w(19)=w(28)*w(19)
      w(19)=w(19) - 32.D0/3.D0*w(7) + 1.D0/3.D0*w(30) + w(25)
      w(19)=LQ*w(19)
      w(25)=4.D0/9.D0*w(2) + 31.D0/9.D0 - w(29)
      w(25)=w(2)*w(25)
      w(25)=224.D0/27.D0 + w(25)
      w(25)=w(2)*w(25)
      w(28)=w(2)**2
      w(29)= - 22.D0/9.D0*LM + 23.D0/3.D0 + 2*w(28)
      w(29)=LM*w(29)
      w(25)=1.D0/3.D0*w(29) + 155.D0/81.D0 + w(25)
      w(24)=w(25)*w(24)
      w(18)=w(18) - 67.D0/3.D0 + w(23)
      w(18)=1.D0/3.D0*w(18) - w(33)
      w(18)=w(7)*w(18)
      w(23)=w(12) - w(11)
      w(13)=40*w(2) - 299.D0/3.D0 - w(13)
      w(13)= - 64.D0/3.D0*LQ + 1.D0/9.D0*w(13) + 24*LM
      w(13)=z3*w(13)
      w(13)=32*w(36) - 8.D0/3.D0*B4 + w(13) - 16*w(35) + w(19) + 4.D0/3.
     & D0*w(18) + w(24) + 1.D0/3.D0*w(14) + 2*w(20) + 56.D0/9.D0*w(23)
      w(13)=CA*w(13)
      w(14)=w(22) + 3 + w(5)
      w(14)=2*w(14) - w(21)
      w(14)=LQ*w(14)
      w(18)= - 7*w(2) - 31.D0/3.D0 - w(27)
      w(18)=w(2)*w(18)
      w(19)= - 2*w(26) - LM
      w(19)=LM*w(19)
      w(14)=4*w(14) + 4.D0/3.D0*w(19) + 2.D0/9.D0*w(18) - w(31)
      w(14)=CA*w(14)
      w(18)=z2*CA
      w(14)=w(14) + 74.D0/15.D0*w(18)
      w(14)=z2*w(14)
      w(13)=2*w(14) + w(13)
      w(13)=w(13)*w(17)
      w(14)=773.D0/9.D0*w(28) + 16*w(3)
      w(14)=CA*w(14)
      w(14)=w(14) - 968.D0/9.D0*w(18)
      w(17)= - 100.D0/9.D0*w(28) + w(3)
      w(17)=CA*w(17)
      w(17)=w(17) + 94.D0/9.D0*w(18)
      w(17)=z*w(17)
      w(14)=8.D0/9.D0*w(17) + 1.D0/9.D0*w(14)
      w(14)=w(14)*w(16)*w(1)
      w(13)=w(13) + w(14)
      w(13)=4*w(13) + w(15)
*
      G = CF*TF*w(13)
*
100   CONTINUE
      Lq2NS3xPLU=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/Lq2NS3xreg.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     LqLNS3xreg.f:     3-loop term
*
      IMPLICIT NONE
*
      REAL*8 Lq2NS3xreg,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=3
      T1=Lq2NS3xreg(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,L2LNS3xreg=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION Lq2NS3xreg(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z2,z3,z5,B4,ln2,z4,li4half
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=Hr1(-1)
      w(2)=Hr1(0)
      w(3)=Hr2(0,-1)
      w(4)=Hr1(1)
      w(5)=Hr2(0,1)
      w(6)=Hr3(0,0,1)
      w(7)=Hr3(0,1,1)
      w(8)=Hr3(0,-1,-1)
      w(9)=Hr4(0,1,1,1)
      w(10)=1/(1 + z)
      w(11)=1/(3 + 3*z)
      w(12)=Hr3(0,-1,1)
      w(13)=Hr3(0,0,-1)
      w(14)=Hr3(0,1,-1)
      w(15)=1/(9 + 9*z)
      w(16)=Hr4(0,-1,-1,-1)
      w(17)=Hr4(0,-1,1,1)
      w(18)=Hr4(0,0,-1,-1)
      w(19)=Hr4(0,0,-1,1)
      w(20)=Hr4(0,0,0,-1)
      w(21)=Hr4(0,0,0,1)
      w(22)=Hr4(0,0,1,-1)
      w(23)=Hr4(0,0,1,1)
      w(24)=Hr4(0,1,-1,1)
      w(25)=Hr4(0,1,1,-1)
      w(26)=1/(15 + 15*z)
      w(27)=1/(27 + 27*z)
      w(28)=1/(45 + 45*z)
      w(29)=1/(81 + 81*z)
      w(30)=z + 7
      w(31)=4.D0/3.D0*w(4)
      w(32)=w(30)*w(31)
      w(33)=z + 1
      w(34)=w(33)*LM
      w(32)=w(34) + w(32)
      w(35)=9*z
      w(36)=89 + 32*z
      w(36)=w(36)*w(35)
      w(36)=742 + w(36)
      w(36)=z*w(36)
      w(36)=309 + w(36)
      w(36)=w(15)*w(36)
      w(37)=LQ*w(11)
      w(38)=21*z
      w(39)= - 34 - w(38)
      w(39)=z*w(39)
      w(39)= - 21 + w(39)
      w(39)=w(39)*w(37)
      w(32)=w(39) + 2*w(32) + w(36)
      w(32)=LQ*w(32)
      w(36)=w(35) + 10
      w(36)=w(36)*z
      w(36)=w(36) + 9
      w(39)=LM**2
      w(40)=w(39)*w(11)
      w(36)=w(36)*w(40)
      w(41)=2*LM
      w(42)=w(41)*w(33)
      w(43)= - 16 - 31*z
      w(43)=1.D0/9.D0*w(43) - w(42)
      w(44)=w(33)*w(4)
      w(45)=1.D0/3.D0*w(44)
      w(43)=10*w(43) + w(45)
      w(46)=1.D0/3.D0*w(4)
      w(43)=w(43)*w(46)
      w(47)=w(15)*LM
      w(48)= - 250 - 201*z
      w(48)=z*w(48)
      w(48)= - 129 + w(48)
      w(48)=w(48)*w(47)
      w(49)=5*z
      w(50)=26 + w(49)
      w(50)=z*w(50)
      w(50)=5 + w(50)
      w(50)=z2*w(15)*w(50)
      w(32)=w(50) + w(32) + w(48) - w(36) + w(43)
      w(43)=3*z
      w(48)=w(43) + 4
      w(48)=w(48)*z
      w(48)=w(48) + 3
      w(50)=4*LM
      w(51)=w(50)*w(15)
      w(52)= - w(48)*w(51)
      w(53)=4*LQ
      w(54)=13 + w(35)
      w(54)=z*w(54)
      w(54)=9 + w(54)
      w(54)=w(15)*w(54)*w(53)
      w(52)=w(54) - 19.D0/27.D0*w(44) + w(52)
      w(54)= - 1126 - 903*z
      w(54)=z*w(54)
      w(54)= - 543 + w(54)
      w(54)=w(29)*w(54)
      w(52)=4*w(52) + w(54)
      w(52)=w(2)*w(52)
      w(54)= - 5327 - 4107*z
      w(54)=z*w(54)
      w(54)= - 3012 + w(54)
      w(54)=w(29)*w(54)
      w(32)=w(52) + 2*w(32) + w(54)
      w(52)=2*w(2)
      w(32)=w(32)*w(52)
      w(54)=w(33)*LQ
      w(55)= - 1.D0/3.D0 - z
      w(55)=w(54) + 11*w(55) - 20.D0/3.D0*w(44)
      w(55)=LQ*w(55)
      w(56)=1 + 13*z
      w(56)=1.D0/3.D0*w(56)
      w(57)=w(56) + w(34)
      w(57)=LM*w(57)
      w(58)=121 + 193*z
      w(58)=1.D0/3.D0*w(58) + w(42)
      w(59)=4*w(44)
      w(58)=1.D0/3.D0*w(58) + w(59)
      w(60)=2*w(4)
      w(58)=w(58)*w(60)
      w(61)=211 + 186*z
      w(61)=z*w(61)
      w(61)=73 + w(61)
      w(61)=w(15)*w(61)
      w(55)=w(55) + w(61) + w(57) + w(58)
      w(55)=LQ*w(55)
      w(57)= - 17 - 38*z
      w(57)=1.D0/3.D0*w(57) - w(42)
      w(57)=LM*w(57)
      w(58)= - 190 - 319*z
      w(57)=1.D0/27.D0*w(58) + w(57)
      w(58)=2.D0/3.D0*w(34)
      w(61)= - 8.D0/27.D0*w(44) - w(58) - 1.D0/9.D0 - z
      w(61)=w(4)*w(61)
      w(57)=4.D0/3.D0*w(57) + w(61)
      w(61)=8*w(4)
      w(57)=w(57)*w(61)
      w(62)=LM*w(11)
      w(63)=10 + w(43)
      w(63)=z*w(63)
      w(63)=3 + w(63)
      w(63)=w(63)*w(62)
      w(64)= - 66 - 35*z
      w(64)=z*w(64)
      w(64)= - 35 + w(64)
      w(64)=w(64)*w(37)
      w(45)=w(64) + w(63) - w(45)
      w(45)=z2*w(45)
      w(63)=w(33)*w(6)
      w(64)= - 8999 - 10159*z
      w(64)=1.D0/9.D0*w(64) - 64*w(63)
      w(65)=2*z
      w(66)= - 1 - w(65)
      w(66)=w(66)*w(50)
      w(67)= - 89 - 107*z
      w(66)=1.D0/3.D0*w(67) + w(66)
      w(66)=w(66)*w(50)
      w(32)=w(32) + 16*w(45) + 8*w(55) + w(57) + 1.D0/9.D0*w(64) + 
     & w(66)
      w(32)=w(2)*w(32)
      w(45)=284 - 1925*z
      w(55)=19*z
      w(57)=5 - w(55)
      w(57)=w(6)*w(57)
      w(45)=1.D0/9.D0*w(45) + 2*w(57)
      w(57)=z + 5
      w(64)= - w(57)*w(41)
      w(66)= - 85 + w(55)
      w(64)=1.D0/3.D0*w(66) + w(64)
      w(64)=LM*w(64)
      w(45)=2*w(45) + w(64)
      w(64)=4*z
      w(66)=w(64) + 1
      w(67)=4.D0/3.D0*w(66) + w(34)
      w(67)=w(67)*w(50)
      w(68)=434 + 425*z
      w(67)=1.D0/9.D0*w(68) + w(67)
      w(68)=5.D0/9.D0*w(44)
      w(69)=w(68) + 8.D0/3.D0 + w(49)
      w(69)=w(4)*w(69)
      w(67)=1.D0/3.D0*w(67) + 4*w(69)
      w(67)=w(67)*w(60)
      w(69)= - 26 - 59*z
      w(69)=2.D0/9.D0*w(69) - 3*w(44)
      w(69)=w(69)*w(60)
      w(57)=w(59) - w(57)
      w(70)=2.D0/3.D0*LQ
      w(57)=w(57)*w(70)
      w(71)=157 + 188*z
      w(57)=w(57) + 1.D0/9.D0*w(71) + w(69)
      w(57)=LQ*w(57)
      w(45)=w(57) + 1.D0/3.D0*w(45) + w(67)
      w(45)=w(45)*w(53)
      w(57)= - 3 + z
      w(57)=w(4)*w(57)
      w(67)=72*z
      w(69)= - 199 - w(67)
      w(69)=z*w(69)
      w(69)= - 180 + w(69)
      w(69)=z*w(69)
      w(69)= - 73 + w(69)
      w(69)=w(15)*w(69)
      w(57)=w(69) - 1.D0/3.D0*w(34) + w(57)
      w(69)=23*z
      w(71)=38 + w(69)
      w(71)=z*w(71)
      w(71)=23 + w(71)
      w(71)=w(71)*w(37)
      w(57)=4*w(57) + w(71)
      w(57)=LQ*w(57)
      w(71)=4.D0/9.D0*w(44)
      w(58)= - w(71) + w(58) + 1 + 1.D0/9.D0*z
      w(58)=w(58)*w(60)
      w(72)=118 + 117*z
      w(72)=z*w(72)
      w(72)=81 + w(72)
      w(72)=w(72)*w(47)
      w(36)=w(57) + w(72) + w(36) + w(58)
      w(57)=8*z2
      w(36)=w(36)*w(57)
      w(58)= - 2.D0/3.D0 - z
      w(58)=w(58)*w(50)
      w(72)=73.D0/3.D0 - 109*z
      w(58)=1.D0/3.D0*w(72) + w(58)
      w(58)=w(58)*w(50)
      w(72)= - 1 - 7.D0/3.D0*z
      w(72)=2*w(72) - w(34)
      w(72)=LM*w(72)
      w(73)= - 55.D0/3.D0 - z
      w(72)=1.D0/3.D0*w(73) + w(72)
      w(61)=w(72)*w(61)
      w(72)=128.D0/3.D0*w(63) + 167 - 3905.D0/9.D0*z
      w(58)=w(61) + 1.D0/3.D0*w(72) + w(58)
      w(58)=w(4)*w(58)
      w(56)= - w(56) - w(44)
      w(61)=w(33)*w(2)
      w(72)=1.D0/3.D0*w(61)
      w(56)=w(72) + 2.D0/3.D0*w(56) + 3*w(54)
      w(56)=w(7)*w(56)
      w(73)=z**2
      w(73)=w(73) + 1
      w(74)=w(73)*w(62)
      w(75)=w(12) + w(14)
      w(76)=128*w(75)
      w(76)=w(74)*w(76)
      w(77)=w(16) + w(25)
      w(78)=128*w(22) - 256*w(77)
      w(79)=w(73)*w(15)
      w(78)=w(79)*w(78)
      w(80)=w(6)*w(11)
      w(81)= - 2 + w(43)
      w(81)=z*w(81)
      w(81)=3 + w(81)
      w(81)=w(81)*w(80)
      w(82)= - 2 + w(49)
      w(82)=LM*w(82)
      w(81)=3*w(82) + 4*w(81) - 116.D0/3.D0 + 57*z
      w(81)=w(81)*w(50)
      w(82)=4*z2
      w(83)=1338 + 1619*z
      w(83)=z*w(83)
      w(83)=1511 + w(83)
      w(83)=w(29)*w(83)*w(82)
      w(84)=w(23)*w(15)
      w(85)=7*z
      w(86)=w(85) + 6
      w(86)=w(86)*z
      w(87)= - 7 - w(86)
      w(87)=w(87)*w(84)
      w(88)=z2**2
      w(88)=8*w(88)
      w(89)=178 + 131*z
      w(89)=z*w(89)
      w(89)=131 + w(89)
      w(89)=w(28)*w(89)*w(88)
      w(90)= - 14 + 1093.D0/27.D0*z
      w(91)=B4*w(33)
      w(32)=16*w(56) + w(89) - 32.D0/3.D0*w(91) + w(32) + 32*w(87) + 
     & w(83) + w(36) + w(45) + w(58) + 11*w(90) + w(81) + w(78) + w(76)
      w(32)=TF*w(32)
      w(36)=TF*w(15)
      w(45)=w(73)*w(36)
      w(56)=w(20) + w(18)
      w(58)= - 128*w(56)
      w(58)=w(45)*w(58)
      w(76)=10 + w(38)
      w(76)=z*w(76)
      w(76)=21 + w(76)
      w(36)=w(21)*w(76)*w(36)
      w(32)=8*w(36) + w(58) + w(32)
      w(32)=CF*w(32)
      w(36)=w(65)*w(37)
      w(58)=11*z
      w(76)=w(58) - 1
      w(78)=w(76)*w(46)
      w(81)= - 13 - 24*z
      w(81)=w(81)*w(43)
      w(81)=89 + w(81)
      w(81)=z*w(81)
      w(81)=36 + w(81)
      w(81)=w(15)*w(81)
      w(78)= - w(36) + w(78) + w(81)
      w(81)=2*LQ
      w(78)=w(78)*w(81)
      w(83)= - w(64)*w(47)
      w(87)=LQ*w(15)*z
      w(89)=7 + 22*z
      w(89)=z*w(89)
      w(89)=25 + w(89)
      w(89)=w(29)*w(89)
      w(83)=w(89) + 10*w(87) + 7.D0/27.D0*w(44) + w(83)
      w(83)=w(83)*w(52)
      w(87)=w(40)*w(64)
      w(89)=1 + 14.D0/3.D0*z
      w(89)=1.D0/3.D0*w(89) + w(34)
      w(90)=1.D0/9.D0*w(44)
      w(89)=2*w(89) - w(90)
      w(89)=w(4)*w(89)
      w(91)=4 + w(55)
      w(91)=z*w(91)
      w(91)=25 + w(91)
      w(47)=w(91)*w(47)
      w(91)=2*w(15)
      w(92)=w(43) + 8
      w(92)=w(92)*z
      w(93)=9 + w(92)
      w(93)=z2*w(93)*w(91)
      w(94)=17 + w(58)
      w(94)=w(94)*w(69)
      w(94)=586 + w(94)
      w(94)=w(29)*w(94)
      w(47)=w(83) + w(94) + w(93) + w(78) + w(47) - w(87) + w(89)
      w(47)=w(2)*w(47)
      w(78)=w(85) + 1
      w(83)=w(78)*w(6)
      w(85)=2807 - 995*z
      w(85)=1.D0/9.D0*w(85) - 4*w(83)
      w(89)=29*z
      w(93)=109 - w(89)
      w(93)=1.D0/9.D0*w(93) + w(42)
      w(93)=w(93)*w(50)
      w(85)=1.D0/3.D0*w(85) + w(93)
      w(48)=w(48)*w(62)
      w(92)= - 3 - w(92)
      w(92)=w(92)*w(37)
      w(48)=w(92) + w(48) + w(68)
      w(48)=w(48)*w(82)
      w(92)=4.D0/3.D0*w(44) - 5 - w(65)
      w(92)=w(4)*w(92)
      w(92)=1.D0/9.D0*w(92) + 4.D0/9.D0 + z
      w(60)=w(92)*w(60)
      w(92)=22.D0/3.D0*w(33) - w(44)
      w(92)=w(4)*w(92)
      w(92)=w(92) - 16.D0/3.D0*w(54)
      w(92)=LQ*w(92)
      w(47)=w(47) + w(48) + 4.D0/3.D0*w(92) + 1.D0/3.D0*w(85) + w(60)
      w(47)=w(47)*w(52)
      w(31)= - w(66)*w(31)
      w(48)=37 + w(67)
      w(48)=z*w(48)
      w(48)= - 84 + w(48)
      w(48)=z*w(48)
      w(48)= - 29 + w(48)
      w(48)=w(15)*w(48)
      w(31)=w(36) + w(31) + w(48)
      w(31)=w(31)*w(81)
      w(48)=8.D0/3.D0*w(44) - 14.D0/3.D0 - z
      w(48)=w(48)*w(46)
      w(60)=14 + w(43)
      w(60)=z*w(60)
      w(60)= - 9 + w(60)
      w(60)=w(15)*w(60)*w(41)
      w(31)=w(31) + w(60) + w(87) + w(48)
      w(31)=w(31)*w(82)
      w(48)= - 241 - 997*z
      w(48)=44.D0/3.D0*w(54) + 1.D0/3.D0*w(48) - 44*w(44)
      w(60)=1.D0/3.D0*LQ
      w(48)=w(48)*w(60)
      w(66)=169 + 1195*z
      w(66)=1.D0/3.D0*w(66) + 22*w(44)
      w(67)=2.D0/3.D0*w(4)
      w(66)=w(66)*w(67)
      w(85)= - 2371 + 19751*z
      w(48)=w(48) + w(66) + 1.D0/27.D0*w(85) + 8*w(83)
      w(48)=w(48)*w(70)
      w(66)=4267 - 4577*z
      w(70)=z*w(80)
      w(80)=22.D0/3.D0*w(34) + 37 - 83*z
      w(80)=LM*w(80)
      w(66)=1.D0/9.D0*w(80) + 1.D0/81.D0*w(66) + 16*w(70)
      w(66)=w(66)*w(41)
      w(70)=29 - 65*z
      w(63)=1.D0/3.D0*w(70) - 20*w(63)
      w(70)=z - 1
      w(50)=w(70)*w(50)
      w(50)=1.D0/3.D0*w(63) + w(50)
      w(63)=46 - 43*z
      w(63)=w(63)*w(46)
      w(50)=2*w(50) + w(63)
      w(50)=w(50)*w(67)
      w(63)=32*w(74)
      w(63)= - w(63)*w(75)
      w(67)=8.D0/3.D0*B4 - 56.D0/9.D0*w(9)
      w(67)=w(33)*w(67)
      w(75)= - 32*w(22) + 64*w(77)
      w(75)=w(79)*w(75)
      w(77)=209 + 174*z
      w(77)=z*w(77)
      w(77)= - 189 + w(77)
      w(77)=w(29)*w(77)*w(57)
      w(80)=2 - z
      w(80)=z*w(80)
      w(80)=11 + w(80)
      w(80)=w(80)*w(84)
      w(83)= - 17 - 12*z
      w(83)=w(83)*w(43)
      w(83)= - 22 + w(83)
      w(83)=w(26)*w(83)*w(88)
      w(84)=86681 - 108295*z
      w(31)=w(75) + w(83) + w(47) + 8*w(80) + w(77) + w(31) + w(48) + 
     & w(50) + 1.D0/729.D0*w(84) + w(66) + w(67) + w(63)
      w(31)=CA*w(31)
      w(47)=8 + 17*z
      w(48)=w(47) - w(54)
      w(48)= - w(44) - 1.D0/3.D0*w(48)
      w(48)=w(48)*LQ
      w(47)=w(44) + 2.D0/3.D0*w(47)
      w(47)=w(47)*w(4)
      w(50)=37 + 280*z
      w(47)=w(48) + w(47) + 1.D0/9.D0*w(50)
      w(47)=w(47)*w(81)
      w(48)=w(57)*w(54)
      w(47)=w(47) - w(48)
      w(48)= - w(42) - w(76)
      w(48)=LM*w(48)
      w(48)= - 31.D0/3.D0*w(33) + w(48)
      w(48)=w(48)*w(41)
      w(50)=323 + 431*z
      w(48)=1.D0/27.D0*w(50) + w(48)
      w(48)=1.D0/3.D0*w(48) - w(47)
      w(50)=19 + 34*z
      w(50)= - 1.D0/3.D0*w(50) + w(54) - w(44)
      w(57)=w(50)*w(81)
      w(39)=w(39)*w(33)
      w(63)=w(65) - 7.D0/3.D0
      w(57)=w(57) + 2.D0/3.D0*w(63) - w(39)
      w(66)=w(61) + w(76)
      w(67)=2*w(54)
      w(66)= - w(67) + 1.D0/27.D0*w(66)
      w(66)=w(2)*w(66)
      w(57)=2.D0/3.D0*w(57) + w(66)
      w(57)=w(2)*w(57)
      w(48)=1.D0/3.D0*w(48) + w(57)
      w(48)=TF*w(48)
      w(31)=8.D0/3.D0*w(48) + w(31)
      w(31)=TF*w(31)
      w(48)= - 5 - w(58)
      w(48)=w(2)*w(48)
      w(30)=w(30) - w(48)
      w(30)= - w(67) + w(44) - 1.D0/9.D0*w(30)
      w(48)=8*w(7)
      w(30)=w(30)*w(48)
      w(57)=6 + w(49)
      w(57)=z*w(57)
      w(57)= - 1 + w(57)
      w(57)=w(21)*w(57)*w(15)
      w(30)=w(30) + 32*w(57)
      w(57)=TF*CA
      w(30)=w(57)*w(30)
      w(66)=w(79)*w(57)
      w(56)=32*w(56)
      w(56)=w(66)*w(56)
      w(30)=w(31) + w(56) + w(30)
      w(31)= - 8*w(44) + 20 + w(58)
      w(31)=w(31)*w(46)
      w(46)=13.D0/3.D0*w(33) + w(59)
      w(46)=w(46)*w(81)
      w(56)= - 2 - 143*z
      w(59)=z2*w(78)
      w(31)= - 2.D0/3.D0*w(59) + w(46) + w(31) + 1.D0/9.D0*w(56) - 
     & w(42)
      w(46)= - w(76)*w(60)
      w(56)= - 2 - 13.D0/3.D0*z
      w(46)=w(46) + w(71) + 1.D0/3.D0*w(56) - w(34)
      w(46)=2*w(46) - w(72)
      w(46)=w(2)*w(46)
      w(31)=1.D0/3.D0*w(31) + w(46)
      w(31)=CA*w(31)
      w(46)=TF*w(54)
      w(31)=w(31) - 8.D0/9.D0*w(46)
      w(46)=2*TF
      w(31)=w(31)*w(46)
      w(56)=52 + w(55)
      w(59)=1 + 25*z
      w(59)=LQ*w(59)
      w(42)=w(61) + w(59) - 5.D0/3.D0*w(44) + 1.D0/9.D0*w(56) + w(42)
      w(42)=w(2)*w(42)
      w(56)=35.D0/3.D0*w(33) - w(34)
      w(56)=w(56)*w(41)
      w(59)=w(44) + w(70)
      w(59)=w(4)*w(59)
      w(60)=467 + 311*z
      w(56)=16.D0/3.D0*w(59) + 1.D0/9.D0*w(60) + w(56)
      w(59)=13 + 61*z
      w(44)=1.D0/3.D0*w(59) - 2*w(44)
      w(44)=2.D0/3.D0*w(44) - w(54)
      w(44)=w(44)*w(81)
      w(59)=z2*w(33)
      w(42)=4.D0/3.D0*w(42) + 4.D0/9.D0*w(59) + 1.D0/3.D0*w(56) + w(44)
      w(44)=CF*TF
      w(42)=w(42)*w(44)
      w(56)=w(78)*w(57)
      w(59)=w(33)*w(44)
      w(56)=2*w(56) + w(59)
      w(56)=w(5)*w(56)
      w(31)=2.D0/9.D0*w(56) + w(31) + w(42)
      w(42)=4*w(5)
      w(31)=w(42)*w(31)
      w(56)=w(43) + 5
      w(59)=z*w(56)
      w(59)=4 + w(59)
      w(59)=w(59)*w(37)
      w(60)= - 3 - z
      w(60)=z*w(60)
      w(60)= - 1 + w(60)
      w(60)=w(10)*w(60)*w(41)
      w(43)=2 + w(43)
      w(43)=w(43)*w(65)
      w(43)= - 3 + w(43)
      w(43)=w(2)*w(43)*w(91)
      w(43)=w(43) + w(60) + w(90) + 4*w(59)
      w(43)=CA*w(43)
      w(59)=TF*w(33)
      w(43)=w(43) - 28.D0/27.D0*w(59)
      w(43)=w(43)*w(46)
      w(46)=14 + z
      w(46)=z*w(46)
      w(46)=1 + w(46)
      w(46)=w(46)*w(62)
      w(38)= - 38 - w(38)
      w(38)=z*w(38)
      w(38)= - 25 + w(38)
      w(38)=w(38)*w(37)
      w(38)=2*w(38) + w(46) - w(68)
      w(46)=22 + 15*z
      w(46)=z*w(46)
      w(46)=15 + w(46)
      w(46)=w(2)*w(15)*w(46)
      w(38)=2*w(38) + w(46)
      w(38)=w(38)*w(44)
      w(38)=w(43) + w(38)
      w(43)=8*z3
      w(38)=w(38)*w(43)
      w(46)=w(50)*w(53)
      w(50)=LM*w(76)
      w(50)=4*w(63) + w(50)
      w(46)=1.D0/3.D0*w(50) + w(46)
      w(34)=2.D0/9.D0*w(76) + w(34)
      w(34)=2.D0/27.D0*w(61) + 1.D0/3.D0*w(34) - 4*w(54)
      w(34)=w(2)*w(34)
      w(34)=2.D0/3.D0*w(46) + w(34)
      w(34)=w(2)*w(34)
      w(46)= - 73 + w(49)
      w(39)=1.D0/3.D0*w(46) - w(39)
      w(39)=LM*w(39)
      w(46)= - 215 - 161*z
      w(39)=2.D0/27.D0*w(46) + w(39)
      w(39)=1.D0/3.D0*w(39) - w(47)
      w(46)=z3*w(33)
      w(47)=w(5)*w(54)
      w(34)= - 8.D0/3.D0*w(47) + 16.D0/9.D0*w(46) + 2.D0/3.D0*w(39) + 
     & w(34)
      w(34)=NF*w(34)*TF**2
      w(39)=2*w(44)
      w(46)=w(79)*w(39)
      w(46)=w(46) - w(66)
      w(47)=w(24) + w(17)
      w(47)=64*w(19) - 128*w(47)
      w(47)=w(46)*w(47)
      w(30)=16.D0/3.D0*w(34) + w(31) + w(38) + w(47) + 2*w(30) + w(32)
      w(30)=CF*w(30)
      w(31)=w(73)*w(37)
      w(32)=61 + 36*z
      w(32)=w(32)*z
      w(32)=w(32) + 18
      w(32)=w(32)*z
      w(32)=w(32) + 13
      w(32)=w(32)*w(15)
      w(31)=w(32) - w(31)
      w(31)=w(31)*LQ
      w(32)=w(40)*w(73)
      w(34)=w(64) + 3
      w(34)=w(34)*z
      w(34)=w(34) + 4
      w(38)=w(51)*w(34)
      w(40)=174 + 199*z
      w(40)=w(40)*z
      w(40)=w(40) + 199
      w(40)=w(40)*w(29)
      w(31)=w(31) - w(40) - w(32) - w(38)
      w(32)=w(79)*z2
      w(32)=w(31) - w(32)
      w(38)=w(58) + 6
      w(38)=w(38)*z
      w(38)=w(38) + 7
      w(38)=w(38)*w(37)
      w(38)=w(38) - w(74)
      w(38)=w(38)*w(2)
      w(32)=w(38) + 2*w(32)
      w(32)=w(32)*w(2)
      w(38)=w(41)*w(73)*w(11)
      w(40)=w(86) + 3
      w(40)=w(40)*w(37)
      w(41)=w(38) + w(40)
      w(41)=w(41)*z2
      w(47)=w(91)*w(73)
      w(49)=w(47)*w(6)
      w(41)=w(41) - w(49)
      w(32)=w(32) - 2*w(41)
      w(41)=w(32)*w(57)
      w(32)= - TF*w(32)
      w(45)=w(45)*w(48)
      w(32)=w(32) + w(45)
      w(45)=2*CF
      w(32)=w(32)*w(45)
      w(48)= - w(66)*w(48)
      w(32)=w(32) + w(41) + w(48)
      w(32)=CF*w(32)
      w(41)=w(73)*w(57)
      w(48)=w(62)*w(41)
      w(38)= - w(44)*w(38)
      w(38)=w(48) + w(38)
      w(38)=CF*w(38)
      w(48)=w(39) - w(57)
      w(49)=w(27)*CF
      w(50)=4*w(49)
      w(51)= - w(50)*w(34)*w(48)
      w(38)=w(38) + w(51)
      w(38)=w(38)*w(42)
      w(33)=w(40) - 1.D0/9.D0*w(33)
      w(40)=w(79)*w(2)
      w(40)= - w(40) + 2*w(33)
      w(40)=w(40)*w(2)
      w(42)=w(47)*z2
      w(40)=w(40) + w(42)
      w(42)=w(48)*CF
      w(40)=w(40)*w(42)
      w(39)=w(39)*w(73)
      w(39)= - w(41) + w(39)
      w(39)=w(1)*w(50)*w(2)*w(39)
      w(39)=w(40) + w(39)
      w(39)=w(1)*w(39)
      w(40)=w(46)*CF
      w(41)=4*w(13) - w(43)
      w(41)=w(40)*w(41)
      w(43)=w(89) + 18
      w(43)=w(43)*z
      w(43)=w(43) + 29
      w(47)=2*z2
      w(43)=w(43)*w(47)
      w(47)=w(52)*w(73)
      w(50)=w(55) + 18
      w(50)=w(50)*z
      w(50)=w(50) + 19
      w(47)=w(47) + w(50)
      w(47)=w(47)*w(2)**2
      w(43)=w(43) + w(47)
      w(47)=w(48)*w(49)
      w(43)=w(43)*w(47)
      w(32)=w(39) + w(38) + w(43) + w(32) + w(41)
      w(32)=w(1)*w(32)
      w(36)=w(2)*w(56)*w(36)
      w(31)=w(31) - w(36)
      w(31)=w(31)*w(42)
      w(33)=w(33)*w(42)
      w(36)= - w(1)*w(40)
      w(36)= - w(33) + w(36)
      w(36)=w(1)*w(36)
      w(31)=w(31) + 2*w(36)
      w(31)=w(3)*w(31)
      w(36)=w(69) + 26
      w(36)=w(36)*z
      w(36)=w(36) + 7
      w(36)=w(36)*w(37)
      w(36)=w(36) - w(74)
      w(36)=w(36)*w(42)
      w(37)= - w(50)*w(47)
      w(36)=w(36) + w(37)
      w(36)=w(13)*w(36)
      w(31)=w(36) + w(31)
      w(36)=556 + 401*z
      w(36)=z*w(36)
      w(36)=137 + w(36)
      w(36)=w(36)*w(53)
      w(37)=w(2)**3
      w(38)= - w(37)*w(65)
      w(39)=29 + 63*z
      w(39)=z*w(39)
      w(39)=6 + w(39)
      w(39)=z2*w(39)
      w(36)=w(38) + w(36) + w(39)
      w(36)=w(2)*w(36)
      w(38)=w(34)*w(14)
      w(34)=w(34)*w(12)
      w(39)=w(38) + w(34)
      w(35)=101 + w(35)
      w(35)=z*w(35)
      w(35)=12 + w(35)
      w(35)=w(6)*w(35)
      w(35)=w(36) + w(35) - 32*w(39)
      w(35)=w(35)*w(57)
      w(36)=298 + 147*z
      w(36)=z*w(36)
      w(36)= - 9 + w(36)
      w(36)=w(36)*w(82)
      w(39)= - 70 - 51*z
      w(39)=z*w(39)
      w(39)= - 51 + w(39)
      w(37)=w(39)*w(37)
      w(36)=w(36) + w(37)
      w(36)=w(2)*w(36)
      w(37)=58 + 321*z
      w(37)=z*w(37)
      w(37)=57 + w(37)
      w(37)=w(6)*w(37)
      w(37)=w(37) + 128*w(38)
      w(34)=512*w(34) + 4*w(37) + w(36)
      w(34)=w(34)*w(44)
      w(34)=8*w(35) + w(34)
      w(34)=CF*w(34)
      w(35)=1102 + 497*z
      w(35)=z*w(35)
      w(35)=1085 + w(35)
      w(35)=w(35)*w(57)
      w(36)= - 404 - 235*z
      w(36)=z*w(36)
      w(36)= - 409 + w(36)
      w(36)=w(36)*w(44)
      w(35)=w(35) + 4*w(36)
      w(35)=z3*w(35)*w(45)
      w(34)=w(34) + w(35)
      w(34)=w(27)*w(34)
      w(35)=w(1)*w(46)*w(45)
      w(33)=w(33) + w(35)
      w(33)=w(8)*w(33)
      w(30)=64*w(33) + 16*w(32) + w(34) + 32*w(31) + w(30)
*
      G = as**3*w(30)
*
100   CONTINUE
      Lq2NS3xreg=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/LqLNS3x.f <==
      PROGRAM TEST
*     ------------
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Blümlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417–482 [arXiv:0904.3563 [hep-ph]].
* 
*     LqLNS3x.f:     3-loop term
*
      IMPLICIT NONE
*
      REAL*8 LqLNS3x,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=3
      T1=LqLNS3x(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,LqLNS3x=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION LqLNS3x(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(-1)
      w(2)=Hr1(0)
      w(3)=z**(-1)
      w(4)=Hr2(0,-1)
      w(5)=Hr1(1)
      w(6)=Hr2(0,1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,0,-1)
      w(9)=Hr3(0,0,1)
      w(10)=2*LM
      w(11)=w(10) + 5.D0/3.D0
      w(12)=2*w(5)
      w(13)= - w(11)*w(12)
      w(14)=2.D0/3.D0 - LM
      w(14)=LM*w(14)
      w(13)=w(13) + 11.D0/9.D0 + w(14)
      w(10)= - 1.D0/3.D0*w(2) - w(12) + 1.D0/3.D0 - w(10)
      w(10)=w(2)*w(10)
      w(10)=2*w(13) + w(10)
      w(13)=4*w(2)
      w(10)=w(10)*w(13)
      w(14)=16*w(5)
      w(15)= - 10.D0/3.D0 - LM
      w(15)=LM*w(15)
      w(15)= - 28.D0/9.D0 + w(15)
      w(15)=w(15)*w(14)
      w(11)=w(2) + w(11)
      w(11)=w(6)*w(11)
      w(11)=w(11) - w(9)
      w(16)= - 53.D0/3.D0 + LM
      w(16)=LM*w(16)
      w(10)=w(10) + w(15) - 653.D0/9.D0 + 4*w(16) + 16*w(11)
      w(10)=z*w(10)
      w(11)=28.D0/3.D0 + LM
      w(11)=LM*w(11)
      w(11)=109.D0/9.D0 + w(11)
      w(15)=7.D0/3.D0 + LM
      w(15)=4*w(15) + w(2)
      w(15)=w(2)*w(15)
      w(11)=2*w(11) + w(15)
      w(10)=4*w(11) + w(10)
      w(11)=w(1) - 1
      w(15)=w(1)*w(11)
      w(16)=8*w(5)
      w(17)=w(16) + 8*w(1)
      w(18)=7 - w(17)
      w(18)=w(2)*w(18)
      w(14)=w(18) + w(14) + 89.D0/3.D0 + 16*w(15)
      w(14)=w(2)*w(14)
      w(15)=16*w(7)
      w(18)= - 83.D0/3.D0 + w(15)
      w(16)=25.D0/3.D0 + w(16)
      w(16)=w(5)*w(16)
      w(14)=w(14) + 2*w(18) + w(16)
      w(16)=z2 - w(4)
      w(18)=2*w(1)
      w(19)=w(18) - w(2)
      w(19)=w(19)*w(2)
      w(16)= - w(19) - 2*w(16)
      w(16)=w(16)*z
      w(19)=w(2) + w(18) - 1
      w(19)=w(19)*w(4)
      w(16)=w(16) - w(19)
      w(19)=w(16) - w(9)
      w(20)=8.D0/3.D0*w(2)
      w(21)=1 + w(20)
      w(21)=w(6)*w(21)
      w(17)= - 11 + w(17)
      w(17)=z2*w(17)
      w(14)=2.D0/3.D0*w(17) + 2*w(21) + 1.D0/3.D0*w(14) + 16*w(8) + 16.D
     & 0/3.D0*w(19)
      w(14)=z*w(14)
      w(17)=w(2)*w(1)
      w(17)=w(17) - w(4)
      w(17)=w(17)*w(3)
      w(19)=8*w(17) - w(13) + 47.D0/3.D0 - 5*w(5)
      w(14)=2.D0/3.D0*w(19) + w(14)
      w(19)= - 2*w(2) + 1 - 4*w(5)
      w(19)=z*w(19)
      w(19)=2 + w(19)
      w(19)=LQ*w(19)
      w(14)=2*w(14) + w(19)
      w(14)=LQ*w(14)
      w(10)=1.D0/3.D0*w(10) + 4*w(14)
      w(10)=CF*w(10)
      w(14)=w(5) + w(1)
      w(19)=z2*w(14)
      w(16)=w(16) + w(19) - w(9)
      w(11)= - w(11)*w(18)
      w(14)=w(2)*w(14)
      w(11)=w(14) + 13.D0/3.D0 + w(11)
      w(11)=w(11)*w(13)
      w(11)=w(11) + 68.D0/3.D0*w(5) + 781.D0/9.D0 - w(15)
      w(14)= - w(6)*w(20)
      w(11)=w(14) + 1.D0/3.D0*w(11) - 8*w(8) - 8.D0/3.D0*w(16)
      w(11)=z*w(11)
      w(14)=LQ*z
      w(15)= - 13.D0/3.D0 - w(17)
      w(11)= - 22.D0/9.D0*w(14) + 8.D0/3.D0*w(15) + w(11)
      w(11)=CA*w(11)
      w(12)=w(13) + w(12) + 25.D0/3.D0
      w(12)= - z*w(12)
      w(12)=w(12) + w(14) + 2
      w(13)=1 + 2*NF
      w(12)=TF*w(13)*w(12)
      w(11)=32.D0/9.D0*w(12) + 8*w(11)
      w(11)=LQ*w(11)
      w(10)=w(10) + w(11)
*
      G = 2*CF*TF*as**3*w(10)
*
100   CONTINUE
      LqLNS3x=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/README <==
   Different x-space DIS Wilson coefficients
   -----------------------------------------

   1) FL:    DIS asymptotic heavy flavor single mass corrections to 3-loops: 
             FLHQ.tar.gz
   
   2) CC:    DIS charged current heavy flavor corrections F2, FL, xF3 to O(a_s^2) 
             CCHQ2.tar.gz 

   3) CC NS: DIS xF3
             XF3NSHQ.tar.gz

   4) CC NS: F2,FL 
             Lq2NS3HQ.tar.gz

   5) NC NS: DIS g1
             G1NSHQ.tar.gz

   Please consult the corresponding readme-files in the tar.gz files listed above.
   The readme-files contain numerical reference values.
   The corresponding input parameters are listed in the test-codes.

   The corrections in 1) refer to the cumulative corrections, i.e.
   IORD = 3 contains the O(a_s + a_s^2 + a_s^3) corrections.
   The correction in 3) - 5) refer to the cumulative corrections, i.e.
   IORD = 3 contains the O(a_s^2 + a_s^3) corrections.
   In 2) only the O(a_s^2) corrections are given.

   The papers to be referred to are quoted in the readme files in the patches 1) to 5).


==> anc/T1.f <==
      PROGRAM TEST
*     ------------
*
*     T1 : L_{2,q}^{W+ + W-, NS(2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T1del,T1plu,T1reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=T1del(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,L_{2,q}^{W+ + W-, NS(2)} del=',IORD,T1
      T2=T1plu(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,L_{2,q}^{W+ + W-, NS(2)} plu=',IORD,T2
      T3=T1reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,L_{2,q}^{W+ + W-, NS(2)} reg=',IORD,T3
*
      STOP
      END
      REAL*8 FUNCTION T1del(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1.D0/3.D0 + LL
      w(1)=LL*w(1)
      w(1)=265.D0/9.D0 + 2*w(1)
*
      G = CF*TF*as**2*w(1)
*
      T1del = G
*
      RETURN
      END
      REAL*8 FUNCTION T1plu(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1/(27 - 27*z)
      w(2)=Hr1(0)
      w(3)=Hr1(1)
      w(4)=Hr2(0,1)
      w(5)=6*w(3)
      w(6)=29 + w(5)
      w(5)=w(6)*w(5)
      w(6)=12*LL
      w(7)=10 + 3*LL
      w(7)=w(7)*w(6)
      w(6)=18*w(2) + w(6) + 67 + 12*w(3)
      w(6)=w(2)*w(6)
      w(5)=72*w(4) - 144*z2 + 6*w(6) + w(7) + 359 + w(5)
*
      G = 2*CF*TF*as**2*w(5)*w(1)
*
      T1plu = G
*
      RETURN
      END
      REAL*8 FUNCTION T1reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(0)
      w(2)=Hr1(1)
      w(3)=Hr2(0,1)
      w(4)= - 2*w(3) + 4*z2
      w(5)=w(2) + 34.D0/3.D0
      w(6)= - w(2)*w(5)
      w(7)= - 22.D0/3.D0 - LL
      w(7)=LL*w(7)
      w(6)=w(7) - 311.D0/9.D0 + w(6) + w(4)
      w(6)=z*w(6)
      w(7)= - 16.D0/3.D0 - w(2)
      w(7)=w(2)*w(7)
      w(8)=2.D0/3.D0 - LL
      w(8)=LL*w(8)
      w(4)=w(6) + w(8) - 68.D0/9.D0 + w(7) + w(4)
      w(5)= - LL - w(5)
      w(5)=z*w(5)
      w(5)=w(5) - 19.D0/3.D0 - LL - w(2)
      w(6)= - 1 - z
      w(6)=w(1)*w(6)
      w(5)=2.D0/3.D0*w(5) + w(6)
      w(5)=w(1)*w(5)
      w(4)=1.D0/3.D0*w(4) + w(5)
*
      G = 4*CF*TF*as**2*w(4)
*
      T1reg = G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/T10.f <==
      PROGRAM TEST
*     ------------
*
*     T10: H_{3,q}^{W, PS, (2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T10reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T10reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{3,q}^{W, PS, (2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T10reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=Hr1(0)
      w(3)=Hr2(0,1)
      w(4)=Hr1(1)
      w(5)=Hr3(0,0,1)
      w(6)=2*w(3)
      w(7)= - 28.D0/3.D0 - LL
      w(7)=LL*w(7)
      w(7)= - w(6) - 100.D0/9.D0 + w(7)
      w(8)=4.D0/3.D0*z
      w(7)=w(7)*w(8)
      w(9)=w(5) - z3
      w(9)= - 8*w(9)
      w(10)=12 - LL
      w(10)=LL*w(10)
      w(7)=w(7) - w(6) + 31.D0/3.D0 + w(10) - w(9)
      w(7)=z*w(7)
      w(10)=10.D0/3.D0 + LL
      w(10)=LL*w(10)
      w(10)=w(6) + 28.D0/9.D0 + w(10)
      w(11)=4.D0/3.D0*w(1)
      w(10)=w(10)*w(11)
      w(12)= - 4 + LL
      w(12)=LL*w(12)
      w(7)=w(10) + w(7) + w(6) + 1.D0/3.D0 + w(12) - w(9)
      w(9)=7.D0/3.D0 + LL
      w(9)=2*w(9) + w(4)
      w(8)=w(9)*w(8)
      w(9)=5 + LL
      w(9)=LL*w(9)
      w(8)=w(8) + w(4) - w(6) + 11.D0/3.D0 + w(9)
      w(8)=z*w(8)
      w(9)= - w(11) - 1
      w(9)=w(4)*w(9)
      w(10)=1 + LL
      w(10)=LL*w(10)
      w(6)=w(8) - w(6) + 7.D0/3.D0 + w(10) + w(9)
      w(8)=4*LL
      w(9)= - 8.D0/3.D0*z - 5 - w(8)
      w(9)=z*w(9)
      w(10)=1 + z
      w(10)=w(2)*w(10)
      w(8)=2.D0/3.D0*w(10) + w(9) - 1 - w(8)
      w(8)=w(2)*w(8)
      w(6)=4*w(6) + w(8)
      w(6)=w(2)*w(6)
      w(6)=2*w(7) + w(6)
*
      G = CF*TF*as**2*w(6)
*
      T10reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/T11.f <==
      PROGRAM TEST
*     ------------
*
*     T10: H_{3,q}^{W, PS, (2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T11reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T11reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{3,g}^{W, (2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T11reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(37)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,-1)
      w(5)=Hr1(1)
      w(6)=Hr2(0,1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,0,-1)
      w(9)=Hr3(0,0,1)
      w(10)=Hr3(0,1,1)
      w(11)=z + 1
      w(12)=2*z
      w(13)=w(11)*w(12)
      w(14)=w(13) + 1
      w(15)=2*w(2)
      w(16)= - w(3) + w(15) - 4*LL
      w(16)=w(14)*w(16)
      w(17)=4*z
      w(11)= - w(11)*w(17)
      w(11)=w(11) + w(16)
      w(11)=w(15)*w(11)
      w(16)=z - 1
      w(18)=w(16)*w(12)
      w(18)=w(18) + 1
      w(19)=w(18)*w(5)
      w(20)= - 16 + 65.D0/3.D0*z
      w(20)=z*w(20)
      w(20)=w(19) - 3 + w(20)
      w(20)=w(5)*w(20)
      w(21)=43 + 400.D0/3.D0*z
      w(21)=z*w(21)
      w(21)=14 + w(21)
      w(20)=1.D0/3.D0*w(21) + w(20)
      w(21)=w(12) + 1
      w(21)=w(21)*w(3)
      w(22)= - 4 - 23.D0/3.D0*z
      w(22)=z*w(22)
      w(22)=2.D0/3.D0*w(21) - 1 + w(22)
      w(22)=w(3)*w(22)
      w(11)=w(11) + 2*w(20) + w(22)
      w(11)=w(3)*w(11)
      w(16)=w(17)*w(16)
      w(20)= - w(16) - w(19)
      w(20)=w(5)*w(20)
      w(22)=2 + 11.D0/3.D0*z
      w(22)=w(22)*w(17)
      w(21)= - w(21) + 1 + w(22)
      w(21)=w(3)*w(21)
      w(22)=25 - 218.D0/9.D0*z
      w(22)=z*w(22)
      w(20)=w(21) + w(20) - 2 + w(22)
      w(21)=2*w(5)
      w(22)=w(18)*w(21)
      w(23)=w(17) + 1
      w(24)=2*w(3)
      w(25)=w(23)*w(24)
      w(26)=8 - 31.D0/3.D0*z
      w(26)=z*w(26)
      w(25)=w(25) - w(22) + 1 + w(26)
      w(25)=LL*w(25)
      w(20)=2*w(20) + w(25)
      w(25)=2*LL
      w(20)=w(20)*w(25)
      w(16)=1 - w(16)
      w(26)=5*z
      w(27)=w(26) - 4
      w(27)=w(27)*z
      w(28)= - 2.D0/3.D0*w(19) + 1 - w(27)
      w(28)=w(5)*w(28)
      w(16)=2*w(16) + w(28)
      w(16)=w(5)*w(16)
      w(28)=w(14)*w(15)
      w(29)= - 4 + z
      w(29)=z*w(29)
      w(30)=8*z
      w(31)= - LL*w(30)
      w(28)=w(28) + w(29) + w(31)
      w(28)=z2*w(28)
      w(29)=w(7)*w(14)
      w(31)= - 2 - 7*z
      w(31)=z3*w(31)
      w(29)=w(31) + w(29)
      w(31)= - w(3)*w(5)
      w(31)=14.D0/9.D0 + w(31)
      w(32)=10.D0/3.D0 + LL
      w(32)=LL*w(32)
      w(31)=2*w(31) + w(32)
      w(32)=8.D0/3.D0*w(1)
      w(31)=w(31)*w(32)
      w(33)=157 - 1588.D0/9.D0*z
      w(33)=z*w(33)
      w(33)=1 + w(33)
      w(34)=w(9)*w(23)
      w(11)=16*w(34) + 2*w(28) + w(31) + w(20) + 2.D0/3.D0*w(33) + 
     & w(16) + 8*w(29) + w(11)
      w(11)=CA*w(11)
      w(16)=z - 2
      w(20)=3*z
      w(28)= - w(16)*w(20)
      w(29)=3 - w(17)
      w(29)=w(29)*w(12)
      w(29)= - 3 + w(29)
      w(29)=LL*w(29)
      w(28)=w(29) + 1 + w(28)
      w(28)=z2*w(28)
      w(29)=w(18)*w(10)
      w(31)=1 - w(13)
      w(31)=z3*w(31)
      w(33)=3 - z
      w(33)=w(33)*w(12)
      w(33)= - 3 + w(33)
      w(33)=w(9)*w(33)
      w(28)=w(29) + w(31) + w(28) + w(33)
      w(31)=w(12) - 1
      w(33)=w(31)*w(12)
      w(33)=w(33) + 1
      w(34)=w(33)*w(3)
      w(35)=3 - w(26)
      w(35)=w(35)*w(12)
      w(35)= - 1.D0/3.D0*w(34) - w(22) + 1.D0/2.D0 + w(35)
      w(35)=w(3)*w(35)
      w(36)=3 + w(30)
      w(36)=w(36)*w(20)
      w(26)=w(26) - 6
      w(37)= - w(26)*w(12)
      w(37)= - 1 + w(37)
      w(37)=w(37)*w(21)
      w(35)=w(35) + w(37) + 8 + w(36)
      w(35)=w(3)*w(35)
      w(36)=4*w(5)
      w(36)=w(36)*w(18)
      w(26)=w(26)*w(17)
      w(26)=w(36) + 7 + w(26)
      w(26)=w(5)*w(26)
      w(22)=w(22) + 1 + w(27)
      w(22)=2*w(22) + w(34)
      w(22)=w(22)*w(24)
      w(27)= - 23 + 10*z
      w(27)=z*w(27)
      w(22)=w(22) + w(26) + 9 + w(27)
      w(24)=w(33)*w(24)
      w(24)=w(24) + w(36) + 1 - w(17)
      w(24)=LL*w(24)
      w(22)=2*w(22) + w(24)
      w(22)=LL*w(22)
      w(20)= - 2 + w(20)
      w(20)=z*w(20)
      w(19)=1.D0/3.D0*w(19) - 1 + w(20)
      w(19)=w(5)*w(19)
      w(20)= - 13 + 12*z
      w(20)=z*w(20)
      w(19)=w(20) + w(19)
      w(19)=w(19)*w(21)
      w(20)=41 - 40*z
      w(20)=z*w(20)
      w(19)=w(22) + w(35) + w(19) - 13 + w(20) + 4*w(28)
      w(19)=CF*w(19)
      w(15)= - w(15) + w(25) + w(3)
      w(15)=w(14)*w(15)
      w(13)=w(13) + w(15)
      w(13)=w(4)*w(13)
      w(14)= - w(8)*w(14)
      w(13)=w(14) + w(13) - w(29)
      w(14)=4*CA
      w(13)=w(14)*w(13)
      w(12)= - 3 + w(12)
      w(12)=w(12)*w(30)
      w(14)=4*w(3)
      w(15)=z*w(16)
      w(15)=1 + w(15)
      w(15)=w(15)*w(14)
      w(16)=w(31)*w(25)
      w(12)=w(16) + w(15) - 1 + w(12)
      w(12)=CF*w(12)
      w(15)=4 - 17.D0/3.D0*z
      w(15)=w(15)*w(17)
      w(14)= - w(23)*w(14)
      w(14)=w(32) + w(14) + 3 + w(15)
      w(14)=CA*w(14)
      w(12)=w(14) + w(12)
      w(12)=w(6)*w(12)
      w(14)=TF*w(18)*LL**2
      w(11)=8.D0/3.D0*w(14) + 2*w(12) + w(19) + w(11) + w(13)
*
      G = TF*as**2*w(11)
*
      T11reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/T2.f <==
      PROGRAM TEST
*     ------------
*
*     T2 : H_{2,q}^{W+ + W-, NS(2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T2del,T2plu,T2reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=T2del(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W+ + W-, NS(2)} del=',IORD,T1
      T2=T2plu(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W+ + W-, NS(2)} plu=',IORD,T2
      T3=T2reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W+ + W-, NS(2)} reg=',IORD,T3
*
      STOP
      END
      REAL*8 FUNCTION T2del(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1 + 8.D0/5.D0*z2
      w(1)=w(1)*z2
      w(2)=54*z3 - 5465.D0/72.D0 - 4*w(1)
      w(2)=CA*w(2)
      w(3)=1.D0/3.D0 + LL
      w(3)=LL*w(3)
      w(3)=457.D0/18.D0*NF + 265.D0/9.D0 + 2*w(3)
      w(3)=TF*w(3)
      w(1)= - 72*z3 + 331.D0/8.D0 + 8*w(1)
      w(1)=CF*w(1)
      w(1)=w(1) + w(2) + w(3)
*
      G = CF*as**2*w(1)
*
      T2del = G
*
      RETURN
      END
      REAL*8 FUNCTION T2plu(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1/(1 - z)
      w(2)=Hr1(0)
      w(3)=Hr1(1)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr3(0,0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,1,1)
      w(9)=2*w(3)
      w(10)=4*w(3)
      w(11)= - 9 - w(10)
      w(11)=w(11)*w(9)
      w(12)=16*z2
      w(13)=16*w(5)
      w(11)=w(11) + w(12) + 27 + w(13)
      w(11)=w(3)*w(11)
      w(14)=8*w(3)
      w(15)= - 9 - w(14)
      w(15)=w(15)*w(10)
      w(16)=z2 + w(4)
      w(17)= - 1 - w(10)
      w(17)=3*w(17) - 8.D0/3.D0*w(2)
      w(17)=w(2)*w(17)
      w(15)=w(17) + w(15) - 24*w(5) + 61 + 48*w(16)
      w(15)=w(2)*w(15)
      w(16)=w(8) - w(7)
      w(16)= - 24*w(16)
      w(17)=24*z2
      w(11)=w(15) + w(11) - 96*w(6) + w(17) + 12*w(5) + 51.D0/2.D0 + 64
     & *z3 + w(16)
      w(11)=CF*w(11)
      w(15)=29.D0/3.D0 + w(9)
      w(9)=w(9)*w(15)
      w(9)=w(9) - w(12) + 8*w(5)
      w(12)=NF + 1
      w(9)=w(12)*w(9)
      w(15)=4*LL
      w(18)=10.D0/3.D0 + LL
      w(18)=w(18)*w(15)
      w(9)=247.D0/9.D0*NF + 359.D0/9.D0 + w(18) + w(9)
      w(12)=w(12)*w(10)
      w(12)=w(12) + 19*NF + 67.D0/3.D0 + w(15)
      w(15)=2 + 5.D0/3.D0*NF
      w(15)=w(2)*w(15)
      w(12)=1.D0/3.D0*w(12) + w(15)
      w(15)=2*w(2)
      w(12)=w(12)*w(15)
      w(9)=1.D0/3.D0*w(9) + w(12)
      w(9)=TF*w(9)
      w(12)= - 11.D0/3.D0 + w(3)
      w(10)=w(12)*w(10)
      w(12)= - w(15) - 55.D0/3.D0 - w(14)
      w(12)=w(2)*w(12)
      w(10)=w(12) + w(10) + 8*z2 + w(13) - 239.D0/3.D0 - 24*w(4)
      w(10)=w(2)*w(10)
      w(12)= - 22.D0/3.D0*w(3) + w(17) - 367.D0/9.D0 - w(13)
      w(12)=w(3)*w(12)
      w(10)=w(10) + w(12) + 48*w(6) + 88.D0/3.D0*z2 - 44.D0/3.D0*w(5)
     &  - 3155.D0/54.D0 + 4*z3 - w(16)
      w(10)=CA*w(10)
      w(9)=w(11) + 2*w(9) + w(10)
*
      G = CF*as**2*w(9)*w(1)
*
      T2plu = G
*
      RETURN
      END
      REAL*8 FUNCTION T2reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr1(1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,-1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr3(0,0,1)
      w(11)=Hr3(0,1,-1)
      w(12)=Hr3(0,1,1)
      w(13)=1/(1 + z)
      w(14)=3*z
      w(15)=w(14) - 1
      w(16)=8*w(13)
      w(15)=w(16) + 3*w(15)
      w(15)=w(15)*w(2)
      w(17)=w(13) + z
      w(18)=2*w(3)
      w(17)=w(17)*w(18)
      w(19)=2*z
      w(20)=z**2
      w(21)= - 13.D0/3.D0 + 9.D0/5.D0*w(20)
      w(21)=w(21)*w(19)
      w(22)=2*w(6)
      w(23)= - 1 - 4*z
      w(23)=w(23)*w(22)
      w(21)= - w(17) + w(15) + w(23) - 11.D0/3.D0 + w(21)
      w(21)=z2*w(21)
      w(23)=5*z
      w(24)=2*w(13)
      w(25)=w(23) + w(24)
      w(25)=w(25)*w(18)
      w(26)=4*w(13)
      w(27)=w(26) - 1
      w(28)=7*z
      w(29)=w(27) + w(28)
      w(30)=2*w(2)
      w(31)=w(29)*w(30)
      w(32)=18.D0/5.D0*w(20)
      w(33)=w(32) - 5
      w(33)=w(33)*z
      w(33)=w(33) - 9
      w(34)=w(1)**2
      w(25)= - w(25) + w(31) + w(33) - 2.D0/5.D0*w(34)
      w(25)=w(25)*w(4)
      w(31)=7*w(13)
      w(34)= - w(31) + 3 - 14*z
      w(34)=z3*w(34)
      w(21)= - w(21) + w(25) - w(34)
      w(34)=w(23) - 2 + 5*w(13)
      w(35)=4*w(2)
      w(34)=w(34)*w(35)
      w(36)=w(28) + 1
      w(37)=w(36)*w(22)
      w(20)=36.D0/5.D0*w(20)
      w(38)=115.D0/6.D0 - w(20)
      w(38)=z*w(38)
      w(17)=w(17) - w(34) + w(37) + 55.D0/6.D0 + w(38)
      w(17)=w(3)*w(17)
      w(37)=w(29)*w(2)
      w(33)=w(33) + w(37)
      w(33)=w(33)*w(35)
      w(16)=w(33) + w(16)
      w(33)=z + 1
      w(37)=11.D0/3.D0*w(33)
      w(38)=w(33)*w(6)
      w(39)=w(37) - w(38)
      w(39)=w(39)*w(22)
      w(40)=72*z
      w(41)=1693.D0/3.D0 - w(40)
      w(41)=z*w(41)
      w(41)=583.D0/3.D0 + w(41)
      w(17)=w(17) + w(39) + 1.D0/5.D0*w(41) + w(16)
      w(17)=w(3)*w(17)
      w(39)=w(24) + z - 1
      w(35)= - w(39)*w(35)
      w(18)= - w(36)*w(18)
      w(18)=w(18) + w(35) + w(37) + 4*w(38)
      w(18)=w(5)*w(18)
      w(35)=w(8) + w(11)
      w(35)=w(39)*w(35)
      w(29)=w(29)*w(7)
      w(23)= - w(13) + w(23) + 2
      w(23)=w(23)*w(9)
      w(23)=w(35) - w(23) + w(29)
      w(29)=8813.D0/27.D0 - 36*z
      w(29)=w(29)*w(19)
      w(29)=3709.D0/27.D0 + w(29)
      w(35)=14 + 167*z
      w(35)=4.D0/3.D0*w(35) + 11*w(38)
      w(35)=w(6)*w(35)
      w(37)=9*z
      w(41)=w(24) + 1 + w(37)
      w(42)=4*w(10)
      w(41)=w(41)*w(42)
      w(43)=w(1)*w(2)
      w(43)=w(43) - 1
      w(43)=w(43)*w(3)
      w(43)=w(43) + 1
      w(43)=w(43)*w(1)
      w(44)=w(33)*w(12)
      w(17)=w(41) - 8.D0/5.D0*w(43) + 2*w(18) + w(17) - 12*w(44) + 1.D0/
     & 5.D0*w(29) + 1.D0/3.D0*w(35) + 8*w(23) - 4*w(21)
      w(17)=CA*w(17)
      w(18)=w(39)*w(30)
      w(21)=w(3)*w(36)
      w(18)=w(21) + w(18) + w(19) - w(38)
      w(18)=w(5)*w(18)
      w(19)= - 1 + w(19)
      w(19)=w(19)*w(22)
      w(14)=w(24) - 5 - w(14)
      w(14)=w(3)*w(14)
      w(21)= - 1 - w(32)
      w(21)=z*w(21)
      w(14)=w(14) - w(15) + w(19) - 4 + w(21)
      w(14)=z2*w(14)
      w(15)=w(31) - 8 + w(37)
      w(15)=z3*w(15)
      w(14)=w(14) + w(15) + w(25) + w(18)
      w(15)=2*w(33) + w(38)
      w(15)=w(6)*w(15)
      w(18)= - 251 + w(40)
      w(18)=z*w(18)
      w(18)= - 66 + w(18)
      w(15)=8*w(15) + 1.D0/5.D0*w(18) - w(16)
      w(16)= - 1 + w(20)
      w(16)=z*w(16)
      w(18)=5 - w(28)
      w(18)=w(6)*w(18)
      w(16)=w(34) + w(18) + 6 + w(16)
      w(18)= - w(26) + 5 + z
      w(18)=w(3)*w(18)
      w(16)=2*w(16) + w(18)
      w(16)=w(3)*w(16)
      w(15)=2*w(15) + w(16)
      w(15)=w(3)*w(15)
      w(16)=w(23) - w(44)
      w(18)=w(22)*w(33)
      w(19)=w(18) + 7 + w(37)
      w(19)=w(6)*w(19)
      w(20)=17*z
      w(21)=4 - w(20)
      w(19)=2*w(21) + w(19)
      w(19)=w(19)*w(22)
      w(21)= - 15*z - w(27)
      w(21)=w(21)*w(42)
      w(22)= - 461 + 144*z
      w(22)=z*w(22)
      w(22)= - 124 + w(22)
      w(14)=w(21) + 16.D0/5.D0*w(43) + w(15) + 1.D0/5.D0*w(22) + w(19)
     &  + 8*w(14) - 16*w(16)
      w(14)=CF*w(14)
      w(15)=8.D0/3.D0*z2 - 4.D0/3.D0*w(5)
      w(16)=NF + 1
      w(15)=w(15)*w(16)*w(33)
      w(16)=w(20) + 8
      w(16)=w(38) + 2.D0/3.D0*w(16)
      w(16)=w(16)*w(6)
      w(19)= - 68 - 311*z
      w(19)=1.D0/9.D0*w(19) - w(16)
      w(20)= - 19 - 34*z
      w(20)=1.D0/3.D0*w(20) - w(38)
      w(21)=w(33)*w(3)
      w(20)=2.D0/3.D0*w(20) - w(21)
      w(20)=w(3)*w(20)
      w(19)=1.D0/3.D0*w(19) + w(20)
      w(20)= - 79 - 244*z
      w(16)=1.D0/9.D0*w(20) - w(16)
      w(18)= - w(18) - 13 - 19*z
      w(18)=2*w(18) - 5*w(21)
      w(18)=w(3)*w(18)
      w(16)=2*w(16) + w(18)
      w(16)=NF*w(16)
      w(18)=1 - 11*z
      w(18)=1.D0/3.D0*w(18) - w(21)
      w(20)= - LL*w(33)
      w(18)=2*w(18) + w(20)
      w(18)=LL*w(18)
      w(15)=2.D0/3.D0*w(18) + 2*w(19) + 1.D0/3.D0*w(16) + w(15)
      w(15)=TF*w(15)
      w(14)=w(14) + 2*w(15) + w(17)
*
      G = CF*as**2*w(14)
*
      T2reg = G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/T3.f <==
      PROGRAM TEST
*     ------------
*
*     T3 : H_{2,q}^{W+ - W-, NS(2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T3del,T3plu,T3reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=T3del(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W+ - W-, NS(2)} del=',IORD,T1
      T2=T3plu(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W+ - W-, NS(2)} plu=',IORD,T2
      T3=T3reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W+ - W-, NS(2)} reg=',IORD,T3
*
      STOP
      END
      REAL*8 FUNCTION T3del(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1 + 8.D0/5.D0*z2
      w(1)=w(1)*z2
      w(2)=54*z3 - 5465.D0/72.D0 - 4*w(1)
      w(2)=CA*w(2)
      w(3)=1.D0/3.D0 + LL
      w(3)=LL*w(3)
      w(3)=457.D0/18.D0*NF + 265.D0/9.D0 + 2*w(3)
      w(3)=TF*w(3)
      w(1)= - 72*z3 + 331.D0/8.D0 + 8*w(1)
      w(1)=CF*w(1)
      w(1)=w(1) + w(2) + w(3)
*
      G = CF*as**2*w(1)
*
      T3del = G
*
      RETURN
      END
      REAL*8 FUNCTION T3plu(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1/(1 - z)
      w(2)=Hr1(0)
      w(3)=Hr1(1)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr3(0,0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,1,1)
      w(9)=2*w(3)
      w(10)=4*w(3)
      w(11)= - 9 - w(10)
      w(11)=w(11)*w(9)
      w(12)=16*z2
      w(13)=16*w(5)
      w(11)=w(11) + w(12) + 27 + w(13)
      w(11)=w(3)*w(11)
      w(14)=8*w(3)
      w(15)= - 9 - w(14)
      w(15)=w(15)*w(10)
      w(16)=z2 + w(4)
      w(17)= - 1 - w(10)
      w(17)=3*w(17) - 8.D0/3.D0*w(2)
      w(17)=w(2)*w(17)
      w(15)=w(17) + w(15) - 24*w(5) + 61 + 48*w(16)
      w(15)=w(2)*w(15)
      w(16)=w(8) - w(7)
      w(16)= - 24*w(16)
      w(17)=24*z2
      w(11)=w(15) + w(11) - 96*w(6) + w(17) + 12*w(5) + 51.D0/2.D0 + 64
     & *z3 + w(16)
      w(11)=CF*w(11)
      w(15)=29.D0/3.D0 + w(9)
      w(9)=w(9)*w(15)
      w(9)=w(9) - w(12) + 8*w(5)
      w(12)=NF + 1
      w(9)=w(12)*w(9)
      w(15)=4*LL
      w(18)=10.D0/3.D0 + LL
      w(18)=w(18)*w(15)
      w(9)=247.D0/9.D0*NF + 359.D0/9.D0 + w(18) + w(9)
      w(12)=w(12)*w(10)
      w(12)=w(12) + 19*NF + 67.D0/3.D0 + w(15)
      w(15)=2 + 5.D0/3.D0*NF
      w(15)=w(2)*w(15)
      w(12)=1.D0/3.D0*w(12) + w(15)
      w(15)=2*w(2)
      w(12)=w(12)*w(15)
      w(9)=1.D0/3.D0*w(9) + w(12)
      w(9)=TF*w(9)
      w(12)= - 11.D0/3.D0 + w(3)
      w(10)=w(12)*w(10)
      w(12)= - w(15) - 55.D0/3.D0 - w(14)
      w(12)=w(2)*w(12)
      w(10)=w(12) + w(10) + 8*z2 + w(13) - 239.D0/3.D0 - 24*w(4)
      w(10)=w(2)*w(10)
      w(12)= - 22.D0/3.D0*w(3) + w(17) - 367.D0/9.D0 - w(13)
      w(12)=w(3)*w(12)
      w(10)=w(10) + w(12) + 48*w(6) + 88.D0/3.D0*z2 - 44.D0/3.D0*w(5)
     &  - 3155.D0/54.D0 + 4*z3 - w(16)
      w(10)=CA*w(10)
      w(9)=w(11) + 2*w(9) + w(10)
*
      G = CF*as**2*w(9)*w(1)
*
      T3plu = G
*
      RETURN
      END
      REAL*8 FUNCTION T3reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(-1)
      w(2)=Hr1(0)
      w(3)=Hr2(0,-1)
      w(4)=Hr2(0,1)
      w(5)=Hr1(1)
      w(6)=Hr3(0,-1,-1)
      w(7)=Hr3(0,-1,1)
      w(8)=Hr3(0,0,-1)
      w(9)=Hr3(0,0,1)
      w(10)=Hr3(0,1,-1)
      w(11)=Hr3(0,1,1)
      w(12)=1/(1 + z)
      w(13)=3*z
      w(14)=w(13) + 2
      w(15)=2*w(12)
      w(16)=w(14) - w(15)
      w(17)=2*w(2)
      w(16)=w(16)*w(17)
      w(18)=4*z
      w(19)=w(18) + 1
      w(20)=w(19)*w(13)
      w(20)=w(20) - 1
      w(21)=4*w(12)
      w(22)=7*z
      w(23)=w(22) + w(21) - 1
      w(24)=w(23)*w(1)
      w(16)=w(16) - w(20) + 2*w(24)
      w(16)=w(16)*w(3)
      w(25)=5*z
      w(26)=5*w(12) + w(25) - 2
      w(26)=w(26)*w(2)
      w(20)= - w(24) + w(26) + w(20)
      w(20)=w(20)*w(2)
      w(24)=w(15) + z - 1
      w(26)=2*w(4)
      w(27)=w(24)*w(26)
      w(20)=w(20) + w(27)
      w(20)=w(20)*w(1)
      w(16)=w(20) + w(16)
      w(20)=w(12) - 1
      w(17)=w(20)*w(17)
      w(20)=w(22) + 1
      w(27)=2*w(5)
      w(28)=w(20)*w(27)
      w(29)=19.D0/6.D0 - 24*z
      w(29)=z*w(29)
      w(28)= - w(17) + w(28) + 31.D0/6.D0 + w(29)
      w(28)=w(2)*w(28)
      w(20)=w(20)*w(4)
      w(29)=8*w(12)
      w(20)=w(29) + 4*w(20)
      w(30)=z + 1
      w(31)=w(30)*w(5)
      w(32)=11.D0/3.D0*w(30) - w(31)
      w(32)=w(32)*w(27)
      w(33)=125 + 251*z
      w(28)=w(28) + w(32) + 1.D0/3.D0*w(33) - w(20)
      w(28)=w(2)*w(28)
      w(32)=w(7) + w(10)
      w(24)=w(24)*w(32)
      w(23)=w(23)*w(6)
      w(32)=11*z
      w(33)=w(12) + w(32) + 2
      w(33)=w(33)*w(8)
      w(23)=w(24) + w(33) + w(23)
      w(24)= - 22 + 203*z
      w(24)=4.D0/3.D0*w(24) + 11*w(31)
      w(24)=w(5)*w(24)
      w(33)= - 133 + 3968*z
      w(24)=1.D0/9.D0*w(33) + w(24)
      w(33)= - w(15) + 3 + w(22)
      w(34)=4*w(9)
      w(33)=w(33)*w(34)
      w(35)= - 1.D0/3.D0*w(30) + 4*w(31)
      w(35)=w(35)*w(26)
      w(36)=w(30)*w(11)
      w(24)=w(28) + w(35) + w(33) - 12*w(36) + 1.D0/3.D0*w(24) + 4*
     & w(16) - 8*w(23)
      w(24)=CA*w(24)
      w(28)=2*z
      w(33)=1 + w(28)
      w(33)=2*w(33) - w(31)
      w(33)=w(4)*w(33)
      w(16)=w(16) - w(33)
      w(33)=2*w(30) + w(31)
      w(33)=w(5)*w(33)
      w(20)=8*w(33) - 16 - 21*z + w(20)
      w(33)=8*z
      w(35)=5 + w(33)
      w(35)=w(35)*w(13)
      w(22)=5 - w(22)
      w(22)=w(5)*w(22)
      w(22)=w(22) + 10 + w(35)
      w(35)=w(21) + 1 + w(25)
      w(35)=w(2)*w(35)
      w(22)=2*w(22) + w(35)
      w(22)=w(2)*w(22)
      w(20)=2*w(20) + w(22)
      w(20)=w(2)*w(20)
      w(22)=w(23) + w(36)
      w(23)=w(27)*w(30)
      w(35)=w(23) + 7 + 9*z
      w(35)=w(5)*w(35)
      w(36)=25*z
      w(37)=12 - w(36)
      w(35)=2*w(37) + w(35)
      w(35)=w(35)*w(27)
      w(21)=w(21) - 3 - w(32)
      w(21)=w(21)*w(34)
      w(34)=8 - w(36)
      w(16)=w(20) + w(21) + 5*w(34) + w(35) - 8*w(16) + 16*w(22)
      w(16)=CF*w(16)
      w(20)=w(13) - 1
      w(20)=w(29) + 3*w(20)
      w(20)=w(20)*w(1)
      w(14)= - w(14)*w(18)
      w(18)= - 1 + w(28)
      w(18)=w(18)*w(27)
      w(15)= - w(15) - 3 - w(25)
      w(15)=w(2)*w(15)
      w(14)=w(20) + w(15) + w(18) - 5 + w(14)
      w(15)=2*CF
      w(14)=w(14)*w(15)
      w(18)= - w(19)*w(27)
      w(19)= - 5.D0/3.D0 + 12*z
      w(19)=z*w(19)
      w(17)= - w(20) + w(17) + w(18) - 8.D0/3.D0 + w(19)
      w(17)=CA*w(17)
      w(18)=NF + 1
      w(18)=TF*w(30)*w(18)
      w(14)=4.D0/3.D0*w(18) + w(17) + w(14)
      w(14)=z2*w(14)
      w(17)=7*w(12)
      w(13)=w(17) - 2 + w(13)
      w(13)=CA*w(13)
      w(17)= - w(17) - 3 - w(33)
      w(17)=w(17)*w(15)
      w(13)=w(13) + w(17)
      w(13)=z3*w(13)
      w(13)=4*w(14) + 4*w(13) + w(16) + w(24)
      w(13)=CF*w(13)
      w(14)=8 + 17*z
      w(14)=w(31) + 2.D0/3.D0*w(14)
      w(14)=w(14)*w(5)
      w(16)=w(26)*w(30)
      w(14)=w(14) + w(16)
      w(16)=w(30)*LL
      w(17)=1 - w(32)
      w(17)=2.D0/3.D0*w(17) - w(16)
      w(17)=LL*w(17)
      w(18)= - 68 - 311*z
      w(17)=w(17) + 1.D0/9.D0*w(18) - w(14)
      w(18)= - 19 - 34*z
      w(16)= - w(16) + 1.D0/3.D0*w(18) - w(31)
      w(18)=w(30)*w(2)
      w(16)=2.D0/3.D0*w(16) - w(18)
      w(16)=w(2)*w(16)
      w(16)=1.D0/3.D0*w(17) + w(16)
      w(17)= - 79 - 244*z
      w(14)=1.D0/9.D0*w(17) - w(14)
      w(17)= - w(23) - 13 - 19*z
      w(17)=2*w(17) - 5*w(18)
      w(17)=w(2)*w(17)
      w(14)=2*w(14) + w(17)
      w(14)=NF*w(14)
      w(14)=2*w(16) + 1.D0/3.D0*w(14)
      w(14)=TF*w(14)*w(15)
      w(13)=w(14) + w(13)
*
      G = as**2*w(13)
*
      T3reg = G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/T4.f <==
      PROGRAM TEST
*     ------------
*
*     T4 : H_{2,q}^{W, PS, (2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T4reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T4reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{2,q}^{W, PS, (2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T4reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,1)
      w(5)=Hr1(1)
      w(6)=Hr2(0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,1,1)
      w(9)=28.D0/3.D0 + LL
      w(9)=LL*w(9)
      w(10)=LL + 5
      w(11)= - w(2) - w(10)
      w(11)=4*w(11) - 7*w(3)
      w(11)=w(3)*w(11)
      w(9)=w(11) + 212.D0/9.D0 + w(9)
      w(11)=2*w(5)
      w(12)=w(3) + 1.D0/3.D0*w(5)
      w(13)=4.D0/9.D0 - w(12)
      w(13)=w(13)*w(11)
      w(14)= - 4.D0/3.D0*w(6) + 2*w(4)
      w(15)=4*z2
      w(9)=w(13) + w(15) - w(14) + 1.D0/3.D0*w(9)
      w(9)=z*w(9)
      w(13)=w(8) - w(7)
      w(13)=16*w(6) + 8*w(13)
      w(16)=6*w(4)
      w(17)= - 12 + LL
      w(17)=LL*w(17)
      w(17)=w(16) - 16*z2 - 515.D0/9.D0 + w(17) + w(13)
      w(18)=z2 + w(2)
      w(18)= - w(16) + 8*w(18)
      w(10)= - LL*w(10)
      w(10)= - 55.D0/3.D0 + w(10) - w(18)
      w(19)=6*w(3) + 4*LL
      w(20)=35 + w(19)
      w(20)=w(3)*w(20)
      w(10)=4*w(10) + w(20)
      w(10)=w(3)*w(10)
      w(20)=4*w(5)
      w(21)=w(5) + 3*w(3)
      w(22)= - 40.D0/3.D0 - w(21)
      w(22)=w(22)*w(20)
      w(9)=8*w(9) + w(22) + 2*w(17) + w(10)
      w(9)=z*w(9)
      w(10)= - 10.D0/3.D0 - LL
      w(10)=LL*w(10)
      w(10)= - w(15) + 58.D0/9.D0 + w(10)
      w(12)= - 13.D0/9.D0 + w(12)
      w(11)=w(12)*w(11)
      w(12)=w(3)*w(2)
      w(10)=w(11) - 4.D0/3.D0*w(12) + 1.D0/3.D0*w(10) - w(14)
      w(10)=w(1)*w(10)
      w(11)=4 - LL
      w(11)=LL*w(11)
      w(11)= - w(16) + 155.D0/9.D0 + w(11) + w(13)
      w(12)= - 1 - LL
      w(12)=LL*w(12)
      w(12)=77.D0/3.D0 + w(12) - w(18)
      w(13)= - 1 + w(19)
      w(13)=w(3)*w(13)
      w(12)=4*w(12) + w(13)
      w(12)=w(3)*w(12)
      w(13)=52.D0/3.D0 + w(21)
      w(13)=w(13)*w(20)
      w(9)=w(9) + 8*w(10) + w(13) + 2*w(11) + w(12)

*
      G = CF*TF*as**2*w(9)
*
      T4reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/T5.f <==
      PROGRAM TEST
*     ------------
*
*     T5 : L_{2,g}^{W, (2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T5reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T5reg(z,as,NF,LL,flav)
      WRITE(6,*) 'L_{2,g}^{W, (2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T5reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(0)
      w(2)=Hr1(1)
      w(3)=2*z
      w(4)=z - 1
      w(3)=w(3)*w(4)
      w(3)=w(3) + 1
      w(5)= - w(1) - w(2)
      w(3)=w(3)*w(5)
      w(4)=z*w(4)
      w(3)= - 1 - 8*w(4) + w(3)
      w(4)=as*TF
*
      G = 16.D0/3.D0*LL*w(4)**2*w(3)
*
      T5reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/T6.f <==
      PROGRAM TEST
*     ------------
*
*     T6 : H_{2,g}^{W, (2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T6reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T6reg(z,as,NF,LL,flav)
      WRITE(6,*) 'H_{2,g}^{W, (2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T6reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr1(1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,-1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr3(0,0,1)
      w(11)=Hr3(0,1,-1)
      w(12)=Hr3(0,1,1)
      w(13)=2*z
      w(14)=w(13) - 1
      w(15)=w(14)*w(13)
      w(15)=w(15) + 1
      w(16)=4*LL
      w(17)= - 3*w(3) - w(16)
      w(17)=w(15)*w(17)
      w(18)= - 31 - 48.D0/5.D0*z
      w(18)=z*w(18)
      w(18)=13.D0/3.D0 + w(18)
      w(18)=w(18)*w(13)
      w(19)=5*z
      w(20)=1 - w(19)
      w(20)=w(20)*w(13)
      w(20)= - 1 + w(20)
      w(21)=2*w(6)
      w(20)=w(20)*w(21)
      w(22)=z + 2
      w(22)=w(22)*z
      w(22)=w(22) + 1
      w(23)=w(22)*w(2)
      w(17)=16*w(23) + w(20) - 7.D0/2.D0 + w(18) + w(17)
      w(17)=w(3)*w(17)
      w(18)=z - 1
      w(20)=w(18)*w(13)
      w(24)=w(20) + 1
      w(25)=8*w(6)
      w(26)=w(24)*w(25)
      w(27)=34 - 31*z
      w(27)=w(27)*w(13)
      w(27)= - w(26) - 25 + w(27)
      w(27)=w(27)*w(21)
      w(28)=4*w(6)
      w(29)=w(24)*w(28)
      w(30)=w(29) + 1
      w(31)=3 - w(19)
      w(31)=w(31)*w(13)
      w(31)=w(31) - w(30)
      w(32)= - LL*w(15)
      w(31)=2*w(31) + w(32)
      w(32)=2*LL
      w(31)=w(31)*w(32)
      w(33)=z**2
      w(34)=2.D0/3.D0 + 3.D0/5.D0*w(33)
      w(34)=w(34)*w(13)
      w(34)=w(34) + 3
      w(35)= - w(23) + w(34)
      w(35)=w(2)*w(35)
      w(36)=181 - 552*z
      w(36)=z*w(36)
      w(36)= - 592.D0/3.D0 + w(36)
      w(17)=w(17) + 32*w(35) + w(31) + 1.D0/5.D0*w(36) + w(27)
      w(17)=w(3)*w(17)
      w(27)=2*w(2)
      w(31)=w(22)*w(27)
      w(35)=z - 2
      w(35)=w(35)*z
      w(35)=w(35) + 1
      w(36)=w(35)*w(3)
      w(31)=w(36) + w(31) - w(34)
      w(31)=w(4)*w(31)
      w(34)=3*z
      w(37)=w(34) - 2
      w(37)=w(37)*z
      w(38)= - 3 - w(37)
      w(38)=w(9)*w(38)
      w(31)=w(38) + w(31)
      w(38)= - 5 - z
      w(38)=w(38)*w(13)
      w(38)=5 + w(38)
      w(38)=w(10)*w(38)
      w(39)=1 + 19*z
      w(39)=w(39)*w(13)
      w(39)=15 + w(39)
      w(39)=z3*w(39)
      w(38)=w(38) + w(39)
      w(39)=4*z
      w(40)=6 - w(19)
      w(40)=w(40)*w(39)
      w(29)= - w(29) - 7 + w(40)
      w(29)=w(6)*w(29)
      w(40)=17 - w(39)
      w(40)=z*w(40)
      w(29)=w(29) - 9 + w(40)
      w(30)=w(39) - w(30)
      w(30)=LL*w(30)
      w(29)=2*w(29) + w(30)
      w(29)=LL*w(29)
      w(30)=w(24)*w(6)
      w(40)=14 - 13*z
      w(40)=z*w(40)
      w(40)= - 4 + w(40)
      w(40)=3*w(40) - 11.D0/3.D0*w(30)
      w(40)=w(6)*w(40)
      w(41)=53 - 36*z
      w(41)=z*w(41)
      w(40)=w(40) - 14 + w(41)
      w(40)=w(40)*w(21)
      w(41)= - 7 + w(19)
      w(41)=w(41)*w(13)
      w(41)=7 + w(41)
      w(42)=4*w(12)
      w(41)=w(41)*w(42)
      w(43)=273 + 128*z
      w(43)=z*w(43)
      w(43)= - 1099.D0/3.D0 + w(43)
      w(22)=w(7)*w(22)
      w(17)= - 64*w(22) + w(41) + w(17) + w(29) + 1.D0/5.D0*w(43) + 
     & w(40) + 4*w(38) + 32*w(31)
      w(17)=CF*w(17)
      w(22)=36 - 73.D0/3.D0*z
      w(22)=w(22)*w(19)
      w(29)=3 - w(13)
      w(29)=w(29)*w(13)
      w(29)= - 3 + w(29)
      w(29)=w(29)*w(28)
      w(31)=1 + w(13)
      w(16)=w(31)*w(16)
      w(31)=5 + 7*z
      w(31)=w(31)*w(13)
      w(31)=5 + w(31)
      w(31)=w(31)*w(27)
      w(38)=2*w(3)
      w(40)=3 + 26.D0/3.D0*z
      w(40)=w(40)*w(38)
      w(16)=w(40) + w(31) + w(16) + w(29) - 1 + w(22)
      w(16)=w(3)*w(16)
      w(22)=32 - 37*z
      w(22)=w(22)*w(34)
      w(22)= - 7*w(30) - 1 + w(22)
      w(22)=w(6)*w(22)
      w(29)=z + 1
      w(29)=w(29)*w(13)
      w(29)=w(29) + 1
      w(31)=w(29)*LL
      w(40)=1 + 23.D0/3.D0*z
      w(40)=w(40)*z
      w(31)=w(40) + w(31) - 6
      w(20)=w(20) - 1
      w(40)=w(20)*w(2)
      w(41)=2*w(31) - w(40)
      w(41)=w(41)*w(27)
      w(43)= - 2 - 11.D0/3.D0*z
      w(43)=w(43)*w(39)
      w(44)= - 1 - w(39)
      w(44)=LL*w(44)
      w(43)=w(44) - 1 + w(43)
      w(43)=w(43)*w(32)
      w(44)=541 - 830*z
      w(44)=z*w(44)
      w(44)=160 + w(44)
      w(22)=w(41) + w(43) + 1.D0/3.D0*w(44) + w(22)
      w(16)=2*w(22) + w(16)
      w(16)=w(3)*w(16)
      w(20)=w(7)*w(20)
      w(22)= - 3 - 10*z
      w(22)=w(10)*w(22)
      w(41)= - 5 + 6*z
      w(41)=z*w(41)
      w(41)=3 + w(41)
      w(41)=z3*w(41)
      w(20)=w(41) + w(22) - w(20)
      w(22)=w(40) - w(31)
      w(31)= - 5 - w(34)
      w(31)=w(31)*w(13)
      w(31)= - 5 + w(31)
      w(31)=w(3)*w(31)
      w(22)=2*w(22) + w(31)
      w(22)=w(4)*w(22)
      w(31)=5 - z
      w(31)=w(31)*w(13)
      w(31)=5 + w(31)
      w(31)=w(9)*w(31)
      w(22)=w(31) + w(22)
      w(31)=w(18)*w(39)
      w(31)=w(31) + w(30)
      w(31)=w(6)*w(31)
      w(40)= - 25 + 218.D0/9.D0*z
      w(40)=z*w(40)
      w(31)=w(31) + 2 + w(40)
      w(21)=w(24)*w(21)
      w(40)= - 8 + 31.D0/3.D0*z
      w(40)=z*w(40)
      w(21)=w(21) - 1 + w(40)
      w(21)=LL*w(21)
      w(21)=2*w(31) + w(21)
      w(21)=w(21)*w(32)
      w(31)=w(11) + w(8)
      w(31)= - 16*w(31)
      w(31)=w(29)*w(31)
      w(40)=68 - 229.D0/3.D0*z
      w(40)=z*w(40)
      w(40)= - 2.D0/3.D0*w(30) - 5 + w(40)
      w(40)=w(6)*w(40)
      w(41)=17 - 59.D0/3.D0*z
      w(41)=z*w(41)
      w(41)=59 + 26*w(41)
      w(40)=2.D0/3.D0*w(41) + w(40)
      w(40)=w(6)*w(40)
      w(41)=13 - w(19)
      w(41)=w(41)*w(13)
      w(41)= - 1 + w(41)
      w(41)=w(41)*w(42)
      w(42)=601 - 2905.D0/3.D0*z
      w(42)=z*w(42)
      w(42)=236 + w(42)
      w(16)=w(41) + w(16) + w(21) + 2.D0/9.D0*w(42) + w(40) + w(31) + 4
     & *w(22) + 8*w(20)
      w(16)=CA*w(16)
      w(14)= - w(14)*w(32)
      w(14)= - 12*w(36) + w(14) - w(26) + 11 - 16*w(33)
      w(14)=CF*w(14)
      w(20)=8*w(2)
      w(20)=w(29)*w(20)
      w(21)=8*w(3)
      w(22)=2 + w(19)
      w(22)=w(22)*w(21)
      w(29)=4 - w(34)
      w(29)=z*w(29)
      w(20)=w(22) + w(20) + w(26) - 7 + 12*w(29)
      w(20)=CA*w(20)
      w(22)=w(1)*CA
      w(14)= - 8*w(22) + w(14) + w(20)
      w(14)=w(5)*w(14)
      w(20)=13 + 16.D0/5.D0*z
      w(20)=w(20)*w(34)
      w(20)= - 70.D0/3.D0 + w(20)
      w(20)=z*w(20)
      w(15)=w(15)*w(28)
      w(26)= - 3 + w(39)
      w(26)=w(26)*w(13)
      w(26)=3 + w(26)
      w(26)=LL*w(26)
      w(28)=1 + w(37)
      w(28)=w(28)*w(21)
      w(15)=w(28) - 8*w(23) + w(26) + w(15) + 7 + w(20)
      w(15)=CF*w(15)
      w(20)=w(35)*w(25)
      w(19)= - 3 - w(19)
      w(19)=w(19)*w(13)
      w(19)= - 3 + w(19)
      w(19)=w(19)*w(27)
      w(23)= - 4 + z
      w(13)=w(23)*w(13)
      w(13)= - 1 + w(13)
      w(13)=w(13)*w(21)
      w(21)= - 20 + 21*z
      w(21)=8*LL + 7*w(21)
      w(21)=z*w(21)
      w(13)=w(13) + w(19) + w(20) + 8 + w(21)
      w(13)=CA*w(13)
      w(13)= - 16.D0/3.D0*w(22) + 2*w(15) + w(13)
      w(13)=z2*w(13)
      w(13)=w(14) + w(13)
      w(14)= - 13.D0/3.D0 + w(6)
      w(14)=w(6)*w(14)
      w(14)=29.D0/9.D0 + w(14)
      w(15)= - 10.D0/3.D0 - LL
      w(15)=LL*w(15)
      w(14)=2*w(14) + w(15)
      w(15)=w(6) - 2.D0/3.D0*w(2)
      w(15)=w(15)*w(38)
      w(14)=4.D0/3.D0*w(4) + 1.D0/3.D0*w(14) + w(15)
      w(14)=CA*w(14)
      w(15)=w(3)*w(2)
      w(15)=w(15) - w(4)
      w(15)=w(1)*w(15)
      w(15)=w(15) + 1 - w(3)
      w(15)=CF*w(15)
      w(14)=w(14) + 2.D0/15.D0*w(15)
      w(15)=8*w(1)
      w(14)=w(14)*w(15)
      w(15)=z*w(18)
      w(15)= - w(30) - 1 - 8*w(15)
      w(18)= - LL*w(24)
      w(15)=2*w(15) + w(18)
      w(15)=LL*w(15)
      w(18)= - w(3)*w(24)*w(32)
      w(15)=w(15) + w(18)
      w(15)=TF*w(15)
      w(13)=8.D0/3.D0*w(15) + w(14) + w(16) + w(17) + 2*w(13)
*
      G = TF*as**2*w(13)
*
      T6reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/T7.f <==
      PROGRAM TEST
*     ------------
*
*     T7 : L_{3,q}^{W* + W-, (2)}
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T7del,T7plu,T7reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=T7del(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,L_{3,q}^{W* + W-, (2)} del=',IORD,T1
      T2=T7plu(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,L_{3,q}^{W* + W-, (2)} plu=',IORD,T2
      T3=T7reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,L_{3,q}^{W* + W-, (2)} reg=',IORD,T3
*
      STOP
      END
      REAL*8 FUNCTION T7del(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1.D0/3.D0 + LL
      w(1)=LL*w(1)
      w(1)=265.D0/9.D0 + 2*w(1)
*
      G = CF*TF*as**2*w(1)
*
      T7del = G
*
      RETURN
      END
      REAL*8 FUNCTION T7plu(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1/( - 27 + 27*z)
      w(2)=Hr1(0)
      w(3)=Hr1(1)
      w(4)=Hr2(0,1)
      w(5)=6*w(3)
      w(6)= - 29 - w(5)
      w(5)=w(6)*w(5)
      w(6)=12*LL
      w(7)= - 10 - 3*LL
      w(7)=w(7)*w(6)
      w(6)= - 18*w(2) - w(6) - 67 - 12*w(3)
      w(6)=w(2)*w(6)
      w(5)= - 72*w(4) + 144*z2 + 6*w(6) + w(7) - 359 + w(5)
*
      G = 2*CF*TF*as**2*w(5)*w(1)
*
      T7plu = G
*
      RETURN
      END
      REAL*8 FUNCTION T7reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(0)
      w(2)=Hr1(1)
      w(3)=Hr2(0,1)
      w(4)= - 4*z2 + 2*w(3)
      w(5)=w(2) + 28.D0/3.D0
      w(6)= - w(2)*w(5)
      w(6)= - 218.D0/9.D0 + w(6) - w(4)
      w(6)=z*w(6)
      w(7)=z + 1
      w(8)=w(7)*LL
      w(9)=1 - 11*z
      w(9)=2.D0/3.D0*w(9) - w(8)
      w(9)=LL*w(9)
      w(10)= - 10.D0/3.D0 - w(2)
      w(10)=w(2)*w(10)
      w(4)=w(9) + w(6) - 47.D0/9.D0 + w(10) - w(4)
      w(5)= - z*w(5)
      w(5)= - w(8) + w(5) - 13.D0/3.D0 - w(2)
      w(6)= - w(1)*w(7)
      w(5)=2.D0/3.D0*w(5) + w(6)
      w(5)=w(1)*w(5)
      w(4)=1.D0/3.D0*w(4) + w(5)
*
      G = 4*CF*TF*as**2*w(4)
*
      T7reg = G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/T8.f <==
      PROGRAM TEST
*     ------------
*
*     T8 : H_{3,q}^{W+ + W-, NS(2)} 
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T8reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T8reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{3,q}^{W+ + W-, NS(2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T8reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=z**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr1(1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,-1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr3(0,0,1)
      w(11)=Hr3(0,1,-1)
      w(12)=1/(1 + z)
      w(13)=z*CF
      w(14)=9.D0/5.D0*w(13)
      w(15)=2*CF
      w(16)=w(15) - CA
      w(14)=w(14)*w(16)
      w(17)=w(16)*CF
      w(14)=w(14) - w(17)
      w(18)=w(14)*z
      w(19)=3*CF
      w(20)=w(16)*w(19)
      w(20)=w(18) - w(20)
      w(20)=w(20)*z
      w(21)=w(1)*w(17)
      w(22)=w(17) + 1.D0/5.D0*w(21)
      w(22)=w(22)*w(1)
      w(23)=5*CF
      w(24)=w(16)*w(23)
      w(20)=w(24) + w(22) - w(20)
      w(22)=w(15)*w(12)
      w(24)=w(22) - CF
      w(25)=w(15)*z
      w(26)=w(24) + w(25)
      w(26)=w(26)*w(16)
      w(27)=w(2)*w(26)
      w(27)=2*w(27) - w(20)
      w(28)=4*w(2)
      w(27)=w(27)*w(28)
      w(29)=w(12)*CF
      w(30)= - 10*w(29) + w(23) - 7*w(13)
      w(31)=w(16)*w(2)
      w(30)=w(30)*w(31)
      w(32)=7*CF
      w(33)= - 4*CA + w(32)
      w(33)=CF*w(33)
      w(18)=w(33) - w(18)
      w(18)=z*w(18)
      w(33)=3*w(13)
      w(34)=w(33)*w(16)
      w(17)=w(34) - w(17)
      w(34)=w(6)*w(17)
      w(35)= - w(19) + 2*CA
      w(36)= - CF*w(35)
      w(18)=w(30) + w(34) + w(36) + w(18)
      w(24)=w(24) + w(13)
      w(24)=w(24)*w(16)
      w(30)=w(3)*w(24)
      w(18)=2*w(18) + w(30)
      w(18)=w(3)*w(18)
      w(30)=z2*w(24)
      w(34)=z + 1
      w(34)=w(34)*CF**2
      w(36)=w(6)*w(34)
      w(30)=w(36) + w(30)
      w(36)=w(16)*w(13)
      w(37)= - 239.D0/3.D0*CA + 96*CF
      w(37)=CF*w(37)
      w(37)=w(37) - 36*w(36)
      w(37)=z*w(37)
      w(38)=1.D0/3.D0*CA
      w(39)=w(38) - 34*CF
      w(39)=CF*w(39)
      w(37)=w(39) + w(37)
      w(39)=w(16)*w(29)
      w(18)=w(18) + w(27) + 4.D0/5.D0*w(21) + 1.D0/5.D0*w(37) + 8*w(39)
     &  - 4*w(30)
      w(27)=2*w(3)
      w(18)=w(18)*w(27)
      w(30)=w(13) + CF
      w(35)= - w(35)*w(30)
      w(37)= - w(24)*w(28)
      w(27)= - w(17)*w(27)
      w(27)=w(27) + w(37) + w(35)
      w(27)=w(5)*w(27)
      w(35)= - 14*w(29) + 9*CF - 17*w(13)
      w(35)=z3*w(16)*w(35)
      w(27)=w(27) + w(35)
      w(35)=4*w(29)
      w(37)=w(35) - w(19) + 5*w(13)
      w(37)=w(3)*w(16)*w(37)
      w(28)= - w(26)*w(28)
      w(20)=w(37) + w(28) + w(20)
      w(20)=w(4)*w(20)
      w(22)=w(22) + CF - w(33)
      w(22)=w(9)*w(16)*w(22)
      w(20)=w(22) + w(20)
      w(22)=CA - CF
      w(19)=w(22)*w(19)
      w(22)=2*z
      w(14)=w(14)*w(22)
      w(22)=7*CA - 11*CF
      w(22)=CF*w(22)
      w(14)=w(22) + w(14)
      w(14)=z*w(14)
      w(22)=2*w(6)
      w(17)= - w(17)*w(22)
      w(14)=w(17) + w(19) + w(14)
      w(15)=w(35) - w(15) + w(33)
      w(15)=w(15)*w(31)
      w(14)=16*w(15) + 4*w(14)
      w(14)=z2*w(14)
      w(15)=w(38) - w(23)
      w(15)=CF*w(15)
      w(17)= - 47.D0/3.D0*CA + 23*CF
      w(17)=w(17)*w(13)
      w(19)= - w(34)*w(22)
      w(15)=w(19) + w(15) + w(17)
      w(15)=w(15)*w(22)
      w(17)=w(22) + 4*w(3)
      w(17)=w(30)*w(17)
      w(13)=w(32) + 31*w(13)
      w(13)=1.D0/3.D0*w(13) + w(17)
      w(17)=NF + 1
      w(13)=TF*w(13)*w(17)
      w(17)=w(11) + w(8)
      w(17)=16*w(17)
      w(17)=w(24)*w(17)
      w(19)= - 3517.D0/9.D0*CA + 561*CF
      w(19)=CF*w(19)
      w(19)=w(19) - 72*w(36)
      w(19)=z*w(19)
      w(22)=647.D0/9.D0*CA - 231*CF
      w(22)=CF*w(22)
      w(19)=w(22) + w(19)
      w(22)=w(7)*w(26)
      w(23)=w(29) + w(25) - CF
      w(16)=w(10)*w(16)*w(23)
      w(13)=4.D0/3.D0*w(13) + 16*w(16) + w(18) + 32*w(22) - 8.D0/5.D0*
     & w(21) + 1.D0/5.D0*w(19) + w(15) + w(14) + w(17) + 8*w(20) + 4*
     & w(27)
*
      G = as**2*w(13)
*
      T8reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/T9.f <==
      PROGRAM TEST
*     ------------
*
*     T9 : H_{3,q}^{W+ - W-, NS(2)} 
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*
      IMPLICIT NONE
*
      REAL*8 T1,T2,T3,z,as,NF,LQ,LM,flav,T9reg,LL
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T3=T9reg(z,as,NF,LL,flav)
      WRITE(6,*) 'IORD,H_{3,q}^{W+ - W-, NS(2)} reg =',IORD,T3
*
      STOP
      END

      REAL*8 FUNCTION T9reg(z,as,NF,LL,flav)
*     ---------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC,LL
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(-1)
      w(2)=Hr1(0)
      w(3)=z**(-1)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr3(0,-1,-1)
      w(7)=Hr3(0,-1,1)
      w(8)=Hr3(0,0,-1)
      w(9)=Hr3(0,0,1)
      w(10)=Hr3(0,1,-1)
      w(11)=Hr1(1)
      w(12)=1/(1 + z)
      w(13)=3*CF
      w(14)=w(12)*CF
      w(15)=z*CF
      w(16)=w(15) - w(13) + 4*w(14)
      w(17)=2*CF
      w(18)=w(17) - CA
      w(16)=w(16)*w(18)
      w(19)=2*w(1)
      w(20)=w(16)*w(19)
      w(21)=w(15) - CF
      w(22)=w(17)*w(12)
      w(22)=w(21) + w(22)
      w(22)=w(22)*w(18)
      w(23)=w(22)*w(2)
      w(24)=z**2
      w(24)=w(24) + w(3)
      w(24)=CF*w(24)*w(18)
      w(20)= - 2*w(23) + w(20) - w(24)
      w(20)=w(4)*w(20)
      w(25)=w(15) + CF
      w(25)=w(25)*w(18)
      w(26)=w(22)*w(19)
      w(26)=w(26) - w(25)
      w(26)=w(5)*w(26)
      w(20)=w(26) + w(20)
      w(26)=w(17)*z
      w(27)=5*w(14) - w(13) + w(26)
      w(19)=w(18)*w(19)
      w(27)=w(27)*w(19)
      w(17)= - w(18)*w(17)
      w(25)= - z*w(25)
      w(17)=w(27) + w(17) + w(25)
      w(17)=2*w(17) - w(23)
      w(17)=w(2)*w(17)
      w(23)= - w(1)*w(16)
      w(23)=w(23) + w(24)
      w(23)=w(1)*w(23)
      w(24)=z2*w(22)
      w(23)=w(23) + w(24)
      w(24)=8*w(14)
      w(25)= - w(24) + 7*CF + 15*w(15)
      w(25)=w(18)*w(25)
      w(17)=w(17) + w(25) + 4*w(23)
      w(17)=w(2)*w(17)
      w(23)= - w(24) - 3*w(15) + 5*CF
      w(19)=w(23)*w(19)
      w(23)=CF + w(26)
      w(23)=z*w(23)
      w(13)=w(13) + w(23)
      w(13)=w(18)*w(13)
      w(13)=w(19) + w(13)
      w(13)=z2*w(13)
      w(15)=14*w(14) - 9*CF + 5*w(15)
      w(15)=z3*w(18)*w(15)
      w(13)=w(13) + w(15)
      w(15)=w(6)*w(16)
      w(14)=CF - w(14)
      w(14)=w(8)*w(18)*w(14)
      w(14)=w(15) - w(14)
      w(15)=8*w(11) - 15
      w(15)=w(15)*w(21)*w(18)
      w(16)=w(7) + w(10)
      w(16)= - 4*w(9) - 8*w(16)
      w(16)=w(22)*w(16)
      w(13)=w(17) + w(15) + w(16) - 8*w(14) + 2*w(13) + 4*w(20)
*
      G = 2*as**2*w(13)
*
      T9reg=G
      RETURN
      END
      include 'hplog5.f'


==> anc/XF3NSdel.f <==
      PROGRAM TEST
*     ------------
*
*     XF3NSHQ MSbar
*     A. Behring, J. Blümlein, A. De Freitas, A. Hasselhuhn, A. von Manteuffel 
*     and C. Schneider, 
*     Phys. Rev. D 92 (2015) no.11, 114005 [arXiv:1508.01449 [hep-ph]].
* 
*     XF3NSdel
*
      IMPLICIT NONE
*
      REAL*8 XF3NSdel2,XF3NSdel3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=XF3NSdel2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,XF3NSdel2=',IORD,T1
*
      IORD=3
      T1=XF3NSdel3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,XF3NSdel3=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION XF3NSdel2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)= - 1.D0/3.D0 - LM
      w(1)=LM*w(1)
      w(2)=19.D0/3.D0 - LQ
      w(2)=LQ*w(2)
      w(1)=w(1) + w(2)
      w(1)= - 265.D0/9.D0 + 2*w(1)
*
      G = -CF*TF*as**2*w(1)
*
      XF3NSdel2 = G
*
      RETURN
      END
      REAL*8 FUNCTION XF3NSdel3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=2*LM
      w(2)= - 17 + 22.D0/3.D0*LM
      w(2)=w(2)*w(1)
      w(2)=1595.D0/9.D0 + w(2)
      w(2)=LM*w(2)
      w(3)= - 17.D0/3.D0 + LM
      w(3)=LM*w(3)
      w(4)= - 64.D0/3.D0 + LQ
      w(4)=LQ*w(4)
      w(3)=w(3) + w(4)
      w(3)=10045.D0/27.D0 + 16*w(3)
      w(3)=z3*w(3)
      w(4)=2*LQ
      w(5)=w(4) + 1.D0/3.D0*z3
      w(5)=w(5)*z2
      w(6)= - 469 + 44*LQ
      w(6)=LQ*w(6)
      w(6)=5516.D0/3.D0 + w(6)
      w(6)=LQ*w(6)
      w(7)= - 49*LQ + 17*LM
      w(8)= - 656.D0/9.D0 - w(7)
      w(8)=z4*w(8)
      w(2)=4*w(8) + 176.D0/3.D0*z5 + 16*w(5) + w(3) + 2.D0/3.D0*w(6) - 
     & 2647.D0/81.D0 + w(2)
      w(2)=1.D0/3.D0*w(2) + 8*B4
      w(2)=CA*w(2)
      w(3)= - 1 - 3*LM
      w(3)=LM*w(3)
      w(6)=8 - LQ
      w(6)=LQ*w(6)
      w(3)=3*w(6) - 184.D0/3.D0 + w(3)
      w(3)=w(3)*w(4)
      w(6)=7.D0/3.D0 - w(1)
      w(6)=LM*w(6)
      w(8)=101.D0/3.D0 - w(4)
      w(8)=LQ*w(8)
      w(6)=w(6) + w(8)
      w(6)= - 6841.D0/27.D0 + 8*w(6)
      w(6)=z3*w(6)
      w(8)=1 + w(1)
      w(8)=LM*w(8)
      w(7)=413.D0/9.D0 + w(7)
      w(7)=z4*w(7)
      w(3)= - 16*B4 + 8.D0/3.D0*w(7) - 352.D0/9.D0*z5 - 32.D0/3.D0*w(5)
     &  + 2.D0/3.D0*w(6) + w(3) + 2039.D0/18.D0 + 5*w(8)
      w(3)=CF*w(3)
      w(5)=w(4) - 19
      w(5)=w(5)*LQ
      w(5)=w(5) + 203.D0/3.D0
      w(6)=4*LQ
      w(5)=w(5)*w(6)
      w(6)=4*LM
      w(7)= - 1 - w(6)
      w(7)=LM*w(7)
      w(7)= - 62.D0/3.D0 + w(7)
      w(6)=w(7)*w(6)
      w(7)=LM**2
      w(7)= - 175.D0/3.D0 - 4*w(7)
      w(7)=LM*w(7)
      w(7)=32*z3 - w(5) - 1183.D0/27.D0 + w(7)
      w(7)=NF*w(7)
      w(5)=2*w(7) - 112*z3 - w(5) + 1829.D0/27.D0 + w(6)
      w(5)=TF*w(5)
      w(2)=w(3) + 2.D0/9.D0*w(5) + w(2)
      w(2)=w(2)*as**3
      w(3)= - 1.D0/3.D0 - LM
      w(1)=w(3)*w(1)
      w(3)=19.D0/3.D0 - LQ
      w(3)=w(3)*w(4)
      w(1)=w(3) - 265.D0/9.D0 + w(1)
      w(1)=w(1)*as**2
      w(1)=w(1) + w(2)
*
      G = -CF*TF*w(1)
*
100   CONTINUE
      XF3NSdel3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/XF3NSplu.f <==
      PROGRAM TEST
*     ------------
*
*     XF3NSHQ MSbar
*     A. Behring, J. Blümlein, A. De Freitas, A. Hasselhuhn, A. von Manteuffel
*     and C. Schneider, 
*     Phys. Rev. D 92 (2015) no.11, 114005 [arXiv:1508.01449 [hep-ph]].
* 
*     XF3NSdel
*
      IMPLICIT NONE
*
      REAL*8 XF3NSplu2,XF3NSplu3,XF3NSplu3a,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.99D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=XF3NSplu2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,XF3NSplu2=',IORD,T1
*
      IORD=3
      IF(z.LT.0.98D0) T1=XF3NSplu3(z,as,NF,LQ,LM,flav)
      IF(z.LT.1.0D0.AND.z.GE.0.98D0) T1=XF3NSplu3a(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,XF3NSplu3=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION XF3NSplu2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=1/(1 - z)
      w(2)=Hr1(0)
      w(3)=Hr1(1)
      w(4)=Hr2(0,1)
      w(5)=2*LQ - 29.D0/3.D0 - 8*w(2)
      w(5)=LQ*w(5)
      w(6)=LQ - w(2)
      w(6)=2*w(3) + 29.D0/3.D0 - 4*w(6)
      w(6)=w(3)*w(6)
      w(5)=w(5) + w(6)
      w(6)=2*w(2)
      w(7)=67.D0/9.D0 + w(6)
      w(6)=w(7)*w(6)
      w(7)=5.D0/3.D0 + w(2)
      w(7)=2*w(7) + LM
      w(7)=LM*w(7)
      w(5)= - 16.D0/3.D0*z2 + 8.D0/3.D0*w(4) + 4.D0/3.D0*w(7) + 359.D0/
     & 27.D0 + w(6) + 2.D0/3.D0*w(5)
*
      G = 2*CF*TF*as**2*w(5)*w(1)
*
      XF3NSplu2 = G
*
      RETURN
      END
      REAL*8 FUNCTION XF3NSplu3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=1/(1 - 2*z + z**2)
      w(2)=Hr1(0)
      w(3)=Hr2(0,1)
      w(4)=1/(1 - z)
      w(5)=Hr1(1)
      w(6)=Hr2(0,-1)
      w(7)=Hr3(0,0,1)
      w(8)=Hr3(0,1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr4(0,0,0,1)
      w(11)=Hr4(0,0,1,1)
      w(12)=Hr4(0,1,1,1)
      w(13)=2*w(2)
      w(14)= - 11.D0/3.D0 - w(13)
      w(14)=w(14)*w(13)
      w(15)=w(2) + 10.D0/3.D0
      w(16)=8*w(5)
      w(17)= - w(15)*w(16)
      w(14)=w(17) + 11 + w(14)
      w(17)=4.D0/3.D0*w(5)
      w(18)=w(17) - 1
      w(19)=2.D0/3.D0*w(2)
      w(20)=w(18) + w(19)
      w(21)=2*LM
      w(22)= - w(20)*w(21)
      w(14)=1.D0/3.D0*w(14) + w(22)
      w(14)=w(14)*w(21)
      w(22)=8*w(2)
      w(23)=7.D0/3.D0*w(2)
      w(24)= - 5 - w(23)
      w(24)=w(24)*w(22)
      w(24)=1127.D0/9.D0 + w(24)
      w(24)=w(2)*w(24)
      w(24)=590.D0/3.D0 + w(24)
      w(25)=4*w(2)
      w(26)= - 115.D0/9.D0 - w(25)
      w(26)=w(26)*w(22)
      w(27)= - 4.D0/3.D0 - w(2)
      w(27)=2*w(27) - 5.D0/9.D0*w(5)
      w(27)=w(5)*w(27)
      w(26)=16*w(27) - 1139.D0/27.D0 + w(26)
      w(26)=w(5)*w(26)
      w(27)=w(6)*w(2)
      w(28)=16*w(8)
      w(29)=w(17) + 3 - 4.D0/3.D0*w(2)
      w(29)=w(3)*w(29)
      w(30)=4*LM
      w(31)=w(30) + 28*w(5) + 163.D0/3.D0 + 52*w(2)
      w(31)=z2*w(31)
      w(14)=4.D0/3.D0*w(31) + 32*w(27) + 80*z3 + 4*w(29) + w(14) - 64*
     & w(9) - w(28) + 1.D0/3.D0*w(24) + w(26)
      w(24)=5*w(2)
      w(26)=2.D0/3.D0 + w(24)
      w(26)=w(26)*w(22)
      w(26)= - 167 + w(26)
      w(29)=4*w(5)
      w(31)=40*w(2)
      w(32)=107.D0/3.D0 + w(31)
      w(32)=1.D0/3.D0*w(32) + 6*w(5)
      w(32)=w(32)*w(29)
      w(20)=LQ*w(20)
      w(20)= - 8*w(20) - 128.D0/3.D0*z2 + 1.D0/3.D0*w(26) + w(32)
      w(20)=LQ*w(20)
      w(14)=2*w(14) + w(20)
      w(20)=2*LQ
      w(14)=w(14)*w(20)
      w(26)=407 + 76*w(2)
      w(26)=w(2)*w(26)
      w(26)=3406.D0/3.D0 + w(26)
      w(26)=w(26)*w(19)
      w(32)=w(5)*w(2)
      w(33)=10 - w(2)
      w(33)=w(2)*w(33)
      w(33)=16.D0/3.D0*w(32) + 56 + w(33)
      w(33)=w(33)*w(29)
      w(26)=w(33) - 128*w(7) + 151 + w(26)
      w(33)=2.D0/3.D0*w(5)
      w(26)=w(26)*w(33)
      w(34)=95.D0/27.D0 + w(2)
      w(34)=w(2)*w(34)
      w(34)=49.D0/9.D0 + w(34)
      w(34)=w(34)*w(13)
      w(34)= - 1631.D0/9.D0 + w(34)
      w(34)=w(34)*w(13)
      w(35)=B4 + w(11)
      w(36)=37.D0/3.D0 + w(25)
      w(36)=w(7)*w(36)
      w(26)=w(26) + 32.D0/3.D0*w(36) + w(34) - 14197.D0/18.D0 + 64*
     & w(35)
      w(34)=10*w(2)
      w(35)=89.D0/3.D0 + w(34)
      w(35)=w(35)*w(13)
      w(36)=w(2) + 5
      w(37)=w(36)*w(29)
      w(35)=w(37) + 19 + w(35)
      w(35)=w(35)*w(29)
      w(37)=1.D0/3.D0*w(2)
      w(38)=11 + w(22)
      w(38)=w(38)*w(37)
      w(38)= - 14 + w(38)
      w(38)=w(38)*w(25)
      w(35)=w(35) - 103 + w(38)
      w(38)= - 1 + w(37)
      w(38)=w(38)*w(22)
      w(39)=2*w(5)
      w(40)=w(39) + 1 + 16.D0/3.D0*w(2)
      w(40)=w(40)*w(29)
      w(38)=w(40) - 11 + w(38)
      w(38)=LM*w(38)
      w(35)=1.D0/3.D0*w(35) + w(38)
      w(35)=w(35)*w(21)
      w(38)=w(24) - w(29)
      w(38)=w(38)*w(17)
      w(40)= - 163.D0/9.D0 - w(25)
      w(40)=w(2)*w(40)
      w(41)= - LM*w(22)
      w(38)= - 2.D0/3.D0*w(3) + w(41) + w(38) + 14.D0/3.D0 + w(40)
      w(40)=8.D0/3.D0*w(3)
      w(38)=w(38)*w(40)
      w(17)=w(17) - 5.D0/3.D0 + w(2)
      w(17)=w(17)*w(29)
      w(41)=w(22) + w(29)
      w(42)= - w(30) - 49.D0/3.D0 - w(41)
      w(42)=w(42)*w(21)
      w(34)= - 149.D0/3.D0 - w(34)
      w(34)=w(2)*w(34)
      w(34)= - 311.D0/3.D0 + w(34)
      w(17)= - 4.D0/3.D0*w(3) + w(42) + 1.D0/3.D0*w(34) + w(17)
      w(17)=z2*w(17)
      w(18)= - w(19) + w(18)
      w(18)=w(18)*w(28)
      w(22)=10*w(5) + 193.D0/3.D0 - w(22)
      w(22)=1.D0/9.D0*w(22) - w(30)
      w(22)=z3*w(22)
      w(14)= - 664.D0/9.D0*z4 + w(14) + 8.D0/3.D0*w(17) - 128.D0/9.D0*
     & w(10) + 16*w(22) + w(38) + w(35) + 1.D0/3.D0*w(26) + w(18)
      w(14)=CF*w(14)
      w(17)=23.D0/3.D0 + w(2)
      w(17)=w(17)*w(19)
      w(18)=4.D0/9.D0*w(3)
      w(22)= - 1 + 16.D0/9.D0*w(5)
      w(26)= - 16.D0/9.D0*w(2) + w(22)
      w(26)=w(5)*w(26)
      w(30)=LM*w(25)
      w(17)= - w(18) + w(30) + w(17) + w(26)
      w(17)=w(3)*w(17)
      w(26)=20.D0/9.D0*w(2)
      w(30)= - w(29) + 3 + w(26)
      w(30)=w(8)*w(30)
      w(17)=w(30) + w(17)
      w(23)= - 10 - w(23)
      w(23)=w(2)*w(23)
      w(23)= - 2 + w(23)
      w(23)=w(23)*w(37)
      w(23)=20.D0/3.D0*w(7) + 4 + w(23)
      w(30)=w(2)**2
      w(32)=w(30) - 8.D0/3.D0*w(32)
      w(32)=w(5)*w(32)
      w(23)=2*w(23) + 1.D0/3.D0*w(32)
      w(23)=w(23)*w(39)
      w(32)=2*w(30)
      w(34)=31.D0/3.D0 + w(2)
      w(34)=w(34)*w(32)
      w(34)=407.D0/3.D0 + w(34)
      w(35)=2.D0/9.D0*w(2)
      w(34)=w(34)*w(35)
      w(37)=10807.D0/81.D0 - 56*w(11)
      w(38)= - 67.D0/3.D0 + w(13)
      w(38)=w(7)*w(38)
      w(23)=w(23) + 4.D0/3.D0*w(38) + w(34) + 1.D0/3.D0*w(37) - 8*B4
      w(34)=w(2) + 5.D0/3.D0
      w(37)=LM + 2*w(34)
      w(38)=4.D0/3.D0*LM
      w(37)=w(37)*w(38)
      w(38)= - 31.D0/3.D0 - 7*w(2)
      w(35)=w(38)*w(35)
      w(22)= - w(26) - w(22)
      w(22)=w(5)*w(22)
      w(18)=w(18) - w(37) + w(35) + w(22)
      w(22)=2*z2
      w(18)=w(18)*w(22)
      w(26)= - w(30)*w(39)
      w(35)=1.D0/3.D0*LM
      w(32)= - 22.D0/9.D0*LM + 23.D0/3.D0 + w(32)
      w(32)=w(32)*w(35)
      w(38)=31 + w(25)
      w(38)=w(2)*w(38)
      w(38)=224.D0/3.D0 + w(38)
      w(38)=w(2)*w(38)
      w(38)=155.D0/9.D0 + w(38)
      w(38)=1.D0/3.D0*w(38) - 8*w(7)
      w(26)=w(32) + 1.D0/3.D0*w(38) + w(26)
      w(26)=w(26)*w(21)
      w(16)= - w(16) - 299.D0/3.D0 + w(31)
      w(16)=1.D0/9.D0*w(16) + 24*LM
      w(16)=z3*w(16)
      w(31)=z*w(5)
      w(16)=74.D0/3.D0*z4 + w(18) + 56.D0/9.D0*w(12) - 8.D0/3.D0*w(31)
     &  + w(16) + w(26) + 1.D0/3.D0*w(23) + 2*w(17)
      w(16)=CA*w(16)
      w(17)= - 76 - w(24)
      w(17)=w(2)*w(17)
      w(17)= - 884.D0/3.D0 + w(17)
      w(17)=w(17)*w(25)
      w(17)= - 7531.D0/9.D0 + w(17)
      w(18)= - 11.D0/3.D0 + w(2)
      w(18)=w(18)*w(39)
      w(23)=w(2) + 44.D0/3.D0
      w(23)=w(23)*w(2)
      w(18)=w(18) - 388.D0/9.D0 - w(23)
      w(18)=w(18)*w(29)
      w(17)=w(18) + 1.D0/3.D0*w(17) - 32*w(7)
      w(18)=w(5) + 3 + w(19)
      w(18)=z2*w(18)
      w(18)=w(27) - w(18)
      w(19)= - w(29) - 22.D0/3.D0 + w(2)
      w(19)=w(19)*w(40)
      w(22)= - 22.D0/9.D0*LQ - w(22) + 22.D0/3.D0*w(5) + 194.D0/9.D0 + 
     & w(23)
      w(23)=4.D0/3.D0*LQ
      w(22)=w(23)*w(22)
      w(17)=w(22) - 64.D0/3.D0*z3 + w(19) + 32*w(9) + 1.D0/3.D0*w(17)
     &  + w(28) - 16*w(18)
      w(17)=LQ*CA*w(17)
      w(16)=w(17) + w(16)
      w(14)=4*w(16) + w(14)
      w(16)=w(4)*CF
      w(14)=w(14)*w(16)
      w(17)= - 100.D0/9.D0*w(30) + w(3)
      w(17)=z*w(17)
      w(18)= - 121 + 94*z
      w(18)=z2*w(18)
      w(17)=8.D0/9.D0*w(18) + 8*w(17) + 773.D0/9.D0*w(30) + 16*w(3)
      w(17)=CF*CA*w(1)*w(17)
      w(14)=4.D0/9.D0*w(17) + w(14)
      w(14)=as*w(14)
      w(17)=w(13) + 67.D0/9.D0
      w(13)=w(17)*w(13)
      w(17)=w(25) + w(39) + 29.D0/3.D0
      w(17)=w(17)*w(33)
      w(13)=w(13) + w(17)
      w(17)=w(41) + 29.D0/3.D0
      w(18)=w(20) - w(17)
      w(18)=LQ*w(18)
      w(19)= - w(40) + 16.D0/3.D0*z2
      w(18)=2.D0/3.D0*w(18) + w(37) + 359.D0/27.D0 - w(19) + w(13)
      w(18)=w(18)*w(16)
      w(14)=2*w(18) + w(14)
      w(14)=w(14)*as**2
      w(18)=2 + NF
      w(18)=w(18)*w(35)
      w(18)=w(18) + w(34)
      w(18)=w(18)*w(21)
      w(20)=31 + 34*NF
      w(15)= - w(2)*NF*w(15)
      w(15)=w(18) + 2.D0/9.D0*w(20) + w(15)
      w(15)=LM*w(15)
      w(18)= - w(2)*w(36)
      w(18)=2 + w(18)
      w(20)=1 + 2*NF
      w(18)=w(2)*w(20)*w(18)
      w(21)= - 377 + 752*NF
      w(18)=1.D0/9.D0*w(21) + w(18)
      w(21)=7 - 4*NF
      w(21)=z3*w(21)
      w(15)=4.D0/3.D0*w(21) + 1.D0/9.D0*w(18) + w(15)
      w(17)=w(23) - w(17)
      w(17)=LQ*w(17)
      w(13)=1.D0/3.D0*w(17) + w(13) + 235.D0/27.D0 - w(19)
      w(13)=LQ*w(20)*w(13)
      w(13)=2.D0/3.D0*w(15) + w(13)
      w(13)=TF*w(13)*as**3*w(16)
      w(13)=w(14) + 16.D0/3.D0*w(13)
*
      G = TF*w(13)
*
100   CONTINUE
      XF3NSplu3=G
*
      RETURN
      END
      REAL*8 FUNCTION XF3NSplu3a(z,as,NF,LQ,LM,flav)
*     ----------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=Hr1(1)
      w(2)=1/( - 81 + 81*z)
      w(3)=1/( - 3 + 3*z)
      w(4)=1/(1 - z)
      w(5)=Hr1(0)
      w(6)=Hr2(0,1)
      w(7)=Hr2(0,-1)
      w(8)=Hr3(0,0,1)
      w(9)=Hr3(0,1,1)
      w(10)=Hr3(0,0,-1)
      w(11)=Hr4(0,0,0,1)
      w(12)=Hr4(0,0,1,1)
      w(13)=Hr4(0,1,1,1)
      w(14)=2.D0/3.D0*w(5)
      w(15)=8*w(1)
      w(16)=23 - w(15)
      w(16)=1.D0/3.D0*w(16) + w(5)
      w(16)=w(16)*w(14)
      w(17)=w(6) - z2
      w(18)= - 1 + 16.D0/9.D0*w(1)
      w(18)=w(18)*w(1)
      w(19)=4*LM
      w(20)=w(5)*w(19)
      w(16)=w(20) + w(18) + w(16) - 4.D0/9.D0*w(17)
      w(16)=w(6)*w(16)
      w(17)=4*w(1)
      w(20)=20.D0/9.D0*w(5) + 3 - w(17)
      w(20)=w(9)*w(20)
      w(16)=w(20) + w(16)
      w(20)=w(1)**2
      w(21)= - 1 - 2.D0/3.D0*w(20)
      w(21)=w(21)*w(17)
      w(22)=w(5) + 31.D0/3.D0 - 7*w(1)
      w(22)=w(22)*w(14)
      w(23)= - 20 + w(1)
      w(23)=w(1)*w(23)
      w(22)=w(23) + w(22)
      w(22)=w(5)*w(22)
      w(21)=w(22) + 407.D0/9.D0 + w(21)
      w(21)=w(21)*w(14)
      w(22)=16*w(1)
      w(21)=w(21) + 10807.D0/243.D0 + w(22)
      w(23)=w(5) + 5.D0/3.D0
      w(24)=LM + 2*w(23)
      w(25)=4.D0/3.D0*LM
      w(24)=w(24)*w(25)
      w(25)=10*w(1)
      w(26)= - 7*w(5) - 31.D0/3.D0 - w(25)
      w(26)=w(5)*w(26)
      w(18)= - w(24) - w(18) + 2.D0/9.D0*w(26)
      w(26)=2*z2
      w(18)=w(18)*w(26)
      w(27)=2*w(1)
      w(28)=4.D0/9.D0*w(5) + 31.D0/9.D0 - w(27)
      w(28)=w(5)*w(28)
      w(28)=224.D0/27.D0 + w(28)
      w(28)=w(5)*w(28)
      w(29)=w(5)**2
      w(29)= - 22.D0/9.D0*LM + 23.D0/3.D0 + 2*w(29)
      w(29)=LM*w(29)
      w(28)=1.D0/3.D0*w(29) + 155.D0/81.D0 + w(28)
      w(29)=2*LM
      w(28)=w(28)*w(29)
      w(30)=20*w(1)
      w(31)=2*w(5)
      w(32)=w(31) - 67.D0/3.D0 + w(30)
      w(32)=1.D0/3.D0*w(32) - w(19)
      w(32)=w(8)*w(32)
      w(33)=w(13) - w(12)
      w(34)=8.D0/3.D0*w(1)
      w(35)= - z*w(34)
      w(36)=40*w(5) - 299.D0/3.D0 - w(15)
      w(36)=1.D0/9.D0*w(36) + 24*LM
      w(36)=z3*w(36)
      w(37)=w(7)*w(5)
      w(38)=LQ*w(37)
      w(16)= - 16*w(38) + 4.D0/3.D0*w(32) + 74.D0/3.D0*z4 + w(36) + 
     & w(35) - 8.D0/3.D0*B4 + w(18) + 1.D0/3.D0*w(21) + w(28) + 2*w(16)
     &  + 56.D0/9.D0*w(33)
      w(16)=CA*w(16)
      w(18)=11*w(1)
      w(21)= - 194.D0/3.D0 - w(18)
      w(21)=w(21)*w(15)
      w(21)= - 7531.D0/9.D0 + w(21)
      w(28)= - 22.D0/3.D0 + w(1)
      w(28)=w(1)*w(28)
      w(28)= - 442.D0/9.D0 + w(28)
      w(32)= - 5.D0/3.D0*w(5) - 76.D0/3.D0 - w(1)
      w(32)=w(5)*w(32)
      w(28)=2*w(28) + w(32)
      w(32)=4*w(5)
      w(28)=w(28)*w(32)
      w(21)=1.D0/3.D0*w(21) + w(28)
      w(18)=97.D0/3.D0 + w(18)
      w(28)=44.D0/3.D0 + w(5)
      w(28)=w(5)*w(28)
      w(18)= - 22.D0/9.D0*LQ - w(26) + 2.D0/3.D0*w(18) + w(28)
      w(26)=4.D0/3.D0*LQ
      w(18)=w(26)*w(18)
      w(28)=8.D0/3.D0*w(6)
      w(33)= - 11.D0/3.D0 - w(27)
      w(33)=2*w(33) + w(5)
      w(33)=w(33)*w(28)
      w(35)=16*w(9)
      w(36)=w(14) + 3 + w(1)
      w(36)=z2*w(36)
      w(18)=w(18) - 32.D0/3.D0*w(8) + 32*w(10) - 64.D0/3.D0*z3 + w(33)
     &  + w(35) + 1.D0/3.D0*w(21) + 16*w(36)
      w(18)=LQ*CA*w(18)
      w(16)=w(18) + w(16)
      w(16)=as*w(16)
      w(18)=w(17) + 67.D0/3.D0
      w(18)=w(31) + 1.D0/3.D0*w(18)
      w(18)=w(18)*w(31)
      w(18)=w(18) + w(28) - 16.D0/3.D0*z2
      w(21)=w(27) + 29.D0/3.D0
      w(21)=w(21)*w(27)
      w(33)=359.D0/9.D0 + w(21)
      w(36)=8*w(5)
      w(38)=w(36) + w(17)
      w(39)=w(38) + 29.D0/3.D0
      w(40)=2*LQ - w(39)
      w(40)=LQ*w(40)
      w(16)=2*w(16) + 2.D0/3.D0*w(40) + w(24) + 1.D0/3.D0*w(33) + w(18)
      w(16)=w(16)*as**2
      w(24)= - 115.D0/9.D0 - w(17)
      w(24)=w(24)*w(15)
      w(33)=w(17) + 5.D0/3.D0
      w(40)= - 7.D0/9.D0*w(5) - w(33)
      w(40)=w(40)*w(36)
      w(24)=w(40) + 1127.D0/27.D0 + w(24)
      w(24)=w(5)*w(24)
      w(40)= - w(31) - 11.D0/3.D0 - w(17)
      w(40)=w(40)*w(31)
      w(40)=w(40) + 11 - 80.D0/3.D0*w(1)
      w(41)=4.D0/3.D0*w(1)
      w(42)=w(41) - 1
      w(43)=w(42) + w(14)
      w(44)= - w(43)*w(29)
      w(40)=1.D0/3.D0*w(40) + w(44)
      w(40)=w(40)*w(29)
      w(44)= - 8 - 5.D0/3.D0*w(1)
      w(22)=w(44)*w(22)
      w(22)= - 1139.D0/9.D0 + w(22)
      w(22)=w(1)*w(22)
      w(22)=590.D0/3.D0 + w(22)
      w(44)=4.D0/3.D0*z2
      w(45)=w(19) + 52*w(5) + 163.D0/3.D0 + 28*w(1)
      w(45)=w(45)*w(44)
      w(41)= - 4.D0/3.D0*w(5) + 3 + w(41)
      w(41)=w(6)*w(41)
      w(22)= - 64*w(10) + 80*z3 + 4*w(41) - w(35) + w(45) + w(40) + 1.D0
     & /3.D0*w(22) + w(24)
      w(24)=107.D0/9.D0 + 6*w(1)
      w(24)=w(24)*w(17)
      w(40)=8.D0/3.D0*w(5)
      w(41)=1.D0/3.D0 + w(25)
      w(41)=2*w(41) + 5*w(5)
      w(41)=w(41)*w(40)
      w(43)=LQ*w(43)
      w(24)= - 8*w(43) - 128.D0/3.D0*z2 + w(41) - 167.D0/3.D0 + w(24)
      w(24)=LQ*w(24)
      w(22)=2*w(22) + w(24)
      w(22)=128*w(37) + 2*w(22)
      w(22)=LQ*w(22)
      w(24)=19 + w(30)
      w(24)=w(24)*w(17)
      w(37)=w(40) + 11.D0/3.D0 + w(30)
      w(37)=w(5)*w(37)
      w(40)=89.D0/3.D0 + w(27)
      w(40)=w(1)*w(40)
      w(40)= - 7 + w(40)
      w(37)=2*w(40) + w(37)
      w(37)=w(37)*w(32)
      w(24)=w(37) - 103 + w(24)
      w(37)=1 + w(27)
      w(37)=w(37)*w(17)
      w(40)=1.D0/3.D0*w(5) - 1 + w(34)
      w(40)=w(40)*w(36)
      w(37)=w(40) - 11 + w(37)
      w(37)=LM*w(37)
      w(24)=1.D0/3.D0*w(24) + w(37)
      w(24)=w(24)*w(29)
      w(30)= - 163.D0/3.D0 + w(30)
      w(30)=1.D0/3.D0*w(30) - w(32)
      w(30)=w(5)*w(30)
      w(20)= - w(6) + 7 - 8*w(20)
      w(37)= - LM*w(36)
      w(20)= - w(44) + w(37) + w(30) + 2.D0/3.D0*w(20)
      w(20)=w(20)*w(28)
      w(28)=5 + w(34)
      w(28)=w(28)*w(27)
      w(28)=1703.D0/9.D0 + w(28)
      w(28)=w(28)*w(17)
      w(28)= - 1631.D0/3.D0 + w(28)
      w(30)=407.D0/3.D0 - w(27)
      w(30)=w(1)*w(30)
      w(30)=49.D0/3.D0 + w(30)
      w(33)=19.D0/9.D0*w(33) + w(5)
      w(33)=w(5)*w(33)
      w(30)=1.D0/3.D0*w(30) + w(33)
      w(30)=w(30)*w(31)
      w(28)=1.D0/3.D0*w(28) + w(30)
      w(28)=w(28)*w(31)
      w(30)=151 + 224*w(1)
      w(27)=w(30)*w(27)
      w(27)= - 14197.D0/6.D0 + w(27)
      w(27)=1.D0/3.D0*w(27) + w(28)
      w(28)= - 5 + w(17)
      w(28)=w(28)*w(17)
      w(28)= - 311.D0/3.D0 + w(28)
      w(30)= - w(19) - 49.D0/3.D0 - w(38)
      w(30)=w(30)*w(29)
      w(17)= - 10.D0/3.D0*w(5) - 149.D0/9.D0 + w(17)
      w(17)=w(5)*w(17)
      w(17)=w(30) + 1.D0/3.D0*w(28) + w(17)
      w(17)=z2*w(17)
      w(14)= - w(14) + w(42)
      w(14)=w(14)*w(35)
      w(25)= - w(36) + 193.D0/3.D0 + w(25)
      w(19)=1.D0/9.D0*w(25) - w(19)
      w(19)=z3*w(19)
      w(15)=w(32) + 37.D0/3.D0 - w(15)
      w(15)=w(8)*w(15)
      w(25)=w(12) + B4
      w(14)= - 128.D0/9.D0*w(11) + 32.D0/9.D0*w(15) - 664.D0/9.D0*z4 + 
     & 16*w(19) + w(20) + w(14) + 8.D0/3.D0*w(17) + 1.D0/3.D0*w(27) + 
     & w(24) + w(22) + 64.D0/3.D0*w(25)
      w(15)=as**3
      w(17)=w(15)*CF
      w(14)=w(14)*w(17)
      w(14)=w(14) + 2*w(16)
      w(14)=w(4)*w(14)
      w(16)=2588760701.D0/1155.D0 - 91192*w(1)
      w(19)=1 + w(1)
      w(19)=w(3)*w(19)
      w(16)=1.D0/31185.D0*w(16) + 8*w(19)
      w(19)= - 2313613339.D0/20790.D0 + 3104*w(1)
      w(20)=35853133.D0/17820.D0 - 56*w(1)
      w(20)=z*w(20)
      w(19)=1.D0/5.D0*w(19) + w(20)
      w(19)=z*w(19)
      w(20)=69889275073.D0/13860.D0 - 141016*w(1)
      w(19)=1.D0/45.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)= - 21148368137.D0/1386.D0 + 428132*w(1)
      w(19)=1.D0/45.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)=2993725264699.D0/69300.D0 - 1217408*w(1)
      w(19)=1.D0/63.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)= - 1063329613723.D0/3465.D0 + 8699876*w(1)
      w(19)=1.D0/315.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)=124034083687.D0/2772.D0 - 1279528*w(1)
      w(19)=1.D0/45.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)= - 145269297709.D0/6930.D0 + 607636*w(1)
      w(19)=1.D0/315.D0*w(20) + 1.D0/11.D0*w(19)
      w(19)=z*w(19)
      w(20)=17469347179.D0/1155.D0 - 449189*w(1)
      w(19)=8.D0/3465.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)= - 303818272477.D0/34650.D0 + 274996*w(1)
      w(19)=1.D0/693.D0*w(20) + w(19)
      w(19)=z*w(19)
      w(20)=w(2)*z2
      w(16)=3296*w(20) + 4*w(16) + 1.D0/9.D0*w(19)
      w(15)=w(15)*CA*w(16)
      w(14)=w(15) + w(14)
      w(14)=CF*w(14)
      w(15)=w(21) + 235.D0/9.D0
      w(16)=w(26) - w(39)
      w(16)=LQ*w(16)
      w(15)=1.D0/3.D0*w(16) + w(18) + 1.D0/3.D0*w(15)
      w(16)=1 + 2*NF
      w(15)=LQ*w(16)*w(15)
      w(16)=2.D0/3.D0*LM + w(23)
      w(16)=LM*w(16)
      w(16)=31.D0/9.D0 + w(16)
      w(16)=w(16)*w(29)
      w(18)= - 10.D0/3.D0 - w(5)
      w(18)=w(5)*w(18)
      w(19)=LM**2
      w(18)=2.D0/3.D0*w(19) + 68.D0/9.D0 + w(18)
      w(18)=LM*w(18)
      w(19)=w(5) + 5
      w(19)=w(19)*w(5)
      w(19)=w(19) - 2
      w(19)=w(19)*w(5)
      w(20)=376.D0/9.D0 - w(19)
      w(18)= - 16.D0/3.D0*z3 + 2.D0/9.D0*w(20) + w(18)
      w(18)=NF*w(18)
      w(19)= - 377.D0/9.D0 - w(19)
      w(16)=w(18) + 28.D0/3.D0*z3 + 1.D0/9.D0*w(19) + w(16)
      w(15)=2.D0/3.D0*w(16) + w(15)
      w(15)=TF*w(4)*w(15)*w(17)
      w(14)=w(14) + 16.D0/3.D0*w(15)
*
      G = TF*w(14)
*
100   CONTINUE
      XF3NSplu3a=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/XF3NSreg.f <==
      PROGRAM TEST
*     ------------
*
*     XF3NSHQ MSbar
*     A. Behring, J. Blümlein, A. De Freitas, A. Hasselhuhn, A. von Manteuffel
*     and C. Schneider, 
*     Phys. Rev. D 92 (2015) no.11, 114005 [arXiv:1508.01449 [hep-ph]].
* 
*     XF3NSreg
*
      IMPLICIT NONE
*
      REAL*8 XF3NSreg2,XF3NSreg3,z,as,NF,LQ,LM,flav,T1
      INTEGER IORD
*
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0
*
      IORD=2
      T1=XF3NSreg2(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,XF3NSreg2=',IORD,T1
*
      IORD=3
      T1=XF3NSreg3(z,as,NF,LQ,LM,flav)
      WRITE(6,*) 'IORD,XF3NSreg3=',IORD,T1
*
      STOP
      END
      REAL*8 FUNCTION XF3NSreg2(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z2,z3,z5
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D0
      D33=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=   3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
* 
      w(1)=Hr1(0)
      w(2)=Hr1(1)
      w(3)=Hr2(0,1)
      w(4)=1 - 11*z
      w(5)=z + 1
      w(6)= - LM*w(5)
      w(4)=2.D0/3.D0*w(4) + w(6)
      w(4)=LM*w(4)
      w(6)=LQ - 14.D0/3.D0
      w(6)=w(6)*z
      w(6)=w(6) + LQ
      w(7)= - 5.D0/3.D0 + w(6)
      w(8)= - w(2)*w(5)
      w(7)=2*w(7) + w(8)
      w(7)=w(2)*w(7)
      w(8)=10.D0/3.D0 - LQ
      w(8)=LQ*w(8)
      w(9)=28.D0/3.D0 - LQ
      w(9)=LQ*w(9)
      w(9)= - 218.D0/9.D0 + w(9)
      w(9)=z*w(9)
      w(4)=w(7) + w(4) + w(9) - 47.D0/9.D0 + w(8)
      w(7)= - 2.D0/3.D0*w(3) + 4.D0/3.D0*z2
      w(7)=w(5)*w(7)
      w(8)= - w(2) - LM
      w(8)=w(5)*w(8)
      w(6)= - 13.D0/3.D0 + w(8) + 2*w(6)
      w(5)= - w(1)*w(5)
      w(5)=2.D0/3.D0*w(6) + w(5)
      w(5)=w(1)*w(5)
      w(4)=1.D0/3.D0*w(4) + w(5) + w(7)
*
      G = 4*CF*TF*as**2*w(4)
*
      XF3NSreg2 = G
*
      RETURN
      END
      REAL*8 FUNCTION XF3NSreg3(z,as,NF,LQ,LM,flav)
*     --------------------------------------------
*
      IMPLICIT NONE
*
      REAL*8 w(130)
      REAL*8 NA,CF,CA,TF,LQ,LM,as,NF,D33,z,G,flav,NC
      REAL*8 Pi,z3,z5,z4,li4half,z2,ln2,B4,dabc2
*  
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      INTEGER nw,IORD
      CF=4.0D0/3.0D0
      TF=1.0D0/2.0D0
      CA=3.0D0
      NA=CA**2-1.0D0 
      NC=3.0D-0
      dabc2=40.0D0/3.0D0
      nw = 5
      call hplog5(z,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      Pi=3.1415926535897932385D0
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z4=1.0823232337111381915D0
      z5=1.0369277551433699263D0
      ln2=0.69314718055994530942D0
      li4half=0.51747906167389938633D0
      B4=-4.0D0*z2*ln2**2+2.0D0/3.0D0*ln2**4-13.0D0/2.0D0*z4
     &   +16.0D0*li4half
* 
      w(1)=NC**(-1)
      w(2)=Hr1(-1)
      w(3)=z**(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,-1)
      w(6)=Hr2(0,1)
      w(7)=Hr1(1)
      w(8)=Hr3(0,-1,-1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr3(0,0,1)
      w(11)=Hr3(0,1,1)
      w(12)=Hr3(0,-1,1)
      w(13)=Hr3(0,1,-1)
      w(14)=Hr4(0,1,1,1)
      w(15)=1/(1 + z)
      w(16)=1/(3 + 3*z)
      w(17)=1/(9 + 9*z)
      w(18)=Hr4(0,-1,-1,-1)
      w(19)=Hr4(0,-1,1,1)
      w(20)=Hr4(0,0,-1,-1)
      w(21)=Hr4(0,0,-1,1)
      w(22)=Hr4(0,0,0,-1)
      w(23)=Hr4(0,0,0,1)
      w(24)=Hr4(0,0,1,-1)
      w(25)=Hr4(0,0,1,1)
      w(26)=Hr4(0,1,-1,1)
      w(27)=Hr4(0,1,1,-1)
      w(28)=1/(27 + 27*z)
      w(29)=1/(81 + 81*z)
      w(30)=1/(9*z + 9*z**2)
      w(31)=w(4)**2
      w(32)=w(31)*w(17)
      w(33)=3*z
      w(34)=w(33) + 8
      w(34)=w(34)*z
      w(35)=9 + w(34)
      w(35)=w(35)*w(32)
      w(36)=w(28)*w(4)
      w(37)=29 + 63*z
      w(37)=z*w(37)
      w(37)=6 + w(37)
      w(37)=w(37)*w(36)
      w(38)=z + 1
      w(39)=w(38)*w(7)
      w(40)=w(38)*w(4)
      w(41)=8.D0/3.D0*w(39) + 10.D0/3.D0*w(40) - 14.D0/3.D0 - z
      w(42)=1.D0/3.D0*w(7)
      w(41)=w(41)*w(42)
      w(43)=2*w(29)
      w(44)=209 + 174*z
      w(44)=z*w(44)
      w(44)= - 189 + w(44)
      w(44)=w(44)*w(43)
      w(35)=w(44) + w(41) + w(35) + w(37)
      w(37)=4*z2
      w(35)=w(35)*w(37)
      w(41)=1.D0/3.D0*w(4)
      w(44)=7.D0/9.D0*w(40) + 1 + 14.D0/3.D0*z
      w(44)=w(44)*w(41)
      w(44)=w(44) + 4.D0/9.D0 + z
      w(44)=w(4)*w(44)
      w(45)= - 7 - 65*z
      w(46)=2*w(38)
      w(47)=w(11)*w(46)
      w(44)=w(47) + 1.D0/27.D0*w(45) + w(44)
      w(45)=2*z
      w(47)= - 5 - w(45)
      w(47)=2*w(47) - w(40)
      w(47)=w(4)*w(47)
      w(48)=w(40)*w(7)
      w(47)=8.D0/3.D0*w(48) + w(47) + 46 - 43*z
      w(47)=w(7)*w(47)
      w(44)=2*w(44) + 1.D0/9.D0*w(47)
      w(47)=2*w(7)
      w(44)=w(44)*w(47)
      w(49)=23*z
      w(50)=11*z
      w(51)=17 + w(50)
      w(51)=w(51)*w(49)
      w(52)=2*w(4)
      w(53)=7 + 22*z
      w(53)=z*w(53)
      w(53)=25 + w(53)
      w(53)=w(53)*w(52)
      w(51)=w(53) + 586 + w(51)
      w(51)=w(51)*w(31)
      w(53)=174 + 199*z
      w(53)=w(53)*z
      w(53)=w(53) + 199
      w(54)=w(53)*w(5)
      w(51)=w(51) + 8*w(54)
      w(51)=w(51)*w(43)
      w(55)=2 + w(33)
      w(55)=w(55)*w(45)
      w(55)= - 3 + w(55)
      w(56)=w(17)*w(4)
      w(55)=w(55)*w(56)
      w(57)=1102 + 497*z
      w(57)=z*w(57)
      w(57)=1085 + w(57)
      w(57)=w(28)*w(57)
      w(55)=8.D0/9.D0*w(39) + 16*w(55) + w(57)
      w(55)=z3*w(55)
      w(57)=w(26) + w(27) + w(19) + w(18)
      w(58)=z**2
      w(59)=w(58) + 1
      w(60)=w(59)*w(17)
      w(61)=64*w(60)
      w(61)=w(61)*w(57)
      w(62)=w(13) + w(12)
      w(63)=4*z
      w(64)=w(63) + 3
      w(64)=w(64)*z
      w(65)=w(64) + 4
      w(66)=w(65)*w(28)
      w(62)=w(66)*w(62)
      w(67)= - 56.D0/9.D0*w(14) + 8.D0/3.D0*B4
      w(67)=w(38)*w(67)
      w(68)=2807 - 995*z
      w(68)=w(68)*w(52)
      w(69)=86681 - 108295*z
      w(68)=1.D0/9.D0*w(69) + w(68)
      w(69)=8*z
      w(70)=w(28)*w(4)**4
      w(69)= - w(70)*w(69)
      w(71)=12*z
      w(72)= - 17 - w(71)
      w(72)=w(72)*w(33)
      w(72)= - 22 + w(72)
      w(73)=4*w(16)
      w(72)=z4*w(72)*w(73)
      w(74)=w(60)*w(21)
      w(75)=w(50) + 5
      w(75)=w(75)*w(4)
      w(76)= - w(75) - 7 - z
      w(76)=w(11)*w(76)
      w(35)=w(72) + w(55) + w(35) + w(51) + w(44) + 8.D0/9.D0*w(76) + 
     & w(69) + 1.D0/81.D0*w(68) - 32*w(74) + w(67) - 128*w(62) + w(61)
      w(44)=as**3
      w(35)=w(44)*w(35)
      w(51)=1.D0/3.D0*z
      w(55)=w(51) - 1
      w(55)=w(55)*w(4)
      w(61)=44.D0/9.D0*w(38) - w(55)
      w(61)=w(4)*w(61)
      w(67)=11.D0/3.D0*w(38) - w(40)
      w(67)=w(7)*w(67)
      w(68)=253 + 703*z
      w(61)=2.D0/3.D0*w(67) + 1.D0/27.D0*w(68) + w(61)
      w(61)=w(61)*w(47)
      w(67)=w(33) + 1
      w(68)=4*w(5)
      w(69)=w(4)*w(67)*w(68)
      w(72)=z2*w(4)
      w(34)= - 3 - w(34)
      w(34)=w(34)*w(72)
      w(34)=w(69) + w(34)
      w(34)=w(34)*w(73)
      w(69)=25 + 6*z
      w(69)=w(69)*z
      w(69)=w(69) + 18
      w(69)=w(69)*z
      w(69)=w(69) + 25
      w(69)=w(69)*z
      w(69)=w(69) + 6
      w(69)=w(69)*w(30)
      w(76)=w(69)*w(5)
      w(77)=w(38)*w(11)
      w(78)=w(76) + w(77)
      w(79)=7 - w(63)
      w(79)=w(79)*w(33)
      w(79)=10*w(4) + 77 + w(79)
      w(79)=z*w(79)
      w(79)=24 + w(79)
      w(79)=w(79)*w(32)
      w(80)=239 + 181*z
      w(80)=z*w(80)
      w(80)=49 + w(80)
      w(80)=w(80)*w(36)
      w(81)=4.D0/3.D0*w(7)
      w(82)=z + 2
      w(83)= - w(82)*w(81)
      w(71)= - 23 + w(71)
      w(71)=z*w(71)
      w(71)= - 72 + w(71)
      w(71)=z*w(71)
      w(71)= - 17 + w(71)
      w(71)=w(17)*w(71)
      w(71)=w(71) + w(83)
      w(71)=w(71)*w(37)
      w(83)= - 577 + 12329*z
      w(34)=w(34) + w(71) + w(61) + 16*w(80) + 1.D0/81.D0*w(83) + 2*
     & w(79) - 8*w(78)
      w(34)=w(34)*w(44)
      w(61)=4.D0/3.D0*w(39)
      w(55)=w(61) + 13.D0/9.D0*w(38) + w(55)
      w(71)=w(44)*w(6)
      w(78)=4*w(71)
      w(55)=w(55)*w(78)
      w(79)= - 109 - 865*z
      w(79)= - 44*w(39) + 1.D0/3.D0*w(79) - 64*w(40)
      w(80)=2*z2
      w(83)=w(80) - w(31)
      w(84)=w(83)*z
      w(85)=w(59)*w(5)
      w(84)=w(84) + 2*w(85)
      w(84)=w(84)*w(73)
      w(79)=1.D0/9.D0*w(79) + w(84)
      w(79)=w(79)*w(44)
      w(86)=w(44)*LQ
      w(87)=w(38)*w(86)
      w(79)=w(79) + 44.D0/27.D0*w(87)
      w(79)=LQ*w(79)
      w(87)=w(38)*w(33)
      w(87)=2 + w(87)
      w(88)=w(44)*w(16)
      w(89)=w(88)*z3
      w(87)=w(87)*w(89)
      w(34)=w(79) + 16*w(87) + w(34) + w(55)
      w(55)=2*LQ
      w(34)=w(34)*w(55)
      w(79)=4*w(4)
      w(87)=29*z
      w(90)=109 - w(87)
      w(90)=w(90)*w(79)
      w(91)=4267 - 4577*z
      w(90)=1.D0/3.D0*w(91) + w(90)
      w(91)=19*z
      w(92)=8*w(4)
      w(93)= - w(92) + 4 + w(91)
      w(93)=z*w(93)
      w(93)=25 + w(93)
      w(93)=w(93)*w(32)
      w(94)=w(38)*w(31)
      w(95)=z - 1
      w(94)=4.D0/3.D0*w(95) + w(94)
      w(94)=w(94)*w(47)
      w(96)=14 + w(33)
      w(96)=z*w(96)
      w(96)= - 9 + w(96)
      w(96)=w(17)*w(96)*w(37)
      w(97)=w(33) + 4
      w(97)=w(97)*z
      w(97)=w(97) + 3
      w(98)=w(97)*w(72)
      w(99)=w(59)*w(13)
      w(98)=w(98) - 4*w(99)
      w(98)=w(98)*w(73)
      w(65)=w(65)*w(17)
      w(100)=w(65)*w(5)
      w(90)=w(98) + w(96) + w(94) + 32*w(100) + 1.D0/27.D0*w(90) + 
     & w(93)
      w(90)=w(90)*w(44)
      w(93)=8*w(40)
      w(94)=37 - 83*z
      w(94)=1.D0/3.D0*w(94) + w(93)
      w(84)=1.D0/3.D0*w(94) + w(84)
      w(84)=w(84)*w(44)
      w(94)=w(38)*w(44)
      w(96)=LM*w(94)
      w(84)=w(84) + 22.D0/27.D0*w(96)
      w(84)=LM*w(84)
      w(96)=w(88)*w(59)
      w(98)=w(96)*w(12)
      w(101)= - 1.D0/3.D0*w(38) - w(40)
      w(101)=w(101)*w(78)
      w(102)=8*w(44)
      w(103)=w(102)*z3
      w(104)= - 3 - z
      w(104)=z*w(104)
      w(104)= - 1 + w(104)
      w(104)=w(15)*w(104)*w(103)
      w(84)=w(84) + w(104) + w(101) + w(90) - 16*w(98)
      w(90)=2*LM
      w(84)=w(84)*w(90)
      w(101)=5*z
      w(82)=w(82)*w(101)
      w(82)=w(82) + 9
      w(104)=w(88)*LQ
      w(82)=w(82)*w(104)
      w(105)=w(91) + 18
      w(105)=w(105)*z
      w(105)=w(105) + 19
      w(106)=w(28)*w(105)*w(44)
      w(107)=w(96)*LM
      w(82)=w(82) - w(106) - w(107)
      w(82)=w(82)*w(9)
      w(93)= - 8*w(39) + w(93) + 20 + w(50)
      w(93)=w(93)*w(42)
      w(106)=2 + 13.D0/3.D0*z
      w(107)= - 2*w(106) - w(40)
      w(107)=w(4)*w(107)
      w(108)= - 2 - 143*z
      w(109)=7*z
      w(110)=w(109) + 1
      w(111)=z2*w(110)
      w(93)= - 2.D0/3.D0*w(111) + w(93) + 1.D0/9.D0*w(108) + w(107)
      w(93)=w(93)*w(44)
      w(107)=2.D0/3.D0*w(71)
      w(108)=w(110)*w(107)
      w(93)=w(93) + w(108)
      w(108)=4.D0/3.D0*w(6)
      w(93)=w(93)*w(108)
      w(111)=z - 2
      w(111)=w(111)*z
      w(112)=w(111) + 1
      w(104)=w(112)*w(104)
      w(94)= - w(104) + 1.D0/9.D0*w(94)
      w(94)=w(94)*w(8)
      w(110)=w(4)*w(110)
      w(113)=9*z
      w(114)=101 + w(113)
      w(114)=z*w(114)
      w(114)=12 + w(114)
      w(114)=w(28)*w(114)
      w(110)= - 20.D0/9.D0*w(39) - 2.D0/9.D0*w(110) + w(114)
      w(110)=w(110)*w(44)
      w(114)=4*w(86)
      w(115)=1 + w(51)
      w(115)=w(115)*w(114)
      w(88)=8*w(88)
      w(88)=LM*z*w(88)
      w(88)=w(88) + w(110) + w(115)
      w(110)=4*w(10)
      w(88)=w(88)*w(110)
      w(34)= - 16*w(82) + 32*w(94) + w(88) + w(84) + w(34) + w(93) + 
     & w(35)
      w(34)=TF*w(34)
      w(35)=w(87) + 18
      w(35)=w(35)*z
      w(35)=w(35) + 29
      w(35)=w(35)*w(28)
      w(84)=w(60)*w(4)
      w(35)=w(35) + w(84)
      w(35)=w(35)*w(80)
      w(84)=w(59)*w(52)
      w(84)=w(84) + w(105)
      w(84)=w(84)*w(31)*w(28)
      w(53)=w(29)*w(53)*w(52)
      w(88)=w(38)*w(5)
      w(93)=w(60)*w(11)
      w(35)=w(35) + w(53) + w(84) + 4.D0/9.D0*w(88) + 8*w(93)
      w(35)=w(35)*w(44)
      w(53)=4*w(44)
      w(84)=w(2)*w(59)*w(36)*w(53)
      w(88)=w(68) - w(80)
      w(93)=w(88) + w(31)
      w(93)=w(93)*w(60)
      w(93)=w(93) + 2.D0/9.D0*w(40)
      w(93)=w(93)*w(44)
      w(104)=w(104)*w(52)
      w(84)= - w(84) + w(93) - w(104)
      w(84)=w(2)*w(84)
      w(93)=w(37) + w(31)
      w(93)=w(16)*w(93)*w(59)
      w(65)=w(65)*w(92)
      w(65)=w(93) + w(65)
      w(65)=w(65)*w(44)
      w(93)=w(73)*w(71)*w(59)
      w(96)=w(96)*w(52)
      w(104)=w(96)*LM
      w(65)=w(65) - w(93) + w(104)
      w(65)=w(65)*LM
      w(93)=w(101) - 2
      w(93)=w(93)*z
      w(93)=w(93) + 5
      w(93)=w(93)*w(31)
      w(88)=w(88)*w(112)
      w(88)=w(93) + w(88)
      w(88)=w(88)*w(16)
      w(69)=w(69)*w(52)
      w(69)=w(88) + w(69)
      w(69)=w(69)*w(44)
      w(88)=w(96)*LQ
      w(69)=w(69) - w(88)
      w(69)=w(69)*LQ
      w(88)=w(53)*w(10)
      w(88)=w(88) + w(103)
      w(88)=w(88)*w(60)
      w(66)=w(66)*w(71)
      w(35)=w(84) + w(69) - w(35) - w(65) + w(88) + 16*w(66)
      w(35)=TF*w(35)
      w(65)=8*w(8)
      w(66)=4*w(9)
      w(69)=w(65) + w(66)
      w(84)=w(44)*TF*w(17)
      w(59)=w(84)*w(59)
      w(69)=w(69)*w(59)
      w(35)= - w(69) + w(35)
      w(35)=w(35)*w(2)
      w(69)=6 + w(101)
      w(69)=z*w(69)
      w(69)= - 1 + w(69)
      w(69)=w(23)*w(69)
      w(88)=11 - w(111)
      w(88)=w(25)*w(88)
      w(69)=8*w(88) + 32*w(69)
      w(69)=w(84)*w(69)
      w(88)= - w(22) + w(24) - w(20)
      w(93)= - 32*w(88)
      w(93)=w(59)*w(93)
      w(34)=8*w(35) + w(93) + w(34) + w(69)
      w(34)=CA*w(34)
      w(50)=w(50) - 1
      w(69)=w(50) + w(40)
      w(69)=w(69)*w(41)
      w(93)=w(45) - 7.D0/3.D0
      w(69)=w(69) + 4*w(93)
      w(69)=w(69)*w(4)
      w(93)=161*z
      w(96)= - 215 - w(93)
      w(96)=2.D0/27.D0*w(96) + w(69)
      w(104)=2*NF
      w(96)=w(96)*w(104)
      w(105)=323 + 431*z
      w(69)=w(96) + 1.D0/27.D0*w(105) + w(69)
      w(69)=w(69)*w(44)
      w(96)= - 7 + 4*NF
      w(96)=z3*w(53)*w(38)*w(96)
      w(69)=w(69) + w(96)
      w(96)=13 + 28*z
      w(96)=w(40) + 2.D0/9.D0*w(96)
      w(96)=w(96)*w(4)
      w(105)=5 + 14*z
      w(105)=1.D0/3.D0*w(105)
      w(111)=w(105) + w(40)
      w(111)=w(39) + 2*w(111)
      w(42)=w(111)*w(42)
      w(111)=w(38)*z2
      w(112)=4.D0/3.D0*w(111)
      w(42)= - w(112) + w(96) + w(42)
      w(96)=16 + 187*z
      w(96)=w(42) + 1.D0/27.D0*w(96)
      w(104)=w(104) + 1
      w(104)=w(104)*w(44)
      w(96)= - w(96)*w(104)
      w(115)=w(52)*w(38)
      w(105)=w(39) + w(105) + w(115)
      w(104)=w(105)*w(104)
      w(116)=w(46)*NF
      w(116)=w(116) + w(38)
      w(117)=w(116)*w(86)
      w(104)=w(104) - 1.D0/3.D0*w(117)
      w(117)=1.D0/3.D0*LQ
      w(104)=w(104)*w(117)
      w(116)= - w(116)*w(107)
      w(96)=w(104) + w(96) + w(116)
      w(55)=w(96)*w(55)
      w(96)=w(40) + 1.D0/3.D0*w(50)
      w(104)= - w(96)*w(44)
      w(116)= - NF*w(38)
      w(116)= - w(46) + w(116)
      w(118)=w(44)*LM
      w(116)=w(116)*w(118)
      w(104)=w(104) + 1.D0/3.D0*w(116)
      w(90)=w(104)*w(90)
      w(50)=2.D0/3.D0*w(50) + w(40)
      w(50)=w(4)*w(50)
      w(104)= - 73 + w(101)
      w(50)=2.D0/9.D0*w(104) + w(50)
      w(50)=NF*w(50)
      w(50)= - 62.D0/9.D0*w(38) + w(50)
      w(50)=w(50)*w(44)
      w(50)=w(50) + w(90)
      w(90)=1.D0/3.D0*LM
      w(50)=w(50)*w(90)
      w(50)=w(50) + 1.D0/9.D0*w(69) + w(55)
      w(50)=TF*w(50)
      w(55)= - 47 - 218*z
      w(42)=1.D0/27.D0*w(55) - w(42)
      w(55)=as**2
      w(42)=w(42)*w(55)
      w(69)=2*w(55)
      w(104)=w(105)*w(69)
      w(55)=w(55)*w(38)
      w(105)= - LQ*w(55)
      w(104)=w(104) + w(105)
      w(104)=w(104)*w(117)
      w(69)= - w(96)*w(69)
      w(96)= - LM*w(55)
      w(69)=w(69) + w(96)
      w(69)=w(69)*w(90)
      w(55)=w(6)*w(55)
      w(42)=4.D0/3.D0*w(50) + w(69) + w(104) + w(42) - 2.D0/3.D0*w(55)
      w(42)=TF*w(42)
      w(34)=2*w(42) + w(34)
      w(42)=26 + w(101)
      w(42)=z*w(42)
      w(42)=5 + w(42)
      w(42)=w(42)*w(32)
      w(50)=298 + 147*z
      w(50)=z*w(50)
      w(50)= - 9 + w(50)
      w(36)=w(50)*w(36)
      w(50)=1.D0/3.D0*w(40)
      w(55)= - 4.D0/9.D0*w(39) - w(50) + 1 + 1.D0/9.D0*z
      w(69)=4*w(7)
      w(55)=w(55)*w(69)
      w(90)=1338 + 1619*z
      w(90)=z*w(90)
      w(90)=1511 + w(90)
      w(90)=w(29)*w(90)
      w(36)=w(90) + w(55) + w(42) + w(36)
      w(36)=w(36)*w(37)
      w(42)= - 1.D0/9.D0 - z
      w(42)=2*w(42) + 1.D0/9.D0*w(40)
      w(42)=w(4)*w(42)
      w(55)= - 55.D0/3.D0 - z
      w(42)= - 16.D0/27.D0*w(48) + 2.D0/3.D0*w(55) + w(42)
      w(42)=w(42)*w(69)
      w(48)= - 335 - 593*z
      w(55)= - 19*w(40) - 71 - 146*z
      w(55)=w(4)*w(55)
      w(48)=2.D0/3.D0*w(48) + w(55)
      w(48)=w(48)*w(92)
      w(48)=w(48) + 1951 - 3457*z
      w(48)=1.D0/9.D0*w(48) - 32*w(77)
      w(42)=1.D0/3.D0*w(48) + w(42)
      w(42)=w(7)*w(42)
      w(48)=256*w(60)
      w(48)= - w(48)*w(57)
      w(55)= - 70 - 51*z
      w(55)=z*w(55)
      w(55)= - 51 + w(55)
      w(55)=w(55)*w(70)
      w(57)=1 + 13*z
      w(60)= - 2.D0/3.D0*w(57) + w(40)
      w(60)=w(11)*w(60)
      w(70)= - 5255 - 4179*z
      w(70)=z*w(70)
      w(90)= - 218 - 177*z
      w(90)=z*w(90)
      w(90)= - 105 + w(90)
      w(90)=w(4)*w(90)
      w(70)=5*w(90) - 2868 + w(70)
      w(70)=w(70)*w(31)
      w(54)=w(70) - 32*w(54)
      w(43)=w(54)*w(43)
      w(54)= - 8399 - 10999*z
      w(54)=w(4)*w(54)
      w(54)=1.D0/27.D0*w(54) - 545 + 12332.D0/9.D0*z
      w(70)=B4*w(38)
      w(36)=w(36) + w(43) + w(42) - 32.D0/3.D0*w(70) + 16.D0/3.D0*w(60)
     &  + w(55) + 1.D0/3.D0*w(54) + 128*w(74) + 512*w(62) + w(48)
      w(36)=w(44)*w(36)
      w(42)=173 + 16*z
      w(42)=w(42)*w(33)
      w(42)=706 + w(42)
      w(42)=z*w(42)
      w(43)=13 + w(113)
      w(43)=z*w(43)
      w(43)=9 + w(43)
      w(43)=w(43)*w(92)
      w(42)=w(43) + 315 + w(42)
      w(42)=w(4)*w(42)
      w(43)=99 + 115*z
      w(43)=z*w(43)
      w(43)=32 + w(43)
      w(42)=2*w(43) + w(42)
      w(42)=w(42)*w(56)
      w(43)=5.D0/9.D0*w(39) + w(115) + w(106)
      w(43)=w(43)*w(69)
      w(48)=5 + w(109)
      w(48)=w(48)*w(52)
      w(54)=97 + 169*z
      w(48)=1.D0/3.D0*w(54) + w(48)
      w(48)=w(48)*w(52)
      w(54)= - 19 + 908*z
      w(48)=1.D0/9.D0*w(54) + w(48)
      w(43)=1.D0/3.D0*w(48) + w(43)
      w(43)=w(43)*w(47)
      w(48)= - w(5)*w(67)*w(92)
      w(54)= - 66 - 35*z
      w(54)=z*w(54)
      w(54)= - 35 + w(54)
      w(54)=w(54)*w(72)
      w(48)=w(48) + w(54)
      w(48)=w(48)*w(73)
      w(54)= - 5.D0/3.D0 - w(33)
      w(54)=w(54)*w(47)
      w(55)= - 245 - 24*z
      w(55)=z*w(55)
      w(55)= - 318 + w(55)
      w(55)=z*w(55)
      w(55)= - 137 + w(55)
      w(55)=w(17)*w(55)
      w(54)=w(55) + w(54)
      w(54)=w(54)*w(37)
      w(55)= - 652 - 557*z
      w(42)=w(48) + w(54) + w(43) + 16*w(76) + 12*w(77) + 2.D0/27.D0*
     & w(55) + w(42)
      w(42)=w(42)*w(44)
      w(43)=21*z
      w(48)= - 34 - w(43)
      w(48)=z*w(48)
      w(48)= - 21 + w(48)
      w(48)=w(48)*w(31)
      w(49)=38 + w(49)
      w(49)=z*w(49)
      w(49)=23 + w(49)
      w(49)=w(49)*w(80)
      w(54)=16*w(85)
      w(48)=w(49) + w(48) - w(54)
      w(48)=w(16)*w(48)
      w(49)= - 4.D0/3.D0 - w(101)
      w(49)=w(49)*w(79)
      w(55)= - 17 - 50*z
      w(55)=1.D0/3.D0*w(55) - 10*w(40)
      w(55)=2.D0/3.D0*w(55) - 3*w(39)
      w(55)=w(55)*w(47)
      w(60)=130 + w(93)
      w(48)=w(48) + w(55) + 1.D0/9.D0*w(60) + w(49)
      w(48)=w(48)*w(44)
      w(49)=z + 5
      w(49)= - w(61) - w(40) + 1.D0/3.D0*w(49)
      w(55)=2*w(86)
      w(49)=w(49)*w(55)
      w(46)= - w(71)*w(46)
      w(46)= - w(49) + w(48) + w(46)
      w(46)=LQ*w(46)
      w(48)=3 + w(51)
      w(48)=w(4)*w(48)
      w(48)= - 2.D0/3.D0*w(39) + 4.D0/9.D0*w(57) + w(48)
      w(48)=w(48)*w(78)
      w(51)= - 10 - w(109)
      w(51)=w(51)*w(33)
      w(51)= - 17 + w(51)
      w(51)=w(51)*w(89)
      w(42)=w(46) + 8*w(51) + w(42) + w(48)
      w(42)=LQ*w(42)
      w(46)=10 + w(33)
      w(46)=z*w(46)
      w(46)=3 + w(46)
      w(46)=w(46)*w(72)
      w(48)=14 + z
      w(48)=z*w(48)
      w(48)=1 + w(48)
      w(48)=z3*w(48)
      w(46)=w(48) + w(46) + 8*w(99)
      w(46)=w(73)*w(46)
      w(48)=5*w(40)
      w(51)= - 2 - w(101)
      w(51)=14.D0/3.D0*w(51) - w(48)
      w(51)=w(51)*w(79)
      w(55)=113 - 287*z
      w(51)=1.D0/3.D0*w(55) + w(51)
      w(50)= - w(50) - 1 - 7.D0/3.D0*z
      w(50)=w(50)*w(69)
      w(50)=1.D0/3.D0*w(51) + w(50)
      w(50)=w(7)*w(50)
      w(51)= - 235 - 337*z
      w(51)=w(51)*w(41)
      w(51)=w(51) - 125 + 178*z
      w(55)= - w(97)*w(92)
      w(60)= - 238 - 195*z
      w(60)=z*w(60)
      w(55)=w(55) - 123 + w(60)
      w(32)=w(55)*w(32)
      w(55)=118 + 117*z
      w(55)=z*w(55)
      w(55)=81 + w(55)
      w(55)=w(17)*w(55)
      w(55)=w(55) + w(61)
      w(55)=w(55)*w(80)
      w(32)=w(55) + w(50) - 64*w(100) + 1.D0/3.D0*w(51) + w(32) + w(46)
      w(32)=w(44)*w(32)
      w(46)=1.D0/3.D0*w(57) + w(40)
      w(46)=w(46)*w(52)
      w(50)=1 + w(63)
      w(50)=4.D0/3.D0*w(50) + w(40)
      w(51)=8.D0/3.D0*w(7)
      w(50)=w(50)*w(51)
      w(51)= - 85 + w(91)
      w(46)= - 8.D0/3.D0*w(111) + w(50) + 1.D0/9.D0*w(51) + w(46)
      w(46)=w(46)*w(86)
      w(50)=4*w(40)
      w(51)= - w(50) - 1 - w(45)
      w(51)=2.D0/3.D0*w(51) - w(39)
      w(51)=w(51)*w(47)
      w(55)=w(113) + 10
      w(55)=w(55)*z
      w(55)=w(55) + 9
      w(55)=w(55)*w(83)
      w(54)= - w(54) + w(55)
      w(54)=w(16)*w(54)
      w(45)= - 1 + w(45)
      w(45)=w(54) + w(51) + 7*w(45) - 2.D0/3.D0*w(75)
      w(45)=w(45)*w(44)
      w(51)=w(107)*w(38)
      w(45)= - w(49) + w(45) - w(51)
      w(45)=LM*w(45)
      w(49)=23.D0/3.D0*w(38) + w(50)
      w(49)=w(49)*w(107)
      w(32)=w(45) + w(46) + w(49) + 32*w(98) + w(32)
      w(32)=LM*w(32)
      w(32)=w(42) + w(32)
      w(42)=43 + 10*z
      w(42)=1.D0/9.D0*w(42) + w(40)
      w(42)=w(42)*w(79)
      w(45)=w(95) + w(39)
      w(45)= - w(48) + 4*w(45)
      w(45)=w(45)*w(81)
      w(46)=407 + 251*z
      w(42)=w(112) + w(45) + 1.D0/9.D0*w(46) + w(42)
      w(42)=w(42)*w(44)
      w(42)=w(42) + w(51)
      w(42)=w(42)*w(108)
      w(45)=130 + 357*z
      w(45)=z*w(45)
      w(45)=93 + w(45)
      w(45)=w(28)*w(45)
      w(45)=32.D0/9.D0*w(39) - 16.D0/9.D0*w(40) + w(45)
      w(45)=w(45)*w(44)
      w(46)= - 2 + w(33)
      w(46)=z*w(46)
      w(46)=3 + w(46)
      w(46)=w(46)*w(73)*w(118)
      w(48)= - 1 + 5.D0/3.D0*z
      w(48)=w(48)*w(114)
      w(45)=w(46) + w(45) + w(48)
      w(45)=w(45)*w(110)
      w(46)=22 + 15*z
      w(46)=z*w(46)
      w(46)=15 + w(46)
      w(46)=w(46)*w(56)
      w(48)= - 404 - 235*z
      w(48)=z*w(48)
      w(48)= - 409 + w(48)
      w(48)=w(28)*w(48)
      w(39)= - 10.D0/9.D0*w(39) + w(46) + w(48)
      w(39)=w(39)*w(103)
      w(46)=178 + 131*z
      w(46)=z*w(46)
      w(46)=131 + w(46)
      w(46)=z4*w(17)*w(46)*w(53)
      w(32)=64*w(82) - 128*w(94) + w(45) + w(46) + w(39) + w(42) + 
     & w(36) + 4*w(32)
      w(32)=TF*w(32)
      w(36)=10 + w(43)
      w(36)=z*w(36)
      w(36)=21 + w(36)
      w(36)=w(23)*w(36)
      w(39)= - 6 - w(109)
      w(39)=z*w(39)
      w(39)= - 7 + w(39)
      w(39)=w(25)*w(39)
      w(36)=32*w(39) + 8*w(36)
      w(36)=w(84)*w(36)
      w(39)=128*w(88)
      w(39)=w(59)*w(39)
      w(32)= - 32*w(35) + w(39) + w(32) + w(36)
      w(32)=CF*w(32)
      w(32)=2*w(34) + w(32)
      w(32)=CF*w(32)
      w(34)=9 + 32.D0/3.D0*z
      w(34)=z*w(34)
      w(35)= - 5 - w(33)
      w(35)=w(4)*w(35)
      w(34)=w(35) + 1 + w(34)
      w(34)=w(4)*w(34)
      w(35)= - w(95)*w(68)
      w(36)=4.D0/3.D0*z
      w(39)=1 + w(36)
      w(39)=z*w(39)
      w(39)= - 1 + w(39)
      w(39)=w(39)*w(47)
      w(42)= - 67 - 41*z
      w(34)=w(39) + w(35) + 1.D0/3.D0*w(42) + w(34)
      w(34)=w(34)*w(80)
      w(35)=w(4)*w(95)
      w(35)= - w(63) + w(35)
      w(35)=w(4)*w(35)
      w(39)=2*w(5)
      w(42)=w(95)*w(39)
      w(35)=w(42) + 13.D0/3.D0*w(38) + w(35)
      w(35)=w(35)*w(68)
      w(42)= - 182.D0/3.D0 + 3*w(31)
      w(42)=w(7)*w(42)
      w(42)=w(42) - 400.D0/3.D0
      w(42)=w(95)*w(42)
      w(43)= - 1 - 8.D0/3.D0*w(58)
      w(43)=2*w(43) + w(4)
      w(43)=w(4)*w(43)
      w(43)=w(43) + 38 + w(87)
      w(41)=w(43)*w(41)
      w(33)=100.D0/3.D0 + w(33)
      w(33)=2*w(33) + w(41)
      w(33)=w(4)*w(33)
      w(41)=16*z3
      w(43)= - w(4) + 1 + 5.D0/3.D0*w(58)
      w(41)=w(43)*w(41)
      w(43)=1 + 2.D0/3.D0*z
      w(43)=w(43)*z
      w(43)=w(43) + 1
      w(45)=w(13)*w(43)
      w(46)=3 + w(101)
      w(46)=z4*w(46)
      w(33)=5*w(46) + w(41) - 16*w(45) + w(34) + w(35) + w(33) + w(42)
      w(33)=w(44)*w(33)
      w(34)= - w(37) + 41.D0/3.D0
      w(34)=w(38)*w(34)
      w(35)= - 3*w(95) - w(40)
      w(35)=w(4)*w(35)
      w(34)=w(35) + w(34)
      w(34)=w(34)*w(71)
      w(35)= - w(5)*w(52)
      w(37)= - z2*w(7)
      w(35)= - 2*w(13) + w(35) + w(37)
      w(37)=w(44)*w(3)
      w(35)=w(35)*w(37)
      w(40)=w(43)*w(44)
      w(40)=w(40) + 2.D0/3.D0*w(37)
      w(41)=w(12)*w(40)
      w(33)=2*w(34) - 16*w(41) + 16.D0/3.D0*w(35) + w(33)
      w(33)=LQ*w(33)
      w(34)=8.D0/3.D0*z
      w(35)= - 3 - w(34)
      w(35)=z*w(35)
      w(35)=w(115) - 1 + w(35)
      w(35)=w(10)*w(35)*w(114)
      w(33)=w(33) + w(35)
      w(33)=dabc2*w(33)
      w(35)=w(95)*w(52)
      w(36)=w(36) - 1
      w(36)=w(36)*z
      w(36)=w(36) - 1
      w(41)= - w(35) - w(36)
      w(41)=w(41)*w(44)
      w(42)=4.D0/3.D0*w(37)
      w(41)=w(41) - w(42)
      w(43)=dabc2*LQ
      w(41)=w(41)*w(43)*w(65)
      w(33)=w(33) + w(41)
      w(33)=w(1)*w(33)
      w(41)=1 + w(34)
      w(41)=z*w(41)
      w(41)=1 + w(41)
      w(41)=w(4)*w(41)
      w(38)= - 26.D0/3.D0*w(38) + w(41)
      w(38)=w(4)*w(38)
      w(41)=w(36)*w(68)
      w(45)= - 3 - w(64)
      w(45)=w(45)*w(80)
      w(38)=w(45) + w(38) + w(41)
      w(38)=w(38)*w(44)
      w(31)=w(31) + w(39)
      w(31)=1.D0/3.D0*w(31) - z2
      w(31)=w(3)*w(31)*w(102)
      w(39)=w(6)*w(40)
      w(36)= - w(36)*w(44)
      w(36)=w(36) - w(42)
      w(40)=2*w(2)
      w(36)=w(40)*w(4)*w(36)
      w(31)=w(36) + 8*w(39) + w(38) + w(31)
      w(31)=w(40)*w(31)
      w(34)=7 - w(34)
      w(34)=z*w(34)
      w(34)= - w(35) - 1 + w(34)
      w(34)=w(34)*w(44)
      w(34)=w(34) + 8.D0/3.D0*w(37)
      w(34)=w(34)*w(66)
      w(31)=w(31) + w(34)
      w(31)=w(31)*w(43)*w(1)
*
      G = w(31) + w(32) + w(33)
*
100   CONTINUE
      XF3NSreg3=G
*
      RETURN
      END
      include 'hplog5.f'


==> anc/hplog5.f <==
******************************************************************************
**  hplog5: a subroutine for the evaluation of harmonic polylogarithms
**          Version 1.0         15/11/2001
**  upgraded to w=5 from hplog as described in: 
**  T.Gehrmann and E.Remiddi: Numerical Evaluation of the Harmonic 
**                            Polylogarithms up to Weight 4
**                            (hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296)
**  the harmonic polylogarithms are defined in: 
**  E.Remiddi and J.Vermaseren: Harmonic Polylogarithms
**                            (hep-ph/9905237; Int.J.Mod.Phys. A15 (2000) 725)
**  email:
**  Thomas.Gehrmann@cern.ch and Ettore.Remiddi@bo.infn.it
**
******************************************************************************
      subroutine hplog5(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
****** 
** x is the argument of the 1dHPL's (1 dimensional Harmonic PolyLogarithms) 
**   to be evaluated; 
** nw is the maximum weight of the required 1dHPL's; 
**    the maximum allowed value of nw of this implementation is 5; 
** Hc1,Hc2,Hc3,Hc4,Hc5 are the complex*16 values of the 1dHPL; 
**    they must all be supplied in the arguments even if some of them 
**    are not to be evaluated; 
** Hr1,Hr2,Hr3,Hr4,Hr5 are the double precision real parts of 
**    Hc1,Hc2,Hc3,Hc4,Hc5; 
** Hi1,Hi2,Hi3,Hi4,Hi5 are the double precision immaginary parts of 
**    Hc1,Hc2,Hc3,Hc4,Hc5 divided by pi=3.114159.... 
** n1,n2 is the required range of indices, the allowed ranges are 
**    (0,1), (-1,0), (-1,1) ; 
****** 
      implicit double precision (a-h,o-z) 
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5 
      dimension Hc1(n1:n2),Hc2(n1:n2,n1:n2),Hc3(n1:n2,n1:n2,n1:n2), 
     $          Hc4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hc5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hr1(n1:n2),Hr2(n1:n2,n1:n2),Hr3(n1:n2,n1:n2,n1:n2), 
     $          Hr4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hr5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      common /fillred/infilldim,infill(3) 
      parameter (r2   = 1.4142135623730950488d0) 
** check on the weight nw 
      if ( (nw.lt.1).or.(nw.gt.5) ) then 
        print*, ' illegal call of eval1dhpl with second argument', 
     $          ' (the weight) = ',nw 
        print*, ' the allowed values of the weight are 1,2,3,5 ' 
        stop
      endif
** check on the range n1:n2 
      if ( (n1.eq.-1).and.(n2.eq.0) ) then 
        infilldim =  2 
        infill(1) =  0 
        infill(2) = -1  
      elseif ( (n1.eq.0).and.(n2.eq.1) ) then 
        infilldim =  2 
        infill(1) =  0 
        infill(2) =  1  
      elseif ( (n1.eq.-1).and.(n2.eq.1) ) then 
        infilldim =  3 
        infill(1) =  0 
        infill(2) = -1  
        infill(3) =  1  
      else 
        print*, ' illegal call of eval1dhpl with the two last ', 
     $          'arguments = (',n1,',',n2,')' 
        print*, ' the allowed values are (-1,0), (0,1), (-1,1) ' 
        stop 
      endif 
** setting the immaginary parts equal to zero 
      call setzero(nw,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** looking at the range of the argument 
*      r2 = sqrt(2.d0) 
      r2m1 = r2 - 1 
      r2p1 = r2 + 1 
      if ( ( x.gt.-r2m1 ).and.( x.le.r2m1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplat0 ' 
        call eval1dhplat0(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                 Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( x.eq.1d0 ) then
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplin1 ' 
        call eval1dhplin1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                 Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.gt.r2m1 ).and.( x.le.r2p1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplat1 ' 
        call eval1dhplat1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                 Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.gt.r2p1 ) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplatinf ' 
        call eval1dhplatinf(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                   Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.le.-r2p1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplatminf ' 
        call eval1dhplatminf(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                    Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( x.eq.-1d0 ) then
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplinm1 ' 
        call eval1dhplinm1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                  Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.gt.-r2p1 ).and.( x.le.-r2m1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplatm1 ' 
        call eval1dhplatm1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                  Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      endif 
** 
      end 
************************************************************************ 
      subroutine eval1dhplat0(y,nw,H1,H2,H3,H4,H5, 
     $                          HY1,HY2,HY3,HY4,HY5,
     $                          Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the 0-range  -(r2-1) < y <= (r2-1) 
** by direct series expansion (Bernoulli-accelerated) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** evaluate the irreducible 1dHPL's first 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
      call fillirr1dhplat0(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $              HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      return 
      end 
************************************************************************ 
      subroutine eval1dhplin1(y,nw,H1,H2,H3,H4,H5, 
     $                   HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's for y=1 (explicit values are tabulated)
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      parameter (pi   = 3.14159265358979324d0) 
** evaluate the irreducible 1dHPL's first 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
      call fillirr1dhplin1(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      if (n2.eq.0) return
** correct the ill-defined entries
      HY2(1,0) = - HY2(0,1) 
      Hi2(1,0) = 0d0 
      H2(1,0) = dcmplx(HY2(1,0),Hi2(1,0)*pi)
      if ( nw.eq.2 ) return
      HY3(1,0,0) = HY3(0,0,1) 
      Hi3(1,0,0) = 0d0 
      H3(1,0,0) = dcmplx(HY3(1,0,0),Hi3(1,0,0)*pi)
      if ( nw.eq.3 ) return
      HY4(1,0,0,0) = -HY4(0,0,0,1) 
      Hi4(1,0,0,0) = 0d0 
      H4(1,0,0,0) = dcmplx(HY4(1,0,0,0),Hi4(1,0,0,0)*pi)
      if ( nw.eq.4 ) return
      HY5(1,0,0,0,0) = HY5(0,0,0,0,1) 
      Hi5(1,0,0,0,0) = 0d0 
      H5(1,0,0,0,0) = dcmplx(HY5(1,0,0,0,0),Hi5(1,0,0,0,0)*pi)
      return 
      end 
************************************************************************ 
      subroutine eval1dhplat1(y,nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the 1-range  (r2-1) < y <= (r2+1) 
** evaluating first the H(..,r=(1-y)/(1+y)) by calling eval1dhplat0(r)  
** and then expressing H(..,y=(1-r)/(1+r)) in terms of H(..,r) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension HR1(-1:1),HR2(-1:1,-1:1),HR3(-1:1,-1:1,-1:1), 
     $          HR4(-1:1,-1:1,-1:1,-1:1), 
     $          HR5(-1:1,-1:1,-1:1,-1:1,-1:1) 
** the nw = 1 case 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
** the nw > 1 case 
      r = (1.d0-y)/(1.d0+y) 
*      print*,' eval1dhplat1: y = ',y,', r = ',r 
** the whole (-1,1) range is in general needed for any pair (n1,n2)
      call fillirr1dhplat0(r,nw,HR1,HR2,HR3,HR4,HR5,-1,1) 
** fillirr1dhplat1 takes care automatically of all the immaginary 
** parts as well as of the jump across y=1 
      call fillirr1dhplat1(r,nw,HR1,HR2,HR3,HR4,HR5, 
     $                          HY1,HY2,HY3,HY4,HY5, 
     $                          Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      return 
      end 
************************************************************************ 
      subroutine eval1dhplatinf(y,nw,H1,H2,H3,H4,H5, 
     $                  HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the inf-range  (r2+1) < abs(y) 
** evaluating first the H(..,x=1/y) by calling eval1dhplat0(x)  
** and then expressing H(..,y=1/x) in terms of H(..,x) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension HX1(n1:n2),HX2(n1:n2,n1:n2),HX3(n1:n2,n1:n2,n1:n2), 
     $          HX4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HX5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      parameter (pi   = 3.14159265358979324d0) 
** the nw = 1 case 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
** the nw > 1 case 
      x = 1.d0/y 
*      print*,' eval1dhplatinf: y = ',y,', x = ',x 
      call fillirr1dhplat0(x,nw,HX1,HX2,HX3,HX4,HX5,n1,n2) 
** fillirr1dhplatinf takes care automatically of all the immaginary 
** parts as well as of the jump across y=1 
      call fillirr1dhplatinf(x,nw,HX1,HX2,HX3,HX4,HX5, 
     $                            HY1,HY2,HY3,HY4,HY5, 
     $                            Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      return 
      end 
************************************************************************ 
      subroutine eval1dhplinm1(y,nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's for y=-1 (explicit values are tabulated)
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      complex*16 G1,G2,G3,G4,G5  
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension G1(-n2:-n1),G2(-n2:-n1,-n2:-n1),
     $          G3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension GY1(-n2:-n1),GY2(-n2:-n1,-n2:-n1),
     $          GY3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension Gi1(-n2:-n1),Gi2(-n2:-n1,-n2:-n1),
     $          Gi3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      common /fillred/infilldim,infill(3) 
      dimension istorfill(3)
      dimension nphase(-1:1) 
      data nphase/-1,1,-1/ 
      parameter (pi   = 3.14159265358979324d0) 
*      print*,' eval1dhplatm1: y = ',y 
      if (infilldim.eq.2) then
         do i=1,2
            istorfill(i) = infill(i)
            infill(i) = -istorfill(i)
         enddo
      endif
** evaluate H(...,-y) 
      call setzero(nw,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      Gi1(0) = -1
      call eval1dhplin1(-y,nw,G1,G2,G3,G4,G5, 
     $                  GY1,GY2,GY3,GY4,GY5,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      if (infilldim.eq.2) then
         do i=1,2
            infill(i) = istorfill(i)
         enddo
      endif
** fill the arrays H's 
      do k1=n1,n2 
        nph1 = nphase(k1) 
        HY1(k1) =   nph1*GY1(-k1) 
        Hi1(k1) = - nph1*Gi1(-k1) 
        H1(k1)  = dcmplx(HY1(k1),Hi1(k1)*pi) 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            nph2 = nph1*nphase(k2) 
            HY2(k1,k2) =   nph2*GY2(-k1,-k2) 
            Hi2(k1,k2) = - nph2*Gi2(-k1,-k2) 
            H2(k1,k2)  = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                nph3 = nph2*nphase(k3) 
                HY3(k1,k2,k3) =   nph3*GY3(-k1,-k2,-k3) 
                Hi3(k1,k2,k3) = - nph3*Gi3(-k1,-k2,-k3) 
                H3(k1,k2,k3)  = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    nph4 = nph3*nphase(k4) 
                    HY4(k1,k2,k3,k4) =   nph4*GY4(-k1,-k2,-k3,-k4) 
                    Hi4(k1,k2,k3,k4) = - nph4*Gi4(-k1,-k2,-k3,-k4) 
                    H4(k1,k2,k3,k4)  = 
     $                    dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
                if ( nw.gt.4 ) then 
                  do k5=n1,n2 
                    nph5 = nph4*nphase(k5) 
                    HY5(k1,k2,k3,k4,k5) = nph5*GY5(-k1,-k2,-k3,-k4,-k5) 
                    Hi5(k1,k2,k3,k4,k5) =-nph5*Gi5(-k1,-k2,-k3,-k4,-k5) 
                    H5(k1,k2,k3,k4,k5)  = 
     $                dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
                  enddo 
                endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      if (n1.eq.0) return
** correct the ill-defined entries
      HY2(-1,0) = - HY2(0,-1) 
      Hi2(-1,0) = Hi1(0)*HY1(-1)
      H2(-1,0) = dcmplx(HY2(-1,0),Hi2(-1,0)*pi)
      if ( nw.eq.2 ) return
      HY3(-1,0,0) = HY1(-1)*HY2(0,0)+HY3(0,0,-1) 
      Hi3(-1,0,0) = HY1(-1)*Hi2(0,0)-HY2(0,-1)*Hi1(0)
      H3(-1,0,0) = dcmplx(HY3(-1,0,0),Hi3(-1,0,0)*pi)
      if ( nw.eq.3 ) return
      HY4(-1,0,0,0) = -HY2(0,-1)*HY2(0,0)-HY4(0,0,0,-1) 
      Hi4(-1,0,0,0) = HY1(-1)*Hi3(0,0,0)+HY3(0,0,-1)*Hi1(0)
      H4(-1,0,0,0) = dcmplx(HY4(-1,0,0,0),Hi4(-1,0,0,0)*pi)
      if ( nw.eq.4 ) return
      HY5(-1,0,0,0,0) = HY4(0,0,0,0)*HY1(-1)+HY2(0,0)*HY3(0,0,-1)
     $                  + HY5(0,0,0,0,-1)
      Hi5(-1,0,0,0,0) = -HY2(0,-1)*Hi3(0,0,0)-HY4(0,0,0,-1)*Hi1(0)
      H5(-1,0,0,0,0) = dcmplx(HY5(-1,0,0,0,0),Hi5(-1,0,0,0,0)*pi)
      return 
      end 
************************************************************************ 
      subroutine eval1dhplatm1(y,nw,H1,H2,H3,H4,H5, 
     $                    HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the (-1)-range  -(r2+1) < y <= -(r2-1) 
** evaluating first the H(..,-y) by calling eval1dhplat1(-y), 
** and then expressing H(..,y) in terms of H(..,-y) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      complex*16 G1,G2,G3,G4,G5  
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension G1(-n2:-n1),G2(-n2:-n1,-n2:-n1),
     $          G3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension GY1(-n2:-n1),GY2(-n2:-n1,-n2:-n1),
     $          GY3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension Gi1(-n2:-n1),Gi2(-n2:-n1,-n2:-n1),
     $          Gi3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
** 
      common /fillred/infilldim,infill(3) 
      dimension istorfill(3)
      dimension nphase(-1:1) 
      data nphase/-1,1,-1/ 
      parameter (pi   = 3.14159265358979324d0) 
*      print*,' eval1dhplatm1: y = ',y 
      if (infilldim.eq.2) then
         do i=1,2
            istorfill(i) = infill(i)
            infill(i) = -istorfill(i)
         enddo
      endif
** evaluate H(...,-y) 
      call setzero(nw,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      Gi1(0) = -1
      call eval1dhplat1(-y,nw,G1,G2,G3,G4,G5, 
     $                  GY1,GY2,GY3,GY4,GY5,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      if (infilldim.eq.2) then
         do i=1,2
            infill(i) = istorfill(i)
         enddo
      endif
** fill the arrays H's 
      do k1=n1,n2 
        nph1 = nphase(k1) 
        HY1(k1) =   nph1*GY1(-k1) 
        Hi1(k1) = - nph1*Gi1(-k1) 
        H1(k1)  = dcmplx(HY1(k1),Hi1(k1)*pi) 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            nph2 = nph1*nphase(k2) 
            HY2(k1,k2) =   nph2*GY2(-k1,-k2) 
            Hi2(k1,k2) = - nph2*Gi2(-k1,-k2) 
            H2(k1,k2)  = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                nph3 = nph2*nphase(k3) 
                HY3(k1,k2,k3) =   nph3*GY3(-k1,-k2,-k3) 
                Hi3(k1,k2,k3) = - nph3*Gi3(-k1,-k2,-k3) 
                H3(k1,k2,k3)  = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    nph4 = nph3*nphase(k4) 
                    HY4(k1,k2,k3,k4) =   nph4*GY4(-k1,-k2,-k3,-k4) 
                    Hi4(k1,k2,k3,k4) = - nph4*Gi4(-k1,-k2,-k3,-k4) 
                    H4(k1,k2,k3,k4)  = 
     $                    dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
                if ( nw.gt.4 ) then 
                  do k5=n1,n2 
                    nph5 = nph4*nphase(k5) 
                    HY5(k1,k2,k3,k4,k5) = nph5*GY5(-k1,-k2,-k3,-k4,-k5) 
                    Hi5(k1,k2,k3,k4,k5) =-nph5*Gi5(-k1,-k2,-k3,-k4,-k5) 
                    H5(k1,k2,k3,k4,k5)  = 
     $                dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
                  enddo 
                endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      return 
      end 


      subroutine eval1dhplatminf(y,nw,H1,H2,H3,H4,H5, 
     $                   HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the (-1)-range y  <= -(r2+1) 
** evaluating first the H(..,-y) by calling eval1dhplatinf(-y), 
** and then expressing H(..,y) in terms of H(..,-y) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      complex*16 G1,G2,G3,G4,G5  
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension G1(-n2:-n1),G2(-n2:-n1,-n2:-n1),
     $          G3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension GY1(-n2:-n1),GY2(-n2:-n1,-n2:-n1),
     $          GY3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension Gi1(-n2:-n1),Gi2(-n2:-n1,-n2:-n1),
     $          Gi3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
** 
      common /fillred/infilldim,infill(3) 
      dimension istorfill(3)
      dimension nphase(-1:1) 
      data nphase/-1,1,-1/ 
      parameter (pi   = 3.14159265358979324d0) 
*      print*,' eval1dhplatm1: y = ',y 
      if (infilldim.eq.2) then
         do i=1,2
            istorfill(i) = infill(i)
            infill(i) = -istorfill(i)
         enddo
      endif
** evaluate H(...,-y) 
      call setzero(nw,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      Gi1(0) = -1
      call eval1dhplatinf(-y,nw,G1,G2,G3,G4,G5, 
     $                  GY1,GY2,GY3,GY4,GY5,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      if (infilldim.eq.2) then
         do i=1,2
            infill(i) = istorfill(i)
         enddo
      endif
** fill the arrays H's 
      do k1=n1,n2 
        nph1 = nphase(k1) 
        HY1(k1) =   nph1*GY1(-k1) 
        Hi1(k1) = - nph1*Gi1(-k1) 
        H1(k1)  = dcmplx(HY1(k1),Hi1(k1)*pi) 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            nph2 = nph1*nphase(k2) 
            HY2(k1,k2) =   nph2*GY2(-k1,-k2) 
            Hi2(k1,k2) = - nph2*Gi2(-k1,-k2) 
            H2(k1,k2)  = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                nph3 = nph2*nphase(k3) 
                HY3(k1,k2,k3) =   nph3*GY3(-k1,-k2,-k3) 
                Hi3(k1,k2,k3) = - nph3*Gi3(-k1,-k2,-k3) 
                H3(k1,k2,k3)  = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    nph4 = nph3*nphase(k4) 
                    HY4(k1,k2,k3,k4) =   nph4*GY4(-k1,-k2,-k3,-k4) 
                    Hi4(k1,k2,k3,k4) = - nph4*Gi4(-k1,-k2,-k3,-k4) 
                    H4(k1,k2,k3,k4)  = 
     $                    dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
                if ( nw.gt.4 ) then 
                  do k5=n1,n2 
                    nph5 = nph4*nphase(k5) 
                    HY5(k1,k2,k3,k4,k5) = nph5*GY5(-k1,-k2,-k3,-k4,-k5) 
                    Hi5(k1,k2,k3,k4,k5) =-nph5*Gi5(-k1,-k2,-k3,-k4,-k5) 
                    H5(k1,k2,k3,k4,k5)  = 
     $                dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
                  enddo 
                endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      return 
      end 
************************************************************************ 
      subroutine setzero(nw,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** initializes with 0 the elements of the arrays 
      implicit double precision (a-h,o-z) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      do k1=n1,n2 
        Hi1(k1) = 0.d0 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            Hi2(k1,k2) = 0.d0 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                Hi3(k1,k2,k3) = 0.d0 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    Hi4(k1,k2,k3,k4) = 0.d0 
                    if ( nw.gt.4 ) then 
                      do k5=n1,n2 
                        Hi5(k1,k2,k3,k4,k5) = 0.d0 
                      enddo 
                    endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      return 
      end 
************************************************************************ 
      subroutine fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
* fills the reducible 1dhpl from the irreducible set
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      common /fillred/infilldim,infill(3) 
      parameter (pinv = 0.318309886183790672d0) 
      parameter (pi   = 3.14159265358979324d0) 
** combining real and immaginary into the complex value 
      do k1=n1,n2 
      do k2=n1,n2 
        H2(k1,k2) = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
        if ( nw.gt.2 ) then 
          do k3=n1,n2 
            H3(k1,k2,k3) = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
            if ( nw.gt.3 ) then 
              do k4=n1,n2 
                H4(k1,k2,k3,k4) = 
     $               dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
            if ( nw.gt.4 ) then 
              do k5=n1,n2 
                H5(k1,k2,k3,k4,k5) = 
     $             dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
              enddo 
            endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      enddo 
** evaluating the reduced HPL's 
** iflag = 0 to suppress auxiliary printings of FILLREDHPLx 
      iflag = 0 
      do ia =  1,infilldim 
      do ib = ia,infilldim 
        call FILLREDHPL2(iflag,H1,H2,n1,n2,infill(ia),infill(ib)) 
        if ( nw.gt.2 ) then 
          do ic = ib,infilldim 
            call FILLREDHPL3(iflag,H1,H2,H3,n1,n2, 
     $                          infill(ia),infill(ib),infill(ic)) 
            if ( nw.gt.3 ) then 
              do id = ic,infilldim 
                call FILLREDHPL4(iflag,H1,H2,H3,H4,n1,n2, 
     $               infill(ia),infill(ib),infill(ic),infill(id)) 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      enddo 
      if (nw.gt.4) call FILLREDHPL5(iflag,H1,H2,H3,H4,H5,n1,n2)
** extractin real and immaginary parts from the complex value 
      do k1=n1,n2 
      do k2=n1,n2 
        HY2(k1,k2) =  dble(H2(k1,k2)) 
        Hi2(k1,k2) = dimag(H2(k1,k2))*pinv 
        if ( nw.gt.2 ) then 
          do k3=n1,n2 
            HY3(k1,k2,k3) =  dble(H3(k1,k2,k3)) 
            Hi3(k1,k2,k3) = dimag(H3(k1,k2,k3))*pinv 
            if ( nw.gt.3 ) then 
              do k4=n1,n2 
                HY4(k1,k2,k3,k4) =  dble(H4(k1,k2,k3,k4)) 
                Hi4(k1,k2,k3,k4) = dimag(H4(k1,k2,k3,k4))*pinv 
            if ( nw.gt.4 ) then 
              do k5=n1,n2 
                HY5(k1,k2,k3,k4,k5) =  dble(H5(k1,k2,k3,k4,k5)) 
                Hi5(k1,k2,k3,k4,k5) = dimag(H5(k1,k2,k3,k4,k5))*pinv 
              enddo 
            endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      enddo 
      return 
      end 
************************************************************************ 
      subroutine FILLREDHPL2(iflag,H1,H2,i1,i2,na,nb) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2 
      dimension H1(i1:i2),H2(i1:i2,i1:i2) 
*23456789012345678901234567890123456789012345678901234567890123456789012 
* must be called with ordered indices na <= nb 
*      print*,' FILLREDHPL2, iflag =',iflag 
      if ( na.eq.nb ) then 
        H2(na,na) = 1.d0/2*( H1(na) )**2 
      else 
        H2(nb,na) = + H1(na)*H1(nb) - H2(na,nb) 
        if ( iflag.eq.1 ) then 
          call printer2(na,nb) 
        endif 
      endif 
      return 
      end 
************************************************************************ 
      subroutine FILLREDHPL3(iflag,H1,H2,H3,i1,i2,ia,ib,ic) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3 
      dimension H1(i1:i2),H2(i1:i2,i1:i2),H3(i1:i2,i1:i2,i1:i2) 
* must be called with "properly ordered" indices 
* note in particular the remapping of, say, (ia,ib,ic) into 
* (na,na,nb) of ReducerTest.out 
      na = ia 
      if ( (ia.eq.ib).and.(ib.eq.ic) ) then 
* case (na,na,na) 
        H3(na,na,na) = 1.d0/6*( H1(na) )**3 
* ic cannot be anymore equal to ia 
      else if ( ic.eq.ia ) then 
        print*,' FILLREDHPL3, error 1, called with arguments ' 
        print*,'               ',ia,ib,ic 
        stop 
      else if ( ia.eq.ib ) then 
* case (na,na,nb) 
        nb = ic 
        if ( iflag.eq.1 ) then 
          call printer3(na,na,nb) 
        endif 
        H3(na,nb,na) = + H1(na)*H2(na,nb) - 2*H3(na,na,nb) 
        H3(nb,na,na) = + 1.d0/2*H1(na)*H1(na)*H1(nb) 
     $                 - H1(na)*H2(na,nb) + H3(na,na,nb) 
* ib cannot be anymore equal to ia 
      else if ( ib.eq.ia ) then 
        print*,' FILLREDHPL3, error 2, called with arguments ' 
        print*,'               ',ia,ib,ic 
        stop 
      else if ( ib.eq.ic ) then 
* case (na,nb,nb) 
        nb = ib 
        if ( iflag.eq.1 ) then 
          call printer3(na,nb,nb) 
        endif 
        H3(nb,na,nb) = + H1(nb)*H2(na,nb) - 2*H3(na,nb,nb) 
        H3(nb,nb,na) = + 1.d0/2*H1(na)*H1(nb)*H1(nb) 
     $                 - H1(nb)*H2(na,nb) + H3(na,nb,nb) 
* no need to protect against ic.eq.ib 
* when arriving here all indices are different 
      else 
* case (na,nb,nc)    all indices are different 
        nb = ib 
        nc = ic 
        if ( iflag.eq.1 ) then 
          call printer3(na,nb,nc) 
          call printer3(na,nc,nb) 
        endif 
        H3(nb,na,nc) = + H1(nb)*H2(na,nc) 
     $                 - H3(na,nb,nc) - H3(na,nc,nb) 
        H3(nb,nc,na) = + H1(na)*H2(nb,nc) 
     $                 - H1(nb)*H2(na,nc) + H3(na,nc,nb) 
        H3(nc,na,nb) = + H1(nc)*H2(na,nb) 
     $                 - H3(na,nb,nc) - H3(na,nc,nb) 
        H3(nc,nb,na) = + H1(na)*H1(nb)*H1(nc) - H1(na)*H2(nb,nc) 
     $                 - H1(nc)*H2(na,nb) + H3(na,nb,nc) 
      endif 
*23456789012345678901234567890123456789012345678901234567890123456789012 
      return 
      end 
************************************************************************ 
      subroutine FILLREDHPL4(iflag,H1,H2,H3,H4,i1,i2,ia,ib,ic,id) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4 
      dimension H1(i1:i2),H2(i1:i2,i1:i2),H3(i1:i2,i1:i2,i1:i2) 
      dimension H4(i1:i2,i1:i2,i1:i2,i1:i2) 
*23456789012345678901234567890123456789012345678901234567890123456789012 
* must be called with "properly ordered" indices 
* note in particular the remapping of, say, (ia,ib,ic) into 
* (na,na,nb) of ReducerTest.out 
      na = ia 
      if ( (ia.eq.ib).and.(ib.eq.ic).and.(ic.eq.id) ) then 
* case (na,na,na,na) 
        H4(na,na,na,na) = 1.d0/24*( H1(na) )**4 
* id cannot be anymore equal to ia 
      else if ( id.eq.ia ) then 
        print*,' FILLREDHPL4, error 1, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( (ia.eq.ib).and.(ib.eq.ic) ) then 
* case (na,na,na,nb) 
        nb = id 
        H4(na,na,nb,na) = + H1(na)*H3(na,na,nb) - 3*H4(na,na,na,nb) 
        H4(na,nb,na,na) = + 1.d0/2*H1(na)*H1(na)*H2(na,nb) 
     $                    - 2*H1(na)*H3(na,na,nb) + 3*H4(na,na,na,nb) 
        H4(nb,na,na,na) = + 1.d0/6*H1(na)*H1(na)*H1(na)*H1(nb) 
     $                    - 1.d0/2*H1(na)*H1(na)*H2(na,nb) 
     $                    + H1(na)*H3(na,na,nb) - H4(na,na,na,nb) 
        if ( iflag.eq.1 ) then 
          call printer4(na,na,na,nb) 
        endif 
* ic cannot be anymore equal to ia 
      else if ( ic.eq.ia ) then 
        print*,' FILLREDHPL4, error 2, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( (ia.eq.ib).and.(ic.eq.id) ) then 
* case (na,na,nb,nb) 
        nb = ic 
        H4(na,nb,na,nb) = + 1.d0/2*H2(na,nb)*H2(na,nb) 
     $                    - 2*H4(na,na,nb,nb) 
        H4(na,nb,nb,na) = + H1(na)*H3(na,nb,nb) 
     $                    - 1.d0/2*H2(na,nb)*H2(na,nb) 
        H4(nb,na,na,nb) = + H1(nb)*H3(na,na,nb) 
     $                    - 1.d0/2*H2(na,nb)*H2(na,nb) 
        H4(nb,na,nb,na) = + H1(na)*H1(nb)*H2(na,nb) 
     $                    - 2*H1(na)*H3(na,nb,nb) 
     $                    - 2*H1(nb)*H3(na,na,nb) 
     $                    + 1.d0/2*H2(na,nb)*H2(na,nb) 
     $                    + 2*H4(na,na,nb,nb) 
        H4(nb,nb,na,na) = + 1.d0/4*H1(na)*H1(na)*H1(nb)*H1(nb) 
     $                    - H1(na)*H1(nb)*H2(na,nb) 
     $                    + H1(na)*H3(na,nb,nb) 
     $                    + H1(nb)*H3(na,na,nb) - H4(na,na,nb,nb) 
        if ( iflag.eq.1 ) then 
          call printer4(na,na,nb,nb) 
        endif 
      else if ( ia.eq.ib ) then 
* case (na,na,nb,nc) 
        nb = ic 
        nc = id 
        H4(na,nb,nc,na) = + H1(na)*H3(na,nb,nc) - 2*H4(na,na,nb,nc) 
     $                    - H4(na,nb,na,nc) 
        H4(na,nc,na,nb) = + H2(na,nb)*H2(na,nc) - 2*H4(na,na,nb,nc) 
     $                    - 2*H4(na,na,nc,nb) - H4(na,nb,na,nc) 
        H4(na,nc,nb,na) = + H1(na)*H3(na,nc,nb) - H2(na,nb)*H2(na,nc) 
     $                    + 2*H4(na,na,nb,nc) + H4(na,nb,na,nc) 
        H4(nb,na,na,nc) = + H1(nb)*H3(na,na,nc) - H4(na,na,nb,nc) 
     $                    - H4(na,na,nc,nb) - H4(na,nb,na,nc) 
        H4(nb,na,nc,na) = + H1(na)*H1(nb)*H2(na,nc) 
     $                    - H1(na)*H3(na,nb,nc) - H1(na)*H3(na,nc,nb) 
     $                    - 2*H1(nb)*H3(na,na,nc) + 2*H4(na,na,nb,nc) 
     $                    + 2*H4(na,na,nc,nb) + H4(na,nb,na,nc) 
        H4(nb,nc,na,na) = + 1.d0/2*H1(na)*H1(na)*H2(nb,nc) 
     $                    - H1(na)*H1(nb)*H2(na,nc) 
     $                    + H1(na)*H3(na,nc,nb) + H1(nb)*H3(na,na,nc) 
     $                    - H4(na,na,nc,nb) 
        H4(nc,na,na,nb) = + H1(nc)*H3(na,na,nb) - H2(na,nb)*H2(na,nc) 
     $                    + H4(na,na,nb,nc) + H4(na,na,nc,nb) 
     $                    + H4(na,nb,na,nc) 
        H4(nc,na,nb,na) = + H1(na)*H1(nc)*H2(na,nb) 
     $                    - H1(na)*H3(na,nb,nc) - H1(na)*H3(na,nc,nb) 
     $                    - 2*H1(nc)*H3(na,na,nb) + H2(na,nb)*H2(na,nc) 
     $                    - H4(na,nb,na,nc) 
        H4(nc,nb,na,na) = + 1.d0/2*H1(na)*H1(na)*H1(nb)*H1(nc) 
     $                    - 1.d0/2*H1(na)*H1(na)*H2(nb,nc) 
     $                    - H1(na)*H1(nc)*H2(na,nb) 
     $                    + H1(na)*H3(na,nb,nc) + H1(nc)*H3(na,na,nb) 
     $                    - H4(na,na,nb,nc)  
        if ( iflag.eq.1 ) then 
          call printer4(na,na,nb,nc) 
          call printer4(na,na,nc,nb) 
          call printer4(na,nb,na,nc) 
        endif 
* ib cannot be anymore equal to ia 
      else if ( ib.eq.ia ) then 
        print*,' FILLREDHPL4, error 3, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( (ib.eq.ic).and.(ic.eq.id) ) then 
* case (na,nb,nb,nb) 
        nb = ib 
        H4(nb,na,nb,nb) = + H1(nb)*H3(na,nb,nb) - 3*H4(na,nb,nb,nb) 
        H4(nb,nb,na,nb) = + 1.d0/2*H1(nb)*H1(nb)*H2(na,nb) 
     $                    - 2*H1(nb)*H3(na,nb,nb) + 3*H4(na,nb,nb,nb) 
        H4(nb,nb,nb,na) = + 1.d0/6*H1(na)*H1(nb)*H1(nb)*H1(nb) 
     $                    - 1.d0/2*H1(nb)*H1(nb)*H2(na,nb) 
     $                    + H1(nb)*H3(na,nb,nb) - H4(na,nb,nb,nb) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nb,nb) 
        endif 
* id cannot be anymore equal to ib 
      else if ( id.eq.ib ) then 
        print*,' FILLREDHPL4, error 4, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( ib.eq.ic ) then 
* case (na,nb,nb,nc) 
        nb = ib 
        nc = id 
        H4(nb,na,nb,nc) = + H1(nb)*H3(na,nb,nc) 
     $                    - 2*H4(na,nb,nb,nc) - H4(na,nb,nc,nb) 
        H4(nb,na,nc,nb) = + H1(nb)*H3(na,nc,nb) - H4(na,nb,nc,nb) 
     $                    - 2*H4(na,nc,nb,nb) 
        H4(nb,nb,na,nc) = + 1.d0/2*H1(nb)*H1(nb)*H2(na,nc) 
     $                    - H1(nb)*H3(na,nb,nc) - H1(nb)*H3(na,nc,nb) 
     $                    + H4(na,nb,nb,nc) + H4(na,nb,nc,nb) 
     $                    + H4(na,nc,nb,nb) 
        H4(nb,nb,nc,na) = + H1(na)*H3(nb,nb,nc) 
     $                    - 1.d0/2*H1(nb)*H1(nb)*H2(na,nc) 
     $                    + H1(nb)*H3(na,nc,nb) - H4(na,nc,nb,nb) 
        H4(nb,nc,na,nb) = - H1(nb)*H3(na,nb,nc) - H1(nb)*H3(na,nc,nb) 
     $                    + H2(na,nb)*H2(nb,nc) + H4(na,nb,nc,nb) 
     $                    + 2*H4(na,nc,nb,nb) 
        H4(nb,nc,nb,na) = + H1(na)*H1(nb)*H2(nb,nc) 
     $                    - 2*H1(na)*H3(nb,nb,nc) 
     $                    + H1(nb)*H3(na,nb,nc) 
     $                    - H2(na,nb)*H2(nb,nc) - H4(na,nb,nc,nb) 
        H4(nc,na,nb,nb) = + H1(nc)*H3(na,nb,nb) - H4(na,nb,nb,nc) 
     $                    - H4(na,nb,nc,nb) - H4(na,nc,nb,nb) 
        H4(nc,nb,na,nb) = + H1(nb)*H1(nc)*H2(na,nb) 
     $                    - 2*H1(nc)*H3(na,nb,nb) 
     $                    - H2(na,nb)*H2(nb,nc) + 2*H4(na,nb,nb,nc) 
     $                    + H4(na,nb,nc,nb) 
        H4(nc,nb,nb,na) = + 1.d0/2*H1(na)*H1(nb)*H1(nb)*H1(nc) 
     $                    - H1(na)*H1(nb)*H2(nb,nc) 
     $                    + H1(na)*H3(nb,nb,nc) 
     $                    - H1(nb)*H1(nc)*H2(na,nb) 
     $                    + H1(nc)*H3(na,nb,nb) + H2(na,nb)*H2(nb,nc) 
     $                    - H4(na,nb,nb,nc) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nb,nc) 
          call printer4(na,nb,nc,nb) 
          call printer4(na,nc,nb,nb) 
        endif 
* ic cannot be anymore equal to ib 
      else if ( ic.eq.ib ) then 
        print*,' FILLREDHPL4, error 5, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( ic.eq.id ) then 
* case (na,nb,nc,nc) 
        nb = ib 
        nc = ic 
        H4(nb,na,nc,nc) = + H1(nb)*H3(na,nc,nc) - H4(na,nb,nc,nc) 
     $                    - H4(na,nc,nb,nc) - H4(na,nc,nc,nb) 
        H4(nb,nc,na,nc) = - 2*H1(nb)*H3(na,nc,nc) + H2(na,nc)*H2(nb,nc) 
     $                    + H4(na,nc,nb,nc) + 2*H4(na,nc,nc,nb) 
        H4(nb,nc,nc,na) = + H1(na)*H3(nb,nc,nc) + H1(nb)*H3(na,nc,nc) 
     $                    - H2(na,nc)*H2(nb,nc) - H4(na,nc,nc,nb) 
        H4(nc,na,nb,nc) = + H1(nc)*H3(na,nb,nc) - 2*H4(na,nb,nc,nc) 
     $                    - H4(na,nc,nb,nc) 
        H4(nc,na,nc,nb) = + H1(nc)*H3(na,nc,nb) - H4(na,nc,nb,nc) 
     $                    - 2*H4(na,nc,nc,nb) 
        H4(nc,nb,na,nc) = + H1(nb)*H1(nc)*H2(na,nc) 
     $                    - H1(nc)*H3(na,nb,nc) - H1(nc)*H3(na,nc,nb) 
     $                    - H2(na,nc)*H2(nb,nc) + 2*H4(na,nb,nc,nc) 
     $                    + H4(na,nc,nb,nc) 
        H4(nc,nb,nc,na) = + H1(na)*H1(nc)*H2(nb,nc) 
     $                    - 2*H1(na)*H3(nb,nc,nc) 
     $                    - H1(nb)*H1(nc)*H2(na,nc) 
     $                    + H1(nc)*H3(na,nc,nb) + H2(na,nc)*H2(nb,nc) 
     $                    - H4(na,nc,nb,nc) 
        H4(nc,nc,na,nb) = + 1.d0/2*H1(nc)*H1(nc)*H2(na,nb) 
     $                    - H1(nc)*H3(na,nb,nc) - H1(nc)*H3(na,nc,nb) 
     $                    + H4(na,nb,nc,nc) + H4(na,nc,nb,nc) 
     $                    + H4(na,nc,nc,nb) 
        H4(nc,nc,nb,na) = + 1.d0/2*H1(na)*H1(nb)*H1(nc)*H1(nc) 
     $                    - H1(na)*H1(nc)*H2(nb,nc) 
     $                    + H1(na)*H3(nb,nc,nc) 
     $                    - 1.d0/2*H1(nc)*H1(nc)*H2(na,nb) 
     $                    + H1(nc)*H3(na,nb,nc) - H4(na,nb,nc,nc) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nc,nc) 
          call printer4(na,nc,nb,nc) 
          call printer4(na,nc,nc,nb) 
        endif 
* no need to protect against id.eq.ic 
* when arriving here all indices are different 
      else 
* case (na,nb,nc,nd) all indices are different 
        nb = ib 
        nc = ic 
        nd = id 
        H4(nb,na,nc,nd) = + H1(nb)*H3(na,nc,nd) - H4(na,nb,nc,nd) 
     $                    - H4(na,nc,nb,nd) - H4(na,nc,nd,nb) 
        H4(nb,na,nd,nc) = + H1(nb)*H3(na,nd,nc) - H4(na,nb,nd,nc) 
     $                    - H4(na,nd,nb,nc) - H4(na,nd,nc,nb) 
        H4(nb,nc,na,nd) = - H1(nb)*H3(na,nc,nd) - H1(nb)*H3(na,nd,nc) 
     $                    + H2(na,nd)*H2(nb,nc) + H4(na,nc,nb,nd) 
     $                    + H4(na,nc,nd,nb) + H4(na,nd,nc,nb) 
        H4(nb,nc,nd,na) = + H1(na)*H3(nb,nc,nd) + H1(nb)*H3(na,nd,nc) 
     $                    - H2(na,nd)*H2(nb,nc) - H4(na,nd,nc,nb) 
        H4(nb,nd,na,nc) = - H1(nb)*H3(na,nc,nd) - H1(nb)*H3(na,nd,nc) 
     $                    + H2(na,nc)*H2(nb,nd) + H4(na,nc,nd,nb) 
     $                    + H4(na,nd,nb,nc) + H4(na,nd,nc,nb) 
        H4(nb,nd,nc,na) = + H1(na)*H3(nb,nd,nc) + H1(nb)*H3(na,nc,nd) 
     $                    - H2(na,nc)*H2(nb,nd) - H4(na,nc,nd,nb) 
        H4(nc,na,nb,nd) = + H1(nc)*H3(na,nb,nd) - H4(na,nb,nc,nd) 
     $                    - H4(na,nb,nd,nc) - H4(na,nc,nb,nd) 
        H4(nc,na,nd,nb) = + H1(nc)*H3(na,nd,nb) - H4(na,nc,nd,nb) 
     $                    - H4(na,nd,nb,nc) - H4(na,nd,nc,nb) 
        H4(nc,nb,na,nd) = + H1(nb)*H1(nc)*H2(na,nd) 
     $                    - H1(nc)*H3(na,nb,nd) - H1(nc)*H3(na,nd,nb) 
     $                    - H2(na,nd)*H2(nb,nc) + H4(na,nb,nc,nd) 
     $                    + H4(na,nb,nd,nc) + H4(na,nd,nb,nc) 
        H4(nc,nb,nd,na) = + H1(na)*H1(nc)*H2(nb,nd) 
     $                    - H1(na)*H3(nb,nc,nd) - H1(na)*H3(nb,nd,nc) 
     $                    - H1(nb)*H1(nc)*H2(na,nd) 
     $                    + H1(nc)*H3(na,nd,nb) + H2(na,nd)*H2(nb,nc) 
     $                    - H4(na,nd,nb,nc) 
        H4(nc,nd,na,nb) = - H1(nc)*H3(na,nb,nd) - H1(nc)*H3(na,nd,nb) 
     $                    + H2(na,nb)*H2(nc,nd) + H4(na,nb,nd,nc) 
     $                    + H4(na,nd,nb,nc) + H4(na,nd,nc,nb) 
        H4(nc,nd,nb,na) = + H1(na)*H1(nb)*H2(nc,nd) 
     $                    - H1(na)*H1(nc)*H2(nb,nd) 
     $                    + H1(na)*H3(nb,nd,nc) + H1(nc)*H3(na,nb,nd) 
     $                    - H2(na,nb)*H2(nc,nd) - H4(na,nb,nd,nc) 
        H4(nd,na,nb,nc) = + H1(nd)*H3(na,nb,nc) - H4(na,nb,nc,nd) 
     $                    - H4(na,nb,nd,nc) - H4(na,nd,nb,nc) 
        H4(nd,na,nc,nb) = + H1(nd)*H3(na,nc,nb) - H4(na,nc,nb,nd) 
     $                    - H4(na,nc,nd,nb) - H4(na,nd,nc,nb) 
        H4(nd,nb,na,nc) = + H1(nb)*H1(nd)*H2(na,nc) 
     $                    - H1(nd)*H3(na,nb,nc) - H1(nd)*H3(na,nc,nb) 
     $                    - H2(na,nc)*H2(nb,nd) + H4(na,nb,nc,nd) 
     $                    + H4(na,nb,nd,nc) + H4(na,nc,nb,nd) 
        H4(nd,nb,nc,na) = + H1(na)*H1(nd)*H2(nb,nc) 
     $                    - H1(na)*H3(nb,nc,nd) - H1(na)*H3(nb,nd,nc) 
     $                    - H1(nb)*H1(nd)*H2(na,nc) 
     $                    + H1(nd)*H3(na,nc,nb) + H2(na,nc)*H2(nb,nd) 
     $                    - H4(na,nc,nb,nd) 
        H4(nd,nc,na,nb) = + H1(nc)*H1(nd)*H2(na,nb) 
     $                    - H1(nd)*H3(na,nb,nc) - H1(nd)*H3(na,nc,nb) 
     $                    - H2(na,nb)*H2(nc,nd) + H4(na,nb,nc,nd) 
     $                    + H4(na,nc,nb,nd) + H4(na,nc,nd,nb) 
        H4(nd,nc,nb,na) = + H1(na)*H1(nb)*H1(nc)*H1(nd) 
     $                    - H1(na)*H1(nb)*H2(nc,nd) 
     $                    - H1(na)*H1(nd)*H2(nb,nc) 
     $                    + H1(na)*H3(nb,nc,nd) 
     $                    - H1(nc)*H1(nd)*H2(na,nb) 
     $                    + H1(nd)*H3(na,nb,nc) 
     $                    + H2(na,nb)*H2(nc,nd) - H4(na,nb,nc,nd) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nc,nd) 
          call printer4(na,nb,nd,nc) 
          call printer4(na,nc,nb,nd) 
          call printer4(na,nc,nb,nd) 
          call printer4(na,nd,nb,nc) 
          call printer4(na,nd,nc,nb) 
        endif 
      endif 
*23456789012345678901234567890123456789012345678901234567890123456789012 
      return 
      end 
************************************************************************ 
      subroutine printer2(na,nb) 

      write(11,'(''g [H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('',y)] = H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('',y) ; '')') 

      write(12,'(''id H('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('',y) = H[('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('',y)] ; '')') 

      return 
      end 
*** 
      subroutine printer3(na,nb,nc) 

      write(11,'(''g [H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('',y)] = H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('',y) ; '')') 

      write(12,'(''id H('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('','',$)') 
      call subprint(12,nc) 
      write(12,'('',y) = H[('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('',y)] ; '')') 

      return 
      end 
*** 
      subroutine printer4(na,nb,nc,nd) 

      write(11,'(''g [H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('','',$)') 
      call subprint(11,nd) 
      write(11,'('',y)] = H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('','',$)') 
      call subprint(11,nd) 
      write(11,'('',y) ; '')') 

      write(12,'(''id H('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('','',$)') 
      call subprint(12,nc) 
      write(12,'('','',$)') 
      call subprint(12,nd) 
      write(12,'('',y) = H[('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('','',$)') 
      call subprint(12,nc) 
      write(12,'('','',$)') 
      call subprint(12,nd) 
      write(12,'('',y)] ; '')') 

      return 
      end 
*** 
      subroutine subprint(n,na) 
      if ( na.lt.0 ) then 
        write (n,102) na 
      else 
        write (n,101) na 
      endif 
      return 
  101 format(i1,$) 
  102 format(i2,$) 
      end 


      subroutine FILLREDHPL5(iflag,HZ1,HZ2,HZ3,HZ4,HZ5,n1,n2)
      implicit double precision (a-h,o-z) 
      complex*16 HZ1,HZ2,HZ3,HZ4,HZ5 
      dimension HZ1(n1:n2),HZ2(n1:n2,n1:n2),HZ3(n1:n2,n1:n2,n1:n2) 
      dimension HZ4(n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HZ5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 

** evaluating the expansions 

      HZ5(0,0,0,0,0) = 
     $  + 8.3333333333333333d-03*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)
	
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      
      HZ5(0,0,0,1,0) = 
     $  + HZ1(0) *HZ4(0,0,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,1)
      HZ5(0,0,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,0,1)
      HZ5(0,0,1,1,0) = 
     $  + HZ1(0) *HZ4(0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - HZ5(0,0,1,0,1) 
      HZ5(0,1,0,0,0) = 
     $  + 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,0,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,1)
      HZ5(0,1,0,0,1) = 
     $  + HZ2(0,1) *HZ3(0,0,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(0,1,0,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,1)
     $  + 1.2000000000000000d+01*HZ5(0,0,0,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(0,1,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  + HZ2(0,1) *HZ3(0,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - HZ5(0,0,1,0,1) 
      HZ5(0,1,1,0,1) = 
     $  + HZ2(0,1) *HZ3(0,1,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(0,1,1,1,0) = 
     $  + HZ1(0) *HZ4(0,1,1,1)
     $  - HZ2(0,1) *HZ3(0,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(1,0,0,0,0) = 
     $  + 4.1666666666666666d-02*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,1)
     $  - HZ1(0) *HZ4(0,0,0,1)
     $  + HZ5(0,0,0,0,1) 
      HZ5(1,0,0,0,1) = 
     $  + HZ1(1) *HZ4(0,0,0,1)
     $  - HZ2(0,1) *HZ3(0,0,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(1,0,0,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(1,0,0,1,1) = 
     $  + HZ1(1) *HZ4(0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - HZ5(0,1,0,1,1) 
      HZ5(1,0,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,1)
     $  - HZ2(0,1) *HZ3(0,0,1)
     $  + HZ5(0,0,1,0,1) 
      HZ5(1,0,1,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,1,1)
     $  + 1.2000000000000000d+01*HZ5(0,0,1,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(1,0,1,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(0,1,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,1,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,1,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(1,0,1,1,1) = 
     $  + HZ1(1) *HZ4(0,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,1,1,1,1)
      HZ5(1,1,0,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,1)
     $  - HZ1(0) *HZ4(0,0,1,1)
     $  - HZ1(1) *HZ4(0,0,0,1)
     $  + HZ5(0,0,0,1,1) 
      HZ5(1,1,0,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ2(0,1) *HZ3(0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - HZ5(0,1,0,1,1) 
      HZ5(1,1,0,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,1,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,1,1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,1,1)
     $  - HZ2(0,1) *HZ3(0,1,1)
     $  + HZ5(0,1,0,1,1) 
      HZ5(1,1,0,1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,1,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,1,1,1)
     $  + 6.0000000000000000d+00*HZ5(0,1,1,1,1)
      HZ5(1,1,1,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(0)*HZ1(0)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,1,1)
     $  - HZ1(0) *HZ4(0,1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,1)
     $  - HZ1(1) *HZ4(0,0,1,1)
     $  + HZ5(0,0,1,1,1) 
      HZ5(1,1,1,0,1) = 
     $  + 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,1,1,1,1)
      HZ5(1,1,1,1,0) = 
     $  + 4.1666666666666666d-02*HZ1(0)*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,1,1)
     $  - HZ1(1) *HZ4(0,1,1,1)
     $  + HZ5(0,1,1,1,1) 
      HZ5(1,1,1,1,1) = 
     $  + 8.3333333333333333d-03*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)
      endif

      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HZ5(-1,-1,-1,-1,-1) = 
     $  + 8.3333333333333333d-03*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)
      HZ5(-1,-1,-1,-1,0) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(0)
     $  - 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,-1)
     $  - HZ1( -1)*HZ4(0,-1,-1,-1)
     $  + HZ5(0, -1,-1,-1,-1)
      HZ5(-1,-1,-1,0,-1) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,-1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,-1,-1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,-1,-1,-1,-1)
      HZ5(-1,-1,-1,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(0)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,-1)
     $  - HZ1( -1)*HZ4(0,0,-1,-1)
     $  - HZ1(0) *HZ4(0,-1,-1,-1)
     $  + HZ5(0,0, -1,-1,-1)
      HZ5(-1,-1,0,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,-1)
     $  + 6.0000000000000000d+00*HZ5(0,-1,-1,-1,-1)
      HZ5(-1,-1,0,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,-1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,-1,-1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,-1)
     $  - HZ2(0, -1)*HZ3(0,-1,-1)
     $  + HZ5(0, -1,0,-1,-1)
      HZ5(-1,-1,0,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,-1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  + HZ2(0, -1)*HZ3(0,-1,-1)
     $  - HZ5(0, -1,0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(-1,-1,0,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(0)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,-1)
     $  - HZ1( -1)*HZ4(0,0,0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,-1)
     $  - HZ1(0) *HZ4(0,0,-1,-1)
     $  + HZ5(0,0,0, -1,-1)
      HZ5(-1,0,-1,-1,-1) = 
     $  + HZ1( -1)*HZ4(0,-1,-1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,-1,-1,-1,-1)
      HZ5(-1,0,-1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,-1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(-1,0,-1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,-1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  + 1.2000000000000000d+01*HZ5(0,0,-1,-1,-1)
      HZ5(-1,0,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,0,-1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,-1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,-1,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,-1)
     $  - HZ2(0, -1)*HZ3(0,0,-1)
     $  + HZ5(0,0, -1,0,-1)
      HZ5(-1,0,0,-1,-1) = 
     $  + HZ1( -1)*HZ4(0,0,-1,-1)
     $  - HZ5(0, -1,0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(-1,0,0,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,-1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(-1,0,0,0,-1) = 
     $  + HZ1( -1)*HZ4(0,0,0,-1)
     $  - HZ2(0, -1)*HZ3(0,0,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(-1,0,0,0,0) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)
     $  - 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,-1)
     $  - HZ1(0) *HZ4(0,0,0,-1)
     $  + HZ5(0,0,0,0, -1)
      HZ5(0,-1,-1,-1,0) = 
     $  + HZ1(0) *HZ4(0,-1,-1,-1)
     $  - HZ2(0, -1)*HZ3(0,-1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(0,-1,-1,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(0,-1,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,-1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  + HZ2(0, -1)*HZ3(0,0,-1)
     $  - HZ5(0,0, -1,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(0,-1,0,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  + 1.2000000000000000d+01*HZ5(0,0,0,-1,-1)
      HZ5(0,-1,0,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(0,-1,0,0,0) = 
     $  + 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,0,-1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,-1)
      HZ5(0,0,-1,-1,0) = 
     $  + HZ1(0) *HZ4(0,0,-1,-1)
     $  - HZ5(0,0, -1,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(0,0,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,-1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,0,-1)
      HZ5(0,0,0,-1,0) = 
     $  + HZ1(0) *HZ4(0,0,0,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,-1)
      endif

      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HZ5(-1,-1,-1,0,1) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  + HZ1( -1)*HZ4(-1,-1,0,1)
     $  - HZ5(0, -1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - HZ5(0,1, -1,-1,-1)
      HZ5(-1,-1,-1,1,-1) = 
     $  + HZ1( -1)*HZ4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,-1,-1,-1,1)
      HZ5(-1,-1,-1,1,0) = 
     $  - 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ4(-1,-1,0,1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  - HZ1( -1)*HZ4(0,-1,-1,1)
     $  + HZ1(0) *HZ4(-1,-1,-1,1)
     $  + HZ5(0,1, -1,-1,-1)
      HZ5(-1,-1,0,-1,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  + HZ5(0, -1,1,-1,-1)
      HZ5(-1,-1,0,0,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,1)
     $  + HZ1( -1)*HZ4(-1,0,0,1)
     $  + HZ5(0, -1,-1,0,1)
     $  + HZ5(0, -1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + HZ5(0,0, -1,-1,1)
     $  + HZ5(0,0, -1,1,-1)
     $  + HZ5(0,0,1, -1,-1)
      HZ5(-1,-1,0,1,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  + 1.5000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,0,1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  + HZ5(0, -1,-1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
     $  + 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,-1,0,1,0) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,0,1)
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ1(0) *HZ4(-1,-1,0,1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,-1,0,1,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,1,1)
     $  + HZ1( -1)*HZ4(-1,0,1,1)
     $  + HZ5(0, -1,-1,1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + HZ5(0, -1,1,1,-1)
     $  + HZ5(0,1, -1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
     $  + HZ5(0,1,1, -1,-1)
      HZ5(-1,-1,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,-1,1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,-1,1)
     $  + 6.0000000000000000d+00*HZ5(-1,-1,-1,-1,1)
      HZ5(-1,-1,1,-1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,-1,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,-1,1)
     $  + HZ5(0, -1,1,-1,-1)
      HZ5(-1,-1,1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  - 1.5000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,0,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + HZ2(0, -1)*HZ3(-1,-1,1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,-1,1,0,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,1)
     $  + HZ1( -1)*HZ4(-1,0,0,1)
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ1( -1)*HZ4(0,0,-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,-1,1)
     $  - HZ1(0) *HZ4(-1,-1,0,1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  - HZ1(0) *HZ4(0,-1,-1,1)
     $  + HZ5(0,0,1, -1,-1)
      HZ5(-1,-1,1,0,1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ2(0,1) *HZ3(-1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,-1,1,1,-1) = 
     $  + HZ1( -1)*HZ4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - HZ5( -1,-1,1,-1,1)
      HZ5(-1,-1,1,1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,1,1)
     $  + HZ1( -1)*HZ4(-1,0,1,1)
     $  + HZ1( -1)*HZ4(0,-1,1,1)
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ1(0) *HZ4(-1,-1,1,1)
     $  - HZ2(0,1) *HZ3(-1,-1,1)
     $  + HZ5(0,1,1, -1,-1)
      HZ5(-1,0,-1,-1,1) = 
     $  + HZ1( -1)*HZ4(0,-1,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
      HZ5(-1,0,-1,0,1) = 
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
      HZ5(-1,0,-1,1,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
      HZ5(-1,0,-1,1,0) = 
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(-1,0,-1,1,1) = 
     $  + HZ1( -1)*HZ4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0, -1,1,1,-1)
      HZ5(-1,0,0,-1,1) = 
     $  + HZ1( -1)*HZ4(0,0,-1,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - HZ5(0,0, -1,1,-1)
      HZ5(-1,0,0,0,1) = 
     $  + HZ1( -1)*HZ4(0,0,0,1)
     $  - HZ2(0, -1)*HZ3(0,0,1)
     $  + HZ5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + HZ5(0,0,1,0, -1)
      HZ5(-1,0,0,1,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,0,1)
     $  - HZ1( -1)*HZ4(-1,0,0,1)
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  - HZ1( -1)*HZ4(0,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - HZ5(0,0, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,0,0,1,0) = 
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,1)
     $  + HZ1(0) *HZ4(-1,0,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(-1,0,0,1,1) = 
     $  + HZ1( -1)*HZ4(0,0,1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0,0, -1,1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - HZ5(0,0,1,1, -1)
      HZ5(-1,0,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ4(-1,-1,0,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + HZ1( -1)*HZ4(0,-1,-1,1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,0,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,0,1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(-1,0,1,-1,1) = 
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(-1,0,1,0,-1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(0,0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,0,1)
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,0,1,0,0) = 
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,0,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,0,1)
     $  + HZ5(0,0,1,0, -1)
      HZ5(-1,0,1,0,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,1,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + HZ5(0,1,0,1, -1)
      HZ5(-1,0,1,1,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,1,1)
     $  - HZ1( -1)*HZ4(-1,0,1,1)
     $  - HZ1( -1)*HZ4(0,-1,1,1)
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  - HZ5(0, -1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,0,1,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(-1,0,1,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0, -1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(-1,0,1,1,1) = 
     $  + HZ1( -1)*HZ4(0,1,1,1)
     $  - HZ5(0, -1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - HZ5(0,1,1,1, -1)
      HZ5(-1,1,-1,-1,-1) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(-1,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(-1,-1,1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,-1,-1,-1,1)
      HZ5(-1,1,-1,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(-1,-1,1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1( -1)*HZ4(0,-1,-1,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,-1,1)
     $  + HZ5(0, -1,-1,1,-1)
      HZ5(-1,1,-1,-1,1) = 
     $  + HZ2( -1,1)*HZ3(-1,-1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(-1,1,-1,0,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,-1,-1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
      HZ5(-1,1,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - HZ1( -1)*HZ4(0,0,-1,1)
     $  - HZ1(0) *HZ1(0)*HZ3(-1,-1,1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,0,-1)
     $  + HZ5(0,0, -1,1,-1)
      HZ5(-1,1,-1,0,1) = 
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,-1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(-1,1,-1,1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,-1,1)
     $  + 1.2000000000000000d+01*HZ5(-1,-1,-1,1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(-1,1,-1,1,0) = 
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,1,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
      HZ5(-1,1,0,-1,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(-1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ4(-1,-1,0,1)
     $  + HZ2( -1,1)*HZ3(0,-1,-1)
     $  + HZ5(0, -1,-1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
     $  + 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,1,0,-1,0) = 
     $  - HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,0,1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,-1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
      HZ5(-1,1,0,-1,1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
      HZ5(-1,1,0,0,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,0,1)
     $  - HZ1( -1)*HZ4(-1,0,0,1)
     $  + HZ2( -1,1)*HZ3(0,0,-1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - HZ5(0,0, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,1,0,0,0) = 
     $  - HZ1( -1)*HZ4(0,0,0,1)
     $  + 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  + HZ1(0) *HZ4(-1,0,0,1)
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  + HZ1(0) *HZ4(0,0,-1,1)
     $  + HZ5(0,0,0,1, -1)
      HZ5(-1,1,0,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ2( -1,1)*HZ3(0,0,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(-1,1,0,1,-1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(0,1,1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,1,0,1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,1,1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0,1,0,1, -1)
      HZ5(-1,1,0,1,1) = 
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,1,1,1)
     $  + HZ2( -1,1)*HZ3(0,1,1)
     $  + HZ5(0,1, -1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(-1,1,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  + HZ2( -1,1)*HZ3(-1,-1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - HZ5( -1,-1,1,-1,1)
      HZ5(-1,1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,1,1)
     $  - HZ1( -1)*HZ4(0,-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,1,1)
     $  + HZ5(0, -1,1,1,-1)
      HZ5(-1,1,1,-1,1) = 
     $  + HZ2( -1,1)*HZ3(-1,1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(-1,1,1,0,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,1,1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  - HZ1( -1)*HZ4(-1,0,1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2(0, -1)*HZ3(-1,1,1)
     $  - HZ5(0, -1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,1,1,0,0) = 
     $  - HZ1( -1)*HZ4(0,0,1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,1,1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(-1,0,1,1)
     $  + HZ1(0) *HZ4(0,-1,1,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,0,1)
     $  + HZ5(0,0,1,1, -1)
      HZ5(-1,1,1,0,1) = 
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,1,1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,1,1)
     $  + HZ2(0,1) *HZ3(-1,1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(-1,1,1,1,-1) = 
     $  + HZ1( -1)*HZ4(-1,1,1,1)
     $  - HZ2( -1,1)*HZ3(-1,1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(-1,1,1,1,0) = 
     $  - HZ1( -1)*HZ4(0,1,1,1)
     $  + HZ1(0) *HZ4(-1,1,1,1)
     $  + HZ2( -1,1)*HZ3(0,1,1)
     $  - HZ2(0,1) *HZ3(-1,1,1)
     $  + HZ5(0,1,1,1, -1)
      HZ5(0,-1,-1,1,0) = 
     $  + HZ1(0) *HZ4(0,-1,-1,1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
      HZ5(0,-1,0,0,1) = 
     $  + HZ2(0, -1)*HZ3(0,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(0,-1,0,1,0) = 
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(0,-1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
      HZ5(0,-1,1,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(0,-1,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,1)
     $  + HZ2(0, -1)*HZ3(0,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(0,-1,1,1,0) = 
     $  + HZ1(0) *HZ4(0,-1,1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
      HZ5(0,0,-1,1,0) = 
     $  + HZ1(0) *HZ4(0,0,-1,1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
      HZ5(0,0,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,1)
     $  - HZ1(0) *HZ4(-1,0,0,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  - HZ1(0) *HZ4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(0,1,-1,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,1)
     $  - HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(-1,-1,0,1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  + HZ1(0) *HZ4(0,-1,-1,1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  + HZ2(0,1) *HZ3(0,-1,-1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
      HZ5(0,1,-1,0,-1) = 
     $  + HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(0,1,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,1)
     $  + HZ2(0,1) *HZ3(0,0,-1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
      HZ5(0,1,-1,0,1) = 
     $  + HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(0,1,-1,1,0) = 
     $  - HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(0,1,0,-1,-1) = 
     $  + HZ2(0,1) *HZ3(0,-1,-1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(0,1,0,-1,0) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,0,1)
     $  + HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,0,1)
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(0,1,0,-1,1) = 
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
      HZ5(0,1,0,0,-1) = 
     $  + HZ2(0,1) *HZ3(0,0,-1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(0,1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,1,1)
     $  - HZ1(0) *HZ4(-1,0,1,1)
     $  - HZ1(0) *HZ4(0,-1,1,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  - HZ2(0, -1)*HZ3(0,1,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
      HZ5(0,1,1,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,1,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0, -1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(1,-1,-1,-1,-1) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,-1,1)
     $  - HZ1( -1)*HZ4(-1,-1,-1,1)
     $  + HZ5( -1,-1,-1,-1,1)
      HZ5(1,-1,-1,-1,0) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(-1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,-1,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,-1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(0) *HZ4(-1,-1,-1,1)
     $  - HZ1(1) *HZ4(0,-1,-1,-1)
     $  - HZ2( -1,1)*HZ3(0,-1,-1)
     $  - HZ2(0, -1)*HZ3(-1,-1,1)
     $  + HZ5(0, -1,-1,-1,1)
      HZ5(1,-1,-1,-1,1) = 
     $  + HZ1(1) *HZ4(-1,-1,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(1,-1,-1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,-1,-1)
     $  + HZ2(0, -1)*HZ3(-1,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
      HZ5(1,-1,-1,0,0) = 
     $  + 2.5000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,-1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,-1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(0) *HZ4(0,-1,-1,1)
     $  - HZ1(1) *HZ4(0,0,-1,-1)
     $  - HZ2( -1,1)*HZ3(0,0,-1)
     $  + HZ5(0,0, -1,-1,1)
      HZ5(1,-1,-1,0,1) = 
     $  + HZ1(1) *HZ4(-1,-1,0,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
      HZ5(1,-1,-1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,-1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,-1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(1,-1,-1,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(-1,-1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  - HZ1(1) *HZ4(-1,-1,0,1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  - HZ1(1) *HZ4(0,-1,-1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  - HZ2(0,1) *HZ3(-1,-1,1)
     $  + HZ5(0,1, -1,-1,1)
      HZ5(1,-1,-1,1,1) = 
     $  + HZ1(1) *HZ4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - HZ5( -1,1,-1,1,1)
      HZ5(1,-1,0,-1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,-1)
     $  - HZ2( -1,1)*HZ3(0,-1,-1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  + HZ5(0, -1,1,-1,-1)
      HZ5(1,-1,0,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,0,-1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,-1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,0,-1,1)
      HZ5(1,-1,0,-1,1) = 
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,-1,1)
      HZ5(1,-1,0,0,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,-1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  - HZ2( -1,1)*HZ3(0,0,-1)
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - HZ5(0,0, -1,1,-1)
      HZ5(1,-1,0,0,0) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(0) *HZ4(0,0,-1,1)
     $  - HZ1(1) *HZ4(0,0,0,-1)
     $  + HZ5(0,0,0, -1,1)
      HZ5(1,-1,0,0,1) = 
     $  + HZ1(1) *HZ4(-1,0,0,1)
     $  - HZ2( -1,1)*HZ3(0,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  + HZ5(0,0,1, -1,1)
      HZ5(1,-1,0,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,0,1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
      HZ5(1,-1,0,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,0,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
      HZ5(1,-1,0,1,1) = 
     $  + HZ1(1) *HZ4(-1,0,1,1)
     $  - HZ2( -1,1)*HZ3(0,1,1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  + HZ5(0,1,1, -1,1)
      HZ5(1,-1,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(-1,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(-1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,-1,1)
     $  + HZ5( -1,-1,1,-1,1)
      HZ5(1,-1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(-1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,1,1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,1,1)
     $  + HZ5(0, -1,1,-1,1)
      HZ5(1,-1,1,-1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,1,1)
     $  + 1.2000000000000000d+01*HZ5(-1,-1,1,1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(1,-1,1,0,-1) = 
     $  - HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,0,1)
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(1,-1,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  - HZ1(0) *HZ1(0)*HZ3(-1,1,1)
     $  - HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  + HZ1(1) *HZ4(-1,0,0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  + HZ1(1) *HZ4(0,0,-1,1)
     $  - HZ2( -1,1)*HZ3(0,0,1)
     $  + HZ5(0,0,1, -1,1)
      HZ5(1,-1,1,0,1) = 
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
      HZ5(1,-1,1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,1,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(1,-1,1,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(-1,1,1,1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  + HZ1(1) *HZ4(-1,0,1,1)
     $  + HZ1(1) *HZ4(0,-1,1,1)
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  - HZ2( -1,1)*HZ3(0,1,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,1,1)
     $  + HZ5(0,1,1, -1,1)
      HZ5(1,-1,1,1,1) = 
     $  + HZ1(1) *HZ4(-1,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,1,1,1,1)
      HZ5(1,0,-1,-1,-1) = 
     $  + HZ1(1) *HZ4(0,-1,-1,-1)
     $  - HZ5(0, -1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - HZ5(0,1, -1,-1,-1)
      HZ5(1,0,-1,-1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  + HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(0) *HZ4(-1,-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,-1)
     $  + HZ5(0, -1,-1,0,1)
      HZ5(1,0,-1,-1,1) = 
     $  + HZ1(1) *HZ4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
      HZ5(1,0,-1,0,-1) = 
     $  - HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,-1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
      HZ5(1,0,-1,0,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,0,-1)
     $  + HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,-1)
     $  - HZ2(0,1) *HZ3(0,0,-1)
     $  + HZ5(0,0, -1,0,1)
      HZ5(1,0,-1,0,1) = 
     $  - HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,1)
     $  - 4.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(1,0,-1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(1,0,-1,1,0) = 
     $  + HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(1,0,-1,1,1) = 
     $  + HZ1(1) *HZ4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
      HZ5(1,0,0,-1,-1) = 
     $  + HZ1(1) *HZ4(0,0,-1,-1)
     $  - HZ2(0,1) *HZ3(0,-1,-1)
     $  + HZ5(0, -1,-1,0,1)
     $  + HZ5(0, -1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + HZ5(0,0, -1,-1,1)
     $  + HZ5(0,0, -1,1,-1)
     $  + HZ5(0,0,1, -1,-1)
      HZ5(1,0,0,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(0) *HZ4(-1,0,0,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,-1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(1,0,0,-1,1) = 
     $  + HZ1(1) *HZ4(0,0,-1,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  + HZ5(0,0,1, -1,1)
      HZ5(1,0,0,0,-1) = 
     $  + HZ1(1) *HZ4(0,0,0,-1)
     $  - HZ2(0,1) *HZ3(0,0,-1)
     $  + HZ5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + HZ5(0,0,1,0, -1)
      HZ5(1,0,0,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,1)
     $  - HZ1(1) *HZ4(-1,0,0,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  - HZ1(1) *HZ4(0,0,-1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(1,0,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,1)
     $  - HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  + HZ1(1) *HZ4(-1,-1,0,1)
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  + HZ1(1) *HZ4(0,-1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(1,0,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,1,1)
     $  - HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  - HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,1,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0, -1,1,0,1)
      HZ5(1,0,1,-1,1) = 
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
      HZ5(1,0,1,0,-1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,0,1)
     $  + HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,1,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + HZ5(0,1,0,1, -1)
      HZ5(1,0,1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,1,1)
     $  - HZ1(1) *HZ4(-1,0,1,1)
     $  - HZ1(1) *HZ4(0,-1,1,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(1,1,-1,-1,-1) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,1,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,-1,1)
     $  - HZ1( -1)*HZ4(-1,-1,1,1)
     $  - HZ1(1) *HZ4(-1,-1,-1,1)
     $  + HZ5( -1,-1,-1,1,1)
      HZ5(1,1,-1,-1,0) = 
     $  + 2.5000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(1)*HZ1(1)
     $  - HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1(0) *HZ1(1)*HZ3(-1,-1,1)
     $  - HZ1(0) *HZ4(-1,-1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,-1)
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(1) *HZ4(0,-1,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,1,1)
     $  + HZ5(0, -1,-1,1,1)
      HZ5(1,1,-1,-1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,-1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  + HZ2( -1,1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - HZ5( -1,1,-1,1,1)
      HZ5(1,1,-1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  + HZ2(0, -1)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0, -1,1,1,-1)
      HZ5(1,1,-1,0,0) = 
     $  + 2.5000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ4(0,-1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(1) *HZ4(0,0,-1,1)
     $  + HZ5(0,0, -1,1,1)
      HZ5(1,1,-1,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  + HZ2(0,1) *HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
      HZ5(1,1,-1,1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,1,1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(-1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,1,1)
     $  - HZ2( -1,1)*HZ3(-1,1,1)
     $  + HZ5( -1,1,-1,1,1)
      HZ5(1,1,-1,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(-1,1,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  - HZ2(0,1) *HZ3(-1,1,1)
     $  + HZ5(0,1, -1,1,1)
      HZ5(1,1,-1,1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(-1,1,1,1)
     $  + 6.0000000000000000d+00*HZ5(-1,1,1,1,1)
      HZ5(1,1,0,-1,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(1) *HZ4(-1,-1,0,1)
     $  + HZ5(0, -1,-1,1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + HZ5(0, -1,1,1,-1)
     $  + HZ5(0,1, -1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
     $  + HZ5(0,1,1, -1,-1)
      HZ5(1,1,0,-1,0) = 
     $  - HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ4(-1,0,1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,0,-1)
     $  + HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,1,1)
     $  + HZ5(0, -1,0,1,1)
      HZ5(1,1,0,-1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  + HZ5(0,1,1, -1,1)
      HZ5(1,1,0,0,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(1) *HZ4(-1,0,0,1)
     $  + HZ2(0, -1)*HZ3(0,1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0,0, -1,1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - HZ5(0,0,1,1, -1)
      HZ5(1,1,0,1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  + HZ5(0,1, -1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(1,1,1,-1,-1) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,1,1)
     $  - HZ1( -1)*HZ4(-1,1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,-1,1)
     $  - HZ1(1) *HZ4(-1,-1,1,1)
     $  + HZ5( -1,-1,1,1,1)
      HZ5(1,1,1,-1,0) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(0)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(-1,1,1)
     $  - HZ1(0) *HZ4(-1,1,1,1)
     $  - 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(1) *HZ4(0,-1,1,1)
     $  + HZ5(0, -1,1,1,1)
      HZ5(1,1,1,-1,1) = 
     $  + 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(-1,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,1,1,1,1)
      HZ5(1,1,1,0,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,1,1)
     $  + 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(1) *HZ4(-1,0,1,1)
     $  - HZ5(0, -1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - HZ5(0,1,1,1, -1)
      HZ5(1,1,1,1,-1) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,1,1)
     $  - HZ1(1) *HZ4(-1,1,1,1)
     $  + HZ5( -1,1,1,1,1)
      endif

      return
      end


************************************************************************
** the following routines contain th set of routines evaluating 
** irreducible 1dhpl's for various values of the arguments 
************************************************************************ 
      subroutine fillh1(y,H1,HY1,Hi1,n1,n2) 
** fillh1 evaluates the 1dhpl's of weight 1 
      implicit double precision (a-h,o-z) 
      complex*16 H1 
      dimension H1(n1:n2) 
      dimension HY1(n1:n2) 
      dimension Hi1(n1:n2) 
      parameter (pi   = 3.14159265358979324d0) 
      if ( n1.eq.-1) then 
        if ( y.ge.-1.d0 ) then 
          HY1(-1) = log(1.d0+y) 
          Hi1(-1) = 0.d0 
        elseif ( y.lt.-1.d0 ) then 
          HY1(-1) = log(-1.d0-y) 
          Hi1(-1) = 1.d0 
        endif 
        H1(-1) = dcmplx(HY1(-1),pi*Hi1(-1)) 
      endif 
      if ( y.ge.0.d0 ) then 
        HY1(0) = log(y) 
*        Hi1(0) = 0.d0 
      elseif ( y.lt.0.d0 ) then 
        HY1(0) = log(-y) 
        Hi1(0) = 1.d0 
      endif 
      H1(0) = dcmplx(HY1(0),pi*Hi1(0)) 
      if ( n2.eq.1 ) then 
        if ( y.ge.1.d0 ) then 
          HY1(1) = - log(-1.d0+y) 
          Hi1(1) = 1.d0 
        elseif ( y.lt.1.d0 ) then 
          HY1(1) = - log(1.d0-y) 
          Hi1(1) = 0.d0 
        endif 
        H1(1) = dcmplx(HY1(1),pi*Hi1(1)) 
      endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplat0(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** evaluate the HPL from their power series expansions
** fillirr1dhplat0 is called by eval1dhplat0; 
** it is guaranteed that nw is in the range 1:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
** 
** for y < 0 DOES NOT evaluates the immaginary part of H(0,y) = log(y) 
      implicit double precision (a-h,o-z) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** evaluating the required 1dHPL of weight 1 
      if ( n1.eq.-1) then 
** 1+y = (1+ep)/(1-ep), ep = y/(2+y) 
** log(1+y) = log((1+y)/(1-y)) = 2*ep*(1+ep^2/3+ep^4/5+.....) 
** at y= -(r2-1) = - 0.4142135624, ep = - 0.26120387496 
** ep2 = 0.068227464296, ep2^13 = 6.9 x 10^(-16) 
         ep = y/(2.d0+y) 
         e2 = ep*ep 
*         v = log(1.d0+y) 
         v = 2*ep*(1+e2*(1.d0/ 3+e2*(1.d0/ 5+e2*(1.d0/ 7+e2*(1.d0/ 9 
     $              +e2*(1.d0/11+e2*(1.d0/13+e2*(1.d0/15+e2*(1.d0/17    
     $              +e2*(1.d0/19+e2*(1.d0/21+e2*(1.d0/23+e2*(1.d0/25    
     $              )))))))))))))
         HY1(-1) = v 
      endif 
      if (y.ge.0d0) then 
         HY1(0) = log(y) 
      else 
         HY1(0) = log(-y) 
** the immaginary part is evaluated in the calling routine eval1dhplat0 
**       Hi1(0) = 1d0 
      endif 
      if ( n2.eq.1) then 
** 1-y = (1-ep)/(1+ep), ep = y/(2-y) 
         ep = y/(2.d0-y) 
         e2 = ep*ep 
*         u = - log(1.d0-y) 
         u = 2*ep*(1+e2*(1.d0/ 3+e2*(1.d0/ 5+e2*(1.d0/ 7+e2*(1.d0/ 9 
     $              +e2*(1.d0/11+e2*(1.d0/13+e2*(1.d0/15+e2*(1.d0/17    
     $              +e2*(1.d0/19+e2*(1.d0/21+e2*(1.d0/23+e2*(1.d0/25    
     $              )))))))))))))
         HY1(1) = u 
      endif 
      if ( nw.eq.1 ) return 
** from now on nw > 1 
** evaluating the Cebyshev polynomials for the expansions 
      ep = y 
      if ( n2.eq.1) then 
        tu01 = 20d0/11d0*u 
        tu02 = 2d0*tu01*tu01 - 1d0 
        tu03 = 2d0*tu01*tu02 - tu01 
        tu04 = 2d0*tu01*tu03 - tu02 
        tu05 = 2d0*tu01*tu04 - tu03 
        tu06 = 2d0*tu01*tu05 - tu04 
        tu07 = 2d0*tu01*tu06 - tu05 
        tu08 = 2d0*tu01*tu07 - tu06 
        tu09 = 2d0*tu01*tu08 - tu07 
        tu10 = 2d0*tu01*tu09 - tu08 
        tu11 = 2d0*tu01*tu10 - tu09 
        tu12 = 2d0*tu01*tu11 - tu10 
        tu13 = 2d0*tu01*tu12 - tu11 
      endif 
      if ( n1.eq.-1 ) then 
        tv01 = 20d0/11d0*v 
        tv02 = 2d0*tv01*tv01 - 1d0 
        tv03 = 2d0*tv01*tv02 - tv01 
        tv04 = 2d0*tv01*tv03 - tv02 
        tv05 = 2d0*tv01*tv04 - tv03 
        tv06 = 2d0*tv01*tv05 - tv04 
        tv07 = 2d0*tv01*tv06 - tv05 
        tv08 = 2d0*tv01*tv07 - tv06 
        tv09 = 2d0*tv01*tv08 - tv07 
        tv10 = 2d0*tv01*tv09 - tv08 
        tv11 = 2d0*tv01*tv10 - tv09 
        tv12 = 2d0*tv01*tv11 - tv10 
        tv13 = 2d0*tv01*tv12 - tv11 
      endif 
** evaluating the expansions 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  - 3.781250000000000d-02 
     $  + 5.534574473824441d-01*tu01 
     $  - 3.781250000000000d-02*tu02 
     $  + 1.151036617760703d-03*tu03 
     $  - 8.659502433858922d-07*tu05 
     $  + 1.109042494804544d-09*tu07 
     $  - 1.624415058184216d-12*tu09 
     $  + 2.528376460336939d-15*tu11 
**    it would be wrong to write 
**    if ( nw.eq.2 ) return 
**    because the (n1.eq.-1).and.(n2.eq.1) case is not yet complete 
      if ( nw.gt.2 ) then 
      HY3(0,0,1) = 
     $  - 5.701592410758114d-02 
     $  + 5.598247957892565d-01*tu01 
     $  - 5.711486614505007d-02*tu02 
     $  + 3.275603992203700d-03*tu03 
     $  - 9.887255877938583d-05*tu04 
     $  + 4.021153684652295d-07*tu05 
     $  + 6.939288687864526d-08*tu06 
     $  - 7.995347631322020d-10*tu07 
     $  - 8.567978673919505d-11*tu08 
     $  + 1.526387027481200d-12*tu09 
     $  + 1.226899454816980d-13*tu10 
     $  - 2.848614761014972d-15*tu11 
     $  - 1.880542777479446d-16*tu12 
      HY3(0,1,1) = 
     $  + 3.816894981500984d-02 
     $  - 1.039843750000000d-02*tu01 
     $  + 3.828760080995617d-02*tu02 
     $  - 3.466145833333333d-03*tu03 
     $  + 1.185518160084905d-04*tu04 
     $  - 9.904555648775859d-08*tu06 
     $  + 1.331803984518588d-10*tu08 
     $  - 2.006389465106708d-13*tu10 
     $  + 3.180731062055677d-16*tu12 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,1) = 
     $  - 6.685228257646101d-02 
     $  + 5.645990701998083d-01*tu01 
     $  - 6.707912936340146d-02*tu02 
     $  + 4.876429488624746d-03*tu03 
     $  - 2.268732672568699d-04*tu04 
     $  + 6.038494106229146d-06*tu05 
     $  - 2.642577015932576d-08*tu06 
     $  - 3.679843316593900d-09*tu07 
     $  + 5.444046563879984d-11*tu08 
     $  + 4.063821221202881d-12*tu09 
     $  - 1.055985864474070d-13*tu10 
     $  - 5.190408125225683d-15*tu11 
     $  + 1.985464489219049d-16*tu12 
      HY4(0,0,1,1) = 
     $  + 1.953236111099851d-02 
     $  - 8.741612828671381d-03*tu01 
     $  + 1.974116110893196d-02*tu02 
     $  - 2.926558492394004d-03*tu03 
     $  + 2.088576190269387d-04*tu04 
     $  - 7.604351107741397d-06*tu05 
     $  + 5.751031394942524d-08*tu06 
     $  + 5.832253077603139d-09*tu07 
     $  - 1.105713721511985d-10*tu08 
     $  - 7.453416210082473d-12*tu09 
     $  + 2.077758906032370d-13*tu10 
     $  + 1.085601519719514d-14*tu11 
     $  - 3.848312092795918d-16*tu12 
      HY4(0,1,1,1) = 
     $  - 7.148925781250000d-04 
     $  + 7.019393481825299d-03*tu01 
     $  - 9.531901041666666d-04*tu02 
     $  + 2.354287493676137d-03*tu03 
     $  - 2.382975260416666d-04*tu04 
     $  + 8.682904829408987d-06*tu05 
     $  - 7.768198634676578d-09*tu07 
     $  + 1.083130072188330d-11*tu09 
     $  - 1.668810490326842d-14*tu11 
      endif 
** nw > 3 endif 
      if (nw.gt.4) then
      HY5(0,0,0,0,1) = 
     $  - 7.1883935399674661d-02
     $  + 5.6753782109711975d-01*tu01
     $  - 7.2212923207857999d-02*tu02
     $  + 5.8670869471466117d-03*tu03
     $  - 3.2928069579812269d-04*tu04
     $  + 1.2689437803900269d-05*tu05
     $  - 2.9273255639591246d-07*tu06
     $  + 1.0606320330117018d-09*tu07
     $  + 1.5490385851360920d-10*tu08
     $  - 2.2474559413025843d-12*tu09
     $  - 1.5435486840448295d-13*tu10
     $  + 4.3623305832897835d-15*tu11
     $  + 1.7529593826254750d-16*tu12
      HY5(0,0,0,1,1) = 
     $  + 1.0000521958818753d-02
     $  - 5.5972378484058781d-03*tu01
     $  + 1.0183616888857122d-02*tu02
     $  - 1.8839550865568384d-03*tu03
     $  + 1.8347215924120138d-04*tu04
     $  - 1.0930879320715947d-05*tu05
     $  + 3.7698877255509719d-07*tu06
     $  - 3.8459944472218428d-09*tu07
     $  - 2.4017837972601217d-10*tu08
     $  + 7.0263208823587761d-12*tu09
     $  + 2.5160915023993803d-13*tu10
     $  - 1.2783871754086183d-14*tu11
     $  - 2.8797679566416130d-16*tu12
     $  + 2.3134706555649888d-17*tu13
      HY5(0,0,1,0,1) = 
     $  + 1.9758848802070053d-02
     $  - 9.9630794104335436d-03*tu01
     $  + 2.0043658059117399d-02*tu02
     $  - 3.3447469330099638d-03*tu03
     $  + 2.8517465661196517d-04*tu04
     $  - 1.4231602601165430d-05*tu05
     $  + 3.6511844421403422d-07*tu06
     $  + 4.8298298252332493d-10*tu07
     $  - 2.8074265749907893d-10*tu08
     $  + 5.8456103354109943d-13*tu09
     $  + 3.7717268411948233d-13*tu10
     $  - 2.6564037404227836d-15*tu11
     $  - 5.7368628737502723d-16*tu12
      HY5(0,0,1,1,1) = 
     $  - 4.2151303147672207d-04
     $  + 2.4230392899354007d-03*tu01
     $  - 5.6276481104680303d-04*tu02
     $  + 8.2640657870678230d-04*tu03
     $  - 1.4169972575483287d-04*tu04
     $  + 1.1241768997510332d-05*tu05
     $  - 4.4757876435236780d-07*tu06
     $  + 4.0464701571442372d-09*tu07
     $  + 3.6693605986548572d-10*tu08
     $  - 8.1486736073711877d-12*tu09
     $  - 4.8362219356601919d-13*tu10
     $  + 1.5732397614617162d-14*tu11
     $  + 7.1637443194486341d-16*tu12
     $  - 2.9682648694764162d-17*tu13
      HY5(0,1,0,1,1) = 
     $  - 5.4016355841362305d-04
     $  + 3.5885207401063810d-03*tu01
     $  - 7.2088270891443272d-04*tu02
     $  + 1.2165742608270584d-03*tu03
     $  - 1.8111750748505087d-04*tu04
     $  + 1.2242347596998815d-05*tu05
     $  - 3.9805632127123734d-07*tu06
     $  + 1.3818410996670467d-09*tu07
     $  + 3.0027181656102247d-10*tu08
     $  - 2.5190497445473117d-12*tu09
     $  - 3.9056998701282666d-13*tu10
     $  + 4.6313279849969705d-15*tu11
     $  + 5.8249180278623573d-16*tu12
      HY5(0,1,1,1,1) = 
     $  + 3.6243571484950436d-04
     $  - 1.3106363932291666d-04*tu01
     $  + 4.8407754872309633d-04*tu02
     $  - 6.5531819661458333d-05*tu03
     $  + 1.2213913602645317d-04*tu04
     $  - 1.3106363932291666d-05*tu05
     $  + 4.9683501491940088d-07*tu06
     $  - 4.6646796570171982d-10*tu08
     $  + 6.6892469436720110d-13*tu10
     $  - 1.0496975350928139d-15*tu12
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,-1) = 
     $  + 3.781250000000000d-02 
     $  + 5.534574473824441d-01*tv01 
     $  + 3.781250000000000d-02*tv02 
     $  + 1.151036617760703d-03*tv03 
     $  - 8.659502433858922d-07*tv05 
     $  + 1.109042494804544d-09*tv07 
     $  - 1.624415058184216d-12*tv09 
     $  + 2.528376460336939d-15*tv11 
      if ( nw.gt.2 ) then 
      HY3(0,0,-1) = 
     $  + 5.701592410758114d-02 
     $  + 5.598247957892565d-01*tv01 
     $  + 5.711486614505007d-02*tv02 
     $  + 3.275603992203700d-03*tv03 
     $  + 9.887255877938583d-05*tv04 
     $  + 4.021153684652295d-07*tv05 
     $  - 6.939288687864526d-08*tv06 
     $  - 7.995347631322020d-10*tv07 
     $  + 8.567978673919505d-11*tv08 
     $  + 1.526387027481200d-12*tv09 
     $  - 1.226899454816980d-13*tv10 
     $  - 2.848614761014972d-15*tv11 
     $  + 1.880542777479446d-16*tv12 
      HY3(0,-1,-1) = 
     $  + 3.816894981500984d-02 
     $  + 1.039843750000000d-02*tv01 
     $  + 3.828760080995617d-02*tv02 
     $  + 3.466145833333333d-03*tv03 
     $  + 1.185518160084905d-04*tv04 
     $  - 9.904555648775859d-08*tv06 
     $  + 1.331803984518588d-10*tv08 
     $  - 2.006389465106708d-13*tv10 
     $  + 3.180731062055677d-16*tv12 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,-1) = 
     $  + 6.685228257646101d-02 
     $  + 5.645990701998083d-01*tv01 
     $  + 6.707912936340146d-02*tv02 
     $  + 4.876429488624746d-03*tv03 
     $  + 2.268732672568699d-04*tv04 
     $  + 6.038494106229146d-06*tv05 
     $  + 2.642577015932576d-08*tv06 
     $  - 3.679843316593900d-09*tv07 
     $  - 5.444046563879984d-11*tv08 
     $  + 4.063821221202881d-12*tv09 
     $  + 1.055985864474070d-13*tv10 
     $  - 5.190408125225683d-15*tv11 
     $  - 1.985464489219049d-16*tv12 
      HY4(0,0,-1,-1) = 
     $  + 1.953236111099851d-02 
     $  + 8.741612828671381d-03*tv01 
     $  + 1.974116110893196d-02*tv02 
     $  + 2.926558492394004d-03*tv03 
     $  + 2.088576190269387d-04*tv04 
     $  + 7.604351107741397d-06*tv05 
     $  + 5.751031394942524d-08*tv06 
     $  - 5.832253077603139d-09*tv07 
     $  - 1.105713721511985d-10*tv08 
     $  + 7.453416210082473d-12*tv09 
     $  + 2.077758906032370d-13*tv10 
     $  - 1.085601519719514d-14*tv11 
     $  - 3.848312092795918d-16*tv12 
      HY4(0,-1,-1,-1) = 
     $  + 7.148925781250000d-04 
     $  + 7.019393481825299d-03*tv01 
     $  + 9.531901041666666d-04*tv02 
     $  + 2.354287493676137d-03*tv03 
     $  + 2.382975260416666d-04*tv04 
     $  + 8.682904829408987d-06*tv05 
     $  - 7.768198634676578d-09*tv07 
     $  + 1.083130072188330d-11*tv09 
     $  - 1.668810490326842d-14*tv11 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(0,0,0,0,-1) = 
     $  + 7.1883935399674661d-02
     $  + 5.6753782109711975d-01*tv01
     $  + 7.2212923207857999d-02*tv02
     $  + 5.8670869471466117d-03*tv03
     $  + 3.2928069579812269d-04*tv04
     $  + 1.2689437803900269d-05*tv05
     $  + 2.9273255639591246d-07*tv06
     $  + 1.0606320330117018d-09*tv07
     $  - 1.5490385851360920d-10*tv08
     $  - 2.2474559413025843d-12*tv09
     $  + 1.5435486840448295d-13*tv10
     $  + 4.3623305832897835d-15*tv11
     $  - 1.7529593826254750d-16*tv12
      HY5(0,0,0,-1,-1) = 
     $  + 1.0000521958818753d-02
     $  + 5.5972378484058781d-03*tv01
     $  + 1.0183616888857122d-02*tv02
     $  + 1.8839550865568384d-03*tv03
     $  + 1.8347215924120138d-04*tv04
     $  + 1.0930879320715947d-05*tv05
     $  + 3.7698877255509719d-07*tv06
     $  + 3.8459944472218428d-09*tv07
     $  - 2.4017837972601217d-10*tv08
     $  - 7.0263208823587761d-12*tv09
     $  + 2.5160915023993803d-13*tv10
     $  + 1.2783871754086183d-14*tv11
     $  - 2.8797679566416130d-16*tv12
     $  - 2.3134706555649888d-17*tv13
      HY5(0,0,-1,0,-1) = 
     $  + 1.9758848802070053d-02
     $  + 9.9630794104335436d-03*tv01
     $  + 2.0043658059117399d-02*tv02
     $  + 3.3447469330099638d-03*tv03
     $  + 2.8517465661196517d-04*tv04
     $  + 1.4231602601165430d-05*tv05
     $  + 3.6511844421403422d-07*tv06
     $  - 4.8298298252332493d-10*tv07
     $  - 2.8074265749907893d-10*tv08
     $  - 5.8456103354109943d-13*tv09
     $  + 3.7717268411948233d-13*tv10
     $  + 2.6564037404227836d-15*tv11
     $  - 5.7368628737502723d-16*tv12
      HY5(0,0,-1,-1,-1) = 
     $  + 4.2151303147672207d-04
     $  + 2.4230392899354007d-03*tv01
     $  + 5.6276481104680303d-04*tv02
     $  + 8.2640657870678230d-04*tv03
     $  + 1.4169972575483287d-04*tv04
     $  + 1.1241768997510332d-05*tv05
     $  + 4.4757876435236780d-07*tv06
     $  + 4.0464701571442372d-09*tv07
     $  - 3.6693605986548572d-10*tv08
     $  - 8.1486736073711877d-12*tv09
     $  + 4.8362219356601919d-13*tv10
     $  + 1.5732397614617162d-14*tv11
     $  - 7.1637443194486341d-16*tv12
     $  - 2.9682648694764162d-17*tv13
      HY5(0,-1,0,-1,-1) = 
     $  + 5.4016355841362305d-04
     $  + 3.5885207401063810d-03*tv01
     $  + 7.2088270891443272d-04*tv02
     $  + 1.2165742608270584d-03*tv03
     $  + 1.8111750748505087d-04*tv04
     $  + 1.2242347596998815d-05*tv05
     $  + 3.9805632127123734d-07*tv06
     $  + 1.3818410996670467d-09*tv07
     $  - 3.0027181656102247d-10*tv08
     $  - 2.5190497445473117d-12*tv09
     $  + 3.9056998701282666d-13*tv10
     $  + 4.6313279849969705d-15*tv11
     $  - 5.8249180278623573d-16*tv12
      HY5(0,-1,-1,-1,-1) = 
     $  + 3.6243571484950436d-04
     $  + 1.3106363932291666d-04*tv01
     $  + 4.8407754872309633d-04*tv02
     $  + 6.5531819661458333d-05*tv03
     $  + 1.2213913602645317d-04*tv04
     $  + 1.3106363932291666d-05*tv05
     $  + 4.9683501491940088d-07*tv06
     $  - 4.6646796570171982d-10*tv08
     $  + 6.6892469436720110d-13*tv10
     $  - 1.0496975350928139d-15*tv12
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  - 2.924454241163343d-02 
     $  + 3.845279287117326d-01*tu01 
     $  - 2.925485694830038d-02*tu02 
     $  + 1.097780471057338d-03*tu03 
     $  - 1.029703135442673d-05*tu04 
     $  - 7.265175511511970d-07*tu05 
     $  + 1.747461299829753d-08*tu06 
     $  + 7.707353556013722d-10*tu07 
     $  - 3.064611747990741d-11*tu08 
     $  - 8.531228176305706d-13*tu09 
     $  + 5.331187822989144d-14*tu10 
     $  + 8.500141365188675d-16*tu11 
     $  - 6.931471805599453d-01*HY1(-1) 
      if ( nw.gt.2 ) then 
      HY3(0,-1,1) = 
     $  - 4.107537580582269d-02 
     $  + 3.887609555197323d-01*tu01 
     $  - 4.116162793629221d-02*tu02 
     $  + 2.511526558054413d-03*tu03 
     $  - 8.620496933228561d-05*tu04 
     $  + 9.128023201466990d-07*tu05 
     $  + 4.711634663963971d-08*tu06 
     $  - 1.347359673414334d-09*tu07 
     $  - 4.474345520888852d-11*tu08 
     $  + 2.138249646727980d-12*tu09 
     $  + 4.709915818801180d-14*tu10 
     $  - 3.454431385666621d-15*tu11 
     $  - 6.931471805599453d-01*HY2(0,-1) 
      HY3(0,1,-1) = 
     $  - 4.107537580582269d-02 
     $  - 3.887609555197323d-01*tv01 
     $  - 4.116162793629221d-02*tv02 
     $  - 2.511526558054413d-03*tv03 
     $  - 8.620496933228561d-05*tv04 
     $  - 9.128023201466990d-07*tv05 
     $  + 4.711634663963971d-08*tv06 
     $  + 1.347359673414334d-09*tv07 
     $  - 4.474345520888852d-11*tv08 
     $  - 2.138249646727980d-12*tv09 
     $  + 4.709915818801180d-14*tv10 
     $  + 3.454431385666621d-15*tv11 
     $  + 6.931471805599453d-01*HY2(0,1) 
      HY3(-1,-1,1) = 
     $  - 3.590863871372201d-02 
     $  + 3.272029419300922d-01*tu01 
     $  - 3.599657175069328d-02*tu02 
     $  + 2.325685169395631d-03*tu03 
     $  - 8.788997314012583d-05*tu04 
     $  + 1.277831858501559d-06*tu05 
     $  + 4.303730428865162d-08*tu06 
     $  - 1.992295216809703d-09*tu07 
     $  - 2.652932076676834d-11*tu08 
     $  + 3.159865930142703d-12*tu09 
     $  - 2.395589527593406d-15*tu10 
     $  - 4.870947810519399d-15*tu11 
     $  - 5.822405264650125d-01*HY1(-1) 
     $  - 3.465735902799726d-01*HY1(-1)*HY1(-1) 
      HY3(-1,1,1) = 
     $  + 3.668493142404161d-02 
     $  - 1.413123104773291d-01*tu01 
     $  + 3.680167312678666d-02*tu02 
     $  - 3.064044728536094d-03*tu03 
     $  + 1.166524199994130d-04*tu04 
     $  - 8.779983417383380d-07*tu05 
     $  - 8.917940330502000d-08*tu06 
     $  + 1.787575622706040d-09*tu07 
     $  + 1.032182649980912d-10*tu08 
     $  - 3.441821872732193d-12*tu09 
     $  - 1.239218730863368d-13*tu10 
     $  + 6.355731482672869d-15*tu11 
     $  + 1.386175839607904d-16*tu12 
     $  + 2.402265069591007d-01*HY1(-1)       
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,-1,1) = 
     $  - 4.713463351559199d-02 
     $  + 3.918037828258655d-01*tu01 
     $  - 4.730698763577787d-02*tu02 
     $  + 3.532784273601097d-03*tu03 
     $  - 1.724036773635937d-04*tu04 
     $  + 5.100573466380115d-06*tu05 
     $  - 4.948996960052575d-08*tu06 
     $  - 2.345390965359666d-09*tu07 
     $  + 6.710522628543514d-11*tu08 
     $  + 1.979867116023822d-12*tu09 
     $  - 1.027163441987459d-13*tu10 
     $  - 1.836436639605094d-15*tu11 
     $  + 1.633620651699784d-16*tu12 
     $  - 6.931471805599453d-01*HY3(0,0,-1) 
      HY4(0,0,1,-1) = 
     $  - 4.713463351559199d-02 
     $  - 3.918037828258655d-01*tv01 
     $  - 4.730698763577787d-02*tv02 
     $  - 3.532784273601097d-03*tv03 
     $  - 1.724036773635937d-04*tv04 
     $  - 5.100573466380115d-06*tv05 
     $  - 4.948996960052575d-08*tv06 
     $  + 2.345390965359666d-09*tv07 
     $  + 6.710522628543514d-11*tv08 
     $  - 1.979867116023822d-12*tv09 
     $  - 1.027163441987459d-13*tv10  
     $  + 1.836436639605094d-15*tv11 
     $  + 1.633620651699784d-16*tv12 
     $  + 6.931471805599453d-01*HY3(0,0,1) 
      HY4(0,-1,0,1) = 
     $  - 5.610575179941452d-02 
     $  + 4.649892609082033d-01*tu01 
     $  - 5.631239161843284d-02*tu02 
     $  + 4.220972769653239d-03*tu03 
     $  - 2.066940413626322d-04*tu04 
     $  + 6.100628682175971d-06*tu05 
     $  - 5.412969106099992d-08*tu06 
     $  - 3.230915912784154d-09*tu07 
     $  + 9.249866333323043d-11*tu08 
     $  + 2.685990764581699d-12*tu09 
     $  - 1.543312114608473d-13*tu10 
     $  - 2.036971731594398d-15*tu11 
     $  + 2.517450307574790d-16*tu12 
     $  - 8.224670334241132d-01*HY2(0,-1) 
      HY4(0,-1,-1,1) = 
     $  - 4.031271939759038d-02 
     $  + 3.295217254379970d-01*tu01 
     $  - 4.047097737450547d-02*tu02 
     $  + 3.104955391145708d-03*tu03 
     $  - 1.583251510732719d-04*tu04 
     $  + 5.083334568184305d-06*tu05 
     $  - 6.708598619683341d-08*tu06 
     $  - 1.944278941559733d-09*tu07 
     $  + 8.804863765356287d-11*tu08 
     $  + 9.341312729419985d-13*tu09 
     $  - 1.231746977889946d-13*tu10 
     $  + 3.370647349658755d-16*tu11 
     $  + 1.718647072955689d-16*tu12 
     $  - 5.822405264650125d-01*HY2(0,-1) 
     $  - 6.931471805599453d-01*HY3(0,-1,-1) 
      HY4(0,-1,1,-1) = 
     $  - 4.495764739674318d-02 
     $  - 2.758514579198452d-01*tv01 
     $  - 4.515130668959398d-02*tv02 
     $  - 3.875995092451054d-03*tv03 
     $  - 1.936768370518385d-04*tv04 
     $  - 5.133195476137788d-06*tv05 
     $  - 1.752786900562004d-08*tv06 
     $  + 2.715518363893619d-09*tv07 
     $  + 1.631155670579918d-11*tv08 
     $  - 2.940721244025822d-12*tv09 
     $  - 2.045219059123054d-14*tv10 
     $  + 3.895696592051861d-15*tv11 
     $  + 4.804530139182014d-01*HY2(0,-1) 
     $  + 6.931471805599453d-01*HY3(0,-1,1) 
      HY4(0,1,-1,-1) = 
     $  - 2.782664607935622d-02 
     $  - 1.410831481728889d-01*tv01 
     $  - 2.801876266982354d-02*tv02 
     $  - 2.997894208020603d-03*tv03 
     $  - 1.921960113936824d-04*tv04 
     $  - 7.016503666427137d-06*tv05 
     $  - 7.928257765061337d-08*tv06 
     $  + 4.388745575295455d-09*tv07 
     $  + 1.381107719492586d-10*tv08 
     $  - 4.341921500497716d-12*tv09 
     $  - 2.375364913875066d-13*tv10 
     $  + 4.522044546598701d-15*tv11 
     $  + 4.033357472727688d-16*tv12 
     $  + 2.402265069591007d-01*HY2(0,1) 
      HY4(0,-1,1,1) = 
     $  + 2.782664607935622d-02 
     $  - 1.410831481728889d-01*tu01 
     $  + 2.801876266982354d-02*tu02 
     $  - 2.997894208020603d-03*tu03 
     $  + 1.921960113936824d-04*tu04 
     $  - 7.016503666427137d-06*tu05 
     $  + 7.928257765061337d-08*tu06 
     $  + 4.388745575295455d-09*tu07 
     $  - 1.381107719492586d-10*tu08 
     $  - 4.341921500497716d-12*tu09 
     $  + 2.375364913875066d-13*tu10 
     $  + 4.522044546598701d-15*tu11 
     $  - 4.033357472727688d-16*tu12 
     $  + 2.402265069591007d-01*HY2(0,-1) 
      HY4(0,1,-1,1) = 
     $  + 4.495764739674318d-02 
     $  - 2.758514579198452d-01*tu01 
     $  + 4.515130668959398d-02*tu02 
     $  - 3.875995092451054d-03*tu03 
     $  + 1.936768370518385d-04*tu04 
     $  - 5.133195476137788d-06*tu05 
     $  + 1.752786900562004d-08*tu06 
     $  + 2.715518363893619d-09*tu07 
     $  - 1.631155670579918d-11*tu08 
     $  - 2.940721244025822d-12*tu09 
     $  + 2.045219059123054d-14*tu10 
     $  + 3.895696592051861d-15*tu11 
     $  + 4.804530139182014d-01*HY2(0,1) 
     $  - 6.931471805599453d-01*HY3(0,1,-1) 
      HY4(0,1,1,-1) = 
     $  + 4.031271939759038d-02 
     $  + 3.295217254379970d-01*tv01 
     $  + 4.047097737450547d-02*tv02 
     $  + 3.104955391145708d-03*tv03 
     $  + 1.583251510732719d-04*tv04 
     $  + 5.083334568184305d-06*tv05 
     $  + 6.708598619683341d-08*tv06 
     $  - 1.944278941559733d-09*tv07 
     $  - 8.804863765356287d-11*tv08 
     $  + 9.341312729419985d-13*tv09 
     $  + 1.231746977889946d-13*tv10 
     $  + 3.370647349658755d-16*tv11 
     $  - 1.718647072955689d-16*tv12 
     $  - 5.822405264650125d-01*HY2(0,1) 
     $  + 6.931471805599453d-01*HY3(0,1,1) 
      HY4(-1,-1,-1,1) = 
     $  - 3.768651335815766d-02 
     $  + 3.043162147119780d-01*tu01 
     $  - 3.784162844891144d-02*tu02 
     $  + 2.958351024362477d-03*tu03 
     $  - 1.551924666783514d-04*tu04 
     $  + 5.216293832777793d-06*tu05 
     $  - 7.726843592398867d-08*tu06 
     $  - 1.910379383726989d-09*tu07 
     $  + 1.073377838077624d-10*tu08 
     $  + 4.147979000313175d-13*tu09 
     $  - 1.506593045440627d-13*tu10 
     $  + 1.921276747438603d-15*tu11 
     $  + 1.977332880766160d-16*tu12 
     $  - 5.372131936080402d-01*HY1(-1) 
     $  - 2.911202632325062d-01*HY1(-1)*HY1(-1) 
     $  - 1.155245300933242d-01*HY1(-1)*HY1(-1)*HY1(-1) 
      HY4(-1,-1,1,1) = 
     $  + 2.908893189635991d-02 
     $  - 1.784837106345115d-01*tu01 
     $  + 2.927117884632272d-02*tu02 
     $  - 2.888221776586007d-03*tu03 
     $  + 1.823501630828519d-04*tu04 
     $  - 6.976883920991888d-06*tu05 
     $  + 1.030302948541690d-07*tu06 
     $  + 3.794029548474434d-09*tu07 
     $  - 1.825184393299693d-10*tu08 
     $  - 2.300206200729610d-12*tu09 
     $  + 3.062629564489397d-13*tu10 
     $  - 7.629393984387632d-16*tu11 
     $  - 4.860728618463296d-16*tu12 
     $  + 3.088253750968339d-01*HY1(-1) 
     $  + 1.201132534795503d-01*HY1(-1)*HY1(-1) 
      HY4(-1,1,1,1) = 
     $  - 9.029205146496301d-03 
     $  + 3.753824045412342d-02*tu01 
     $  - 9.240717745810759d-03*tu02 
     $  + 2.351153976182453d-03*tu03 
     $  - 2.115782190216214d-04*tu04 
     $  + 8.486524807740892d-06*tu05 
     $  - 6.547885807612483d-08*tu06 
     $  - 6.934422754020238d-09*tu07 
     $  + 1.405695202725693d-10*tu08 
     $  + 8.329441237576153d-12*tu09 
     $  - 2.790404594803712d-13*tu10 
     $  - 1.024489568815216d-14*tu11 
     $  + 5.256388245544115d-16*tu12 
     $  - 5.550410866482157d-02*HY1(-1) 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(-1,-1,-1,-1,1) = 
     $  - 3.8228565672333040d-02
     $  + 2.9434499414685087d-01*tu01
     $  - 3.8424518843646597d-02*tu02
     $  + 3.2580449034204883d-03*tu03
     $  - 1.9620389859663782d-04*tu04
     $  + 8.5297225882767261d-06*tu05
     $  - 2.5065346065715455d-07*tu06
     $  + 3.4415061242343063d-09*tu07
     $  + 7.3821799422249131d-11*tu08
     $  - 4.2538624555519857d-12*tu09
     $  - 7.2315211312081768d-16*tu10
     $  + 5.3108417435543907d-15*tu11
     $  - 9.9323734178161058d-17*tu12
     $  - 5.1747906167389938d-01*HY1(-1)
     $  - 2.6860659680402010d-01*HY1(-1)*HY1(-1)
     $  - 9.7040087744168750d-02*HY1(-1)*HY1(-1)*HY1(-1)
     $  - 2.8881132523331054d-02*HY1(-1)*HY1(-1)*HY1(-1)*HY1(-1)
      HY5(-1,-1,-1,1,1) = 
     $  + 2.7357462427685970d-02
     $  - 1.9031941959865697d-01*tu01
     $  + 2.7543492667729091d-02*tu02
     $  - 2.6605966861706822d-03*tu03
     $  + 1.8636146557007899d-04*tu04
     $  - 9.5345987092093788d-06*tu05
     $  + 3.3110554578258299d-07*tu06
     $  - 5.4595158175118823d-09*tu07
     $  - 1.1999359443095388d-10*tu08
     $  + 8.2902112001115834d-12*tu09
     $  - 1.2181518159922712d-14*tu10
     $  - 1.1713353633997384d-14*tu11
     $  + 2.3651675075246772d-16*tu12
     $  + 3.3160957134970784d-01*HY1(-1)
     $  + 1.5441268754841696d-01*HY1(-1)*HY1(-1)
     $  + 4.0037751159850118d-02*HY1(-1)*HY1(-1)*HY1(-1)
      HY5(-1,-1,1,-1,1) = 
     $  + 4.1458814971381822d-02
     $  - 3.0303763301003844d-01*tu01
     $  + 4.1691982869997716d-02*tu02
     $  - 3.7240373018258494d-03*tu03
     $  + 2.3344990525159924d-04*tu04
     $  - 1.0247007230046718d-05*tu05
     $  + 2.8185771897077629d-07*tu06
     $  - 2.2751673303889503d-09*tu07
     $  - 1.4878969225475077d-10*tu08
     $  + 4.1341440052910325d-12*tu09
     $  + 1.2696091792274665d-13*tu10
     $  - 7.5007742483794021d-15*tu11
     $  - 8.1903610410494478d-17*tu12
     $  + 5.3075770941318154d-01*HY1(-1)
     $  + 2.6126533022459244d-01*HY1(-1)*HY1(-1)
     $  - 6.9314718055994530d-01*HY1(-1)*HY3(-1,-1,1)
     $  + 4.8045301391820142d-01*HY3(-1,-1,1)
     $  + 2.0794415416798359d+00*HY4(-1,-1,-1,1)
      HY5(-1,-1,1,1,1) = 
     $  - 9.5924489184207016d-03
     $  + 5.2772883655818822d-02*tu01
     $  - 9.7366715772116844d-03*tu02
     $  + 1.4142029020952310d-03*tu03
     $  - 1.4463004412432978d-04*tu04
     $  + 9.8218990989160592d-06*tu05
     $  - 4.0715654417888680d-07*tu06
     $  + 6.7544293368802512d-09*tu07
     $  + 2.2866755156107150d-10*tu08
     $  - 1.2497892086833029d-11*tu09
     $  - 1.2173408174458276d-13*tu10
     $  + 2.1387606509664189d-14*tu11
     $  - 1.1689492941664195d-16*tu12
     $  - 3.4168851038812753d-17*tu13
     $  - 8.8326067366010207d-02*HY1(-1)
     $  - 2.7752054332410789d-02*HY1(-1)*HY1(-1)
      HY5(-1,1,-1,1,1) = 
     $  - 1.8886299866599669d-02
     $  + 1.1916393884386234d-01*tu01
     $  - 1.9076154105183607d-02*tu02
     $  + 2.2711434786163337d-03*tu03
     $  - 1.9021198135197550d-04*tu04
     $  + 1.0646966480063299d-05*tu05
     $  - 3.5753730456224019d-07*tu06
     $  + 3.8528188610744423d-09*tu07
     $  + 2.0528377803607047d-10*tu08
     $  - 6.6747997821119625d-12*tu09
     $  - 1.7956391666197610d-13*tu10
     $  + 1.1491009542808092d-14*tu11
     $  + 1.3285418003675663d-16*tu12
     $  - 2.0437039310996688d-01*HY1(-1)
     $  + 2.4022650695910071d-01*HY1(-1)*HY2(-1,1)
     $  - 1.6651232599446473d-01*HY2(-1,1)
     $  - 4.8045301391820142d-01*HY3(-1,-1,1)
      HY5(-1,1,1,1,1) = 
     $  + 1.8171632147206520d-03
     $  - 6.6063186750176729d-03*tu01
     $  + 1.9387809591623771d-03*tu02
     $  - 4.5816039839889645d-04*tu03
     $  + 1.2210356950937828d-04*tu04
     $  - 1.1632122874703951d-05*tu05
     $  + 4.8540847374707648d-07*tu06
     $  - 3.8582255619059790d-09*tu07
     $  - 4.1607939221717784d-10*tu08
     $  + 8.5808819391347779d-12*tu09
     $  + 5.1386964924538773d-13*tu10
     $  - 1.7412399897832375d-14*tu11
     $  - 6.4350879750488940d-16*tu12
     $  + 3.3295304169373632d-17*tu13
     $  + 9.6181291076284771d-03*HY1(-1)
      HY5(0,-1,-1,-1,1) = 
     $  - 3.9520972886442092d-02
     $  + 3.0546490933012253d-01*tu01
     $  - 3.9720322777238976d-02*tu02
     $  + 3.3467933739052856d-03*tu03
     $  - 1.9959549584313573d-04*tu04
     $  + 8.5499586955813381d-06*tu05
     $  - 2.4553310777499893d-07*tu06
     $  + 3.2119489955423060d-09*tu07
     $  + 7.1927096749843198d-11*tu08
     $  - 3.7520798598557195d-12*tu09
     $  - 1.1440674588088539d-14*tu10
     $  + 4.6108325614199602d-15*tu11
     $  - 6.0832641844878483d-17*tu12
     $  - 5.3721319360804020d-01*HY2(0,-1)
     $  - 5.8224052646501250d-01*HY3(0,-1,-1)
     $  - 6.9314718055994530d-01*HY4(0,-1,-1,-1)
      HY5(0,-1,-1,0,1) = 
     $  - 5.4931882964030792d-02
     $  + 4.2696670756984732d-01*tu01
     $  - 5.5201538838609055d-02*tu02
     $  + 4.6052217228062647d-03*tu03
     $  - 2.6995693356946050d-04*tu04
     $  + 1.1207715314455869d-05*tu05
     $  - 3.0093286122242289d-07*tu06
     $  + 2.9252018980885367d-09*tu07
     $  + 1.2606407378756556d-10*tu08
     $  - 4.4893551397064275d-12*tu09
     $  - 6.5916974412553446d-14*tu10
     $  + 6.6066633977237873d-15*tu11
     $  - 7.5128556447474642d-01*HY2(0,-1)
     $  - 8.2246703342411321d-01*HY3(0,-1,-1)
      HY5(0,-1,-1,1,-1) = 
     $  - 3.4235225044469286d-02
     $  - 2.3328399380319120d-01*tv01
     $  - 3.4504895043303540d-02*tv02
     $  - 3.7912859711035303d-03*tv03
     $  - 2.6991423023257518d-04*tv04
     $  - 1.1593278610997365d-05*tv05
     $  - 2.4410984754189600d-07*tv06
     $  + 9.0404989403384568d-10*tv07
     $  + 1.2141001239198240d-10*tv08
     $  - 2.0560625998471416d-12*tv09
     $  - 1.4056423603087806d-13*tv10
     $  + 3.5816535397430763d-15*tv11
     $  + 2.0254744342336250d-16*tv12
     $  + 4.0357837932696163d-01*HY2(0,-1)
     $  + 4.8045301391820142d-01*HY3(0,-1,-1)
     $  + 6.9314718055994530d-01*HY4(0,-1,-1,1)
      HY5(0,-1,-1,1,1) = 
     $  + 2.6517569052959506d-02
     $  - 1.7779971519631702d-01*tu01
     $  + 2.6707704581331518d-02*tu02
     $  - 2.6648397927870009d-03*tu03
     $  + 1.9046558373551644d-04*tu04
     $  - 9.7589088614312887d-06*tu05
     $  + 3.2991992381966999d-07*tu06
     $  - 4.8561819501772588d-09*tu07
     $  - 1.3539320891044926d-10*tu08
     $  + 7.2902837287752652d-12*tu09
     $  + 4.6565266727231378d-14*tu10
     $  - 1.0737158384822919d-14*tu11
     $  + 8.8429222559013066d-17*tu12
     $  + 3.0882537509683393d-01*HY2(0,-1)
     $  + 2.4022650695910071d-01*HY3(0,-1,-1)
      HY5(0,-1,0,-1,1) = 
     $  - 4.6155088778537896d-02
     $  + 3.5912469692896398d-01*tu01
     $  - 4.6380859407450647d-02*tu02
     $  + 3.8633681101991486d-03*tu03
     $  - 2.2602267773980855d-04*tu04
     $  + 9.3668504249552797d-06*tu05
     $  - 2.5195369443104781d-07*tu06
     $  + 2.5727032623578792d-09*tu07
     $  + 9.5079191917240018d-11*tu08
     $  - 3.3913895763562877d-12*tu09
     $  - 5.3430708391974222d-14*tu10
     $  + 4.8668530674676388d-15*tu11
     $  - 6.3196619783816790d-01*HY2(0,-1)
     $  - 3.4657359027997265d-01*HY2(0,-1)*HY2(0,-1)
     $  + 1.3862943611198906d+00*HY4(0,0,-1,-1)
      HY5(0,-1,0,1,-1) = 
     $  - 4.8531326139900090d-02
     $  - 3.2657418615138227d-01*tv01
     $  - 4.8786752720619143d-02*tv02
     $  - 4.3579589418437103d-03*tv03
     $  - 2.5565369900267449d-04*tv04
     $  - 9.9174468231600028d-06*tv05
     $  - 2.2703683570409072d-07*tv06
     $  - 1.2319581804863699d-09*tv07
     $  + 8.1382125029078829d-11*tv08
     $  + 1.0513084104970317d-12*tv09
     $  - 6.5723688498545463d-14*tv10
     $  - 1.2162924878946765d-15*tv11
     $  + 6.9118041556917233d-17*tv12
     $  + 5.7009070532142637d-01*HY2(0,-1)
     $  + 6.9314718055994530d-01*HY4(0,-1,0,1)
      HY5(0,-1,0,1,1) = 
     $  + 1.7588255219497996d-02
     $  - 8.9173088210648816d-02*tu01
     $  + 1.7770012282463661d-02*tu02
     $  - 2.1943047496140125d-03*tu03
     $  + 1.8211824241696307d-04*tu04
     $  - 1.0254443539590487d-05*tu05
     $  + 3.6099159031901396d-07*tu06
     $  - 4.8590233971583916d-09*tu07
     $  - 1.8773473287955894d-10*tu08
     $  + 8.2188353537397648d-12*tu09
     $  + 1.2622338876212118d-13*tu10
     $  - 1.3549277713840031d-14*tu11
     $  - 2.2995013881263894d-17*tu12
     $  + 2.1790299145411898d-17*tu13
     $  + 1.5025711289494928d-01*HY2(0,-1)
      HY5(0,-1,1,-1,-1) = 
     $  - 1.5970421220241350d-02
     $  - 9.8098905332736657d-02*tv01
     $  - 1.6167874610049324d-02*tv02
     $  - 2.1909422567422571d-03*tv03
     $  - 1.9780330842002595d-04*tv04
     $  - 1.1143616753061323d-05*tv05
     $  - 3.4970788285258598d-07*tv06
     $  - 2.4737298345971262d-09*tv07
     $  + 2.1049905271699688d-10*tv08
     $  + 3.6829751452188057d-12*tv09
     $  - 2.2984898297836793d-13*tv10
     $  - 5.8041435355729247d-15*tv11
     $  + 2.9753327209204345d-16*tv12
     $  + 1.6651232599446473d-01*HY2(0,-1)
     $  + 2.4022650695910071d-01*HY3(0,-1,1)
      HY5(0,-1,1,-1,1) = 
     $  + 4.1824168833514614d-02
     $  - 2.9878381943835587d-01*tu01
     $  + 4.2063530444775636d-02*tu02
     $  - 3.8145573036522436d-03*tu03
     $  + 2.3963305636044003d-04*tu04
     $  - 1.0345567145401369d-05*tu05
     $  + 2.7130517497620301d-07*tu06
     $  - 1.7273255620176561d-09*tu07
     $  - 1.3978876407646153d-10*tu08
     $  + 2.7492226699257445d-12*tu09
     $  + 1.3553332679630927d-13*tu10
     $  - 4.7656087734784391d-15*tu11
     $  - 1.4423054189885051d-16*tu12
     $  + 5.2253066044918489d-01*HY2(0,-1)
     $  + 4.8045301391820142d-01*HY3(0,-1,1)
     $  - 6.9314718055994530d-01*HY4(0,-1,1,-1)
      HY5(0,-1,1,0,1) = 
     $  + 3.1399803193734681d-02
     $  - 1.5922070722448512d-01*tu01
     $  + 3.1673651121964784d-02*tu02
     $  - 3.6733024485531673d-03*tu03
     $  + 2.7421207386188742d-04*tu04
     $  - 1.3254697744560554d-05*tu05
     $  + 3.6389461745542725d-07*tu06
     $  - 1.3701468350861509d-09*tu07
     $  - 2.5073096543709732d-10*tu08
     $  + 3.7881257959182565d-12*tu09
     $  + 2.8301894299500673d-13*tu10
     $  - 7.9052198960553283d-15*tu11
     $  - 3.4475230007347254d-16*tu12
     $  + 2.6957647953152780d-01*HY2(0,-1)
      HY5(0,-1,1,1,-1) = 
     $  + 4.4239483860061491d-02
     $  + 3.2493754537326350d-01*tv01
     $  + 4.4462186515298750d-02*tv02
     $  + 3.8108642536456408d-03*tv03
     $  + 2.2293231798666157d-04*tv04
     $  + 8.9901447113222695d-06*tv05
     $  + 2.2959225139995976d-07*tv06
     $  + 2.1985163564934731d-09*tv07
     $  - 7.0460025669936385d-11*tv08
     $  - 2.1618428565949139d-12*tv09
     $  + 3.7961815108691857d-14*tv10
     $  + 2.5062265861081495d-15*tv11
     $  - 5.7009070532142637d-01*HY2(0,-1)
     $  - 5.8224052646501250d-01*HY3(0,-1,1)
     $  + 6.9314718055994530d-01*HY4(0,-1,1,1)
      HY5(0,-1,1,1,1) = 
     $  - 6.7365547952682237d-03
     $  + 3.4286529141621258d-02*tu01
     $  - 6.8840170170275732d-03*tu02
     $  + 1.2704332689803235d-03*tu03
     $  - 1.4787767126158972d-04*tu04
     $  + 1.0413585642621615d-05*tu05
     $  - 4.1517140759699248d-07*tu06
     $  + 5.3439659402510695d-09*tu07
     $  + 2.7781700180675136d-10*tu08
     $  - 9.9205586909926692d-12*tu09
     $  - 2.7736473454099143d-13*tu10
     $  + 1.7683378840938849d-14*tu11
     $  + 2.7645451246534933d-16*tu12
     $  - 3.0721858829145982d-17*tu13
     $  - 5.5504108664821579d-02*HY2(0,-1)
      HY5(0,0,-1,-1,1) = 
     $  - 4.2561833953883235d-02
     $  + 3.3089514249958932d-01*tu01
     $  - 4.2771142986440044d-02*tu02
     $  + 3.5688685742597137d-03*tu03
     $  - 2.0954973101068707d-04*tu04
     $  + 8.7544434158133471d-06*tu05
     $  - 2.4062186086108688d-07*tu06
     $  + 2.7728194984089187d-09*tu07
     $  + 7.6559566355403117d-11*tu08
     $  - 3.1501612342558870d-12*tu09
     $  - 3.3459877468585252d-14*tu10
     $  + 4.0333595766267801d-15*tu11
     $  - 5.8224052646501250d-01*HY3(0,0,-1)
     $  - 6.9314718055994530d-01*HY4(0,0,-1,-1)
      HY5(0,0,-1,0,1) = 
     $  - 5.9694681535720023d-02
     $  + 4.6714213068105458d-01*tu01
     $  - 5.9979199873202721d-02*tu02
     $  + 4.9475467229010258d-03*tu03
     $  - 2.8481020227431533d-04*tu04
     $  + 1.1478749310592714d-05*tu05
     $  - 2.9173546427111336d-07*tu06
     $  + 2.2634918139358350d-09*tu07
     $  + 1.2923277934839262d-10*tu08
     $  - 3.4600488918561596d-12*tu09
     $  - 9.4505709251699823d-14*tu10
     $  + 5.3596484866903464d-15*tu11
     $  + 6.0838246089431129d-17*tu12
     $  - 8.2246703342411321d-01*HY3(0,0,-1)
      HY5(0,0,-1,1,-1) = 
     $  - 4.1110148228889138d-02
     $  - 2.7597446804002515d-01*tv01
     $  - 4.1362136148261452d-02*tv02
     $  - 3.9264219532611858d-03*tv03
     $  - 2.5225247282294274d-04*tv04
     $  - 1.0792153931365190d-05*tv05
     $  - 2.6440687189609348d-07*tv06
     $  - 7.5507087052363252d-10*tv07
     $  + 1.4640592504212342d-10*tv08
     $  + 1.0410408318930554d-12*tv09
     $  - 1.7256282627937244d-13*tv10
     $  - 2.0115212902641882d-15*tv11
     $  + 2.4492838656439672d-16*tv12
     $  + 4.8045301391820142d-01*HY3(0,0,-1)
     $  + 6.9314718055994530d-01*HY4(0,0,-1,1)
      HY5(0,0,-1,1,1) = 
     $  + 2.3290431799544722d-02
     $  - 1.3976916667674197d-01*tu01
     $  + 2.3484837128475192d-02*tu02
     $  - 2.5652450331604480d-03*tu03
     $  + 1.9474432423788960d-04*tu04
     $  - 1.0235257714295329d-05*tu05
     $  + 3.3882452171323895d-07*tu06
     $  - 4.1398941829422872d-09*tu07
     $  - 1.7065390810468420d-10*tu08
     $  + 6.5500661689981377d-12*tu09
     $  + 1.3171293231469574d-13*tu10
     $  - 1.0601060206261924d-14*tu11
     $  - 8.5654606012582514d-17*tu12
     $  + 2.4022650695910071d-01*HY3(0,0,-1)
      HY5(0,0,0,-1,1) = 
     $  - 5.0232086741389027d-02
     $  + 3.9364648125763205d-01*tu01
     $  - 5.0470343357276722d-02*tu02
     $  + 4.1544817848152132d-03*tu03
     $  - 2.3850059599743822d-04*tu04
     $  + 9.5855250288941914d-06*tu05
     $  - 2.4388351988986297d-07*tu06
     $  + 2.0282340296972451d-09*tu07
     $  + 9.6515154204163078d-11*tu08
     $  - 2.5201744413354707d-12*tu09
     $  - 7.4636488424158657d-14*tu10
     $  + 3.7370382545755637d-15*tu11
     $  + 6.2133891701574733d-17*tu12
     $  - 6.9314718055994530d-01*HY4(0,0,0,-1)
      HY5(0,0,0,1,-1) = 
     $  - 5.0232086741389027d-02
     $  - 3.9364648125763205d-01*tv01
     $  - 5.0470343357276722d-02*tv02
     $  - 4.1544817848152132d-03*tv03
     $  - 2.3850059599743822d-04*tv04
     $  - 9.5855250288941914d-06*tv05
     $  - 2.4388351988986297d-07*tv06
     $  - 2.0282340296972451d-09*tv07
     $  + 9.6515154204163078d-11*tv08
     $  + 2.5201744413354707d-12*tv09
     $  - 7.4636488424158657d-14*tv10
     $  - 3.7370382545755637d-15*tv11
     $  + 6.2133891701574733d-17*tv12
     $  + 6.9314718055994530d-01*HY4(0,0,0,1)
      HY5(0,0,1,-1,-1) = 
     $  - 2.3290431799544722d-02
     $  - 1.3976916667674197d-01*tv01
     $  - 2.3484837128475192d-02*tv02
     $  - 2.5652450331604480d-03*tv03
     $  - 1.9474432423788960d-04*tv04
     $  - 1.0235257714295329d-05*tv05
     $  - 3.3882452171323895d-07*tv06
     $  - 4.1398941829422872d-09*tv07
     $  + 1.7065390810468420d-10*tv08
     $  + 6.5500661689981377d-12*tv09
     $  - 1.3171293231469574d-13*tv10
     $  - 1.0601060206261924d-14*tv11
     $  + 8.5654606012582514d-17*tv12
     $  + 2.4022650695910071d-01*HY3(0,0,1)
      HY5(0,0,1,-1,1) = 
     $  + 4.1110148228889138d-02
     $  - 2.7597446804002515d-01*tu01
     $  + 4.1362136148261452d-02*tu02
     $  - 3.9264219532611858d-03*tu03
     $  + 2.5225247282294274d-04*tu04
     $  - 1.0792153931365190d-05*tu05
     $  + 2.6440687189609348d-07*tu06
     $  - 7.5507087052363252d-10*tu07
     $  - 1.4640592504212342d-10*tu08
     $  + 1.0410408318930554d-12*tu09
     $  + 1.7256282627937244d-13*tu10
     $  - 2.0115212902641882d-15*tu11
     $  - 2.4492838656439672d-16*tu12
     $  + 4.8045301391820142d-01*HY3(0,0,1)
     $  - 6.9314718055994530d-01*HY4(0,0,1,-1)
      HY5(0,0,1,0,-1) = 
     $  - 5.9694681535720023d-02
     $  - 4.6714213068105458d-01*tv01
     $  - 5.9979199873202721d-02*tv02
     $  - 4.9475467229010258d-03*tv03
     $  - 2.8481020227431533d-04*tv04
     $  - 1.1478749310592714d-05*tv05
     $  - 2.9173546427111336d-07*tv06
     $  - 2.2634918139358350d-09*tv07
     $  + 1.2923277934839262d-10*tv08
     $  + 3.4600488918561596d-12*tv09
     $  - 9.4505709251699823d-14*tv10
     $  - 5.3596484866903464d-15*tv11
     $  + 6.0838246089431129d-17*tv12
     $  + 8.2246703342411321d-01*HY3(0,0,1)
      HY5(0,0,1,1,-1) = 
     $  + 4.2561833953883235d-02
     $  + 3.3089514249958932d-01*tv01
     $  + 4.2771142986440044d-02*tv02
     $  + 3.5688685742597137d-03*tv03
     $  + 2.0954973101068707d-04*tv04
     $  + 8.7544434158133471d-06*tv05
     $  + 2.4062186086108688d-07*tv06
     $  + 2.7728194984089187d-09*tv07
     $  - 7.6559566355403117d-11*tv08
     $  - 3.1501612342558870d-12*tv09
     $  + 3.3459877468585252d-14*tv10
     $  + 4.0333595766267801d-15*tv11
     $  - 5.8224052646501250d-01*HY3(0,0,1)
     $  + 6.9314718055994530d-01*HY4(0,0,1,1)
      HY5(0,1,-1,-1,-1) = 
     $  - 6.7365547952682237d-03
     $  - 3.4286529141621258d-02*tv01
     $  - 6.8840170170275732d-03*tv02
     $  - 1.2704332689803235d-03*tv03
     $  - 1.4787767126158972d-04*tv04
     $  - 1.0413585642621615d-05*tv05
     $  - 4.1517140759699248d-07*tv06
     $  - 5.3439659402510695d-09*tv07
     $  + 2.7781700180675136d-10*tv08
     $  + 9.9205586909926692d-12*tv09
     $  - 2.7736473454099143d-13*tv10
     $  - 1.7683378840938849d-14*tv11
     $  + 2.7645451246534933d-16*tv12
     $  + 3.0721858829145982d-17*tv13
     $  + 5.5504108664821579d-02*HY2(0,1)
      HY5(0,1,-1,-1,1) = 
     $  + 4.4239483860061491d-02
     $  - 3.2493754537326350d-01*tu01
     $  + 4.4462186515298750d-02*tu02
     $  - 3.8108642536456408d-03*tu03
     $  + 2.2293231798666157d-04*tu04
     $  - 8.9901447113222695d-06*tu05
     $  + 2.2959225139995976d-07*tu06
     $  - 2.1985163564934731d-09*tu07
     $  - 7.0460025669936385d-11*tu08
     $  + 2.1618428565949139d-12*tu09
     $  + 3.7961815108691857d-14*tu10
     $  - 2.5062265861081495d-15*tu11
     $  + 5.7009070532142637d-01*HY2(0,1)
     $  - 5.8224052646501250d-01*HY3(0,1,-1)
     $  - 6.9314718055994530d-01*HY4(0,1,-1,-1)
      HY5(0,1,-1,1,-1) = 
     $  + 4.1824168833514614d-02
     $  + 2.9878381943835587d-01*tv01
     $  + 4.2063530444775636d-02*tv02
     $  + 3.8145573036522436d-03*tv03
     $  + 2.3963305636044003d-04*tv04
     $  + 1.0345567145401369d-05*tv05
     $  + 2.7130517497620301d-07*tv06
     $  + 1.7273255620176561d-09*tv07
     $  - 1.3978876407646153d-10*tv08
     $  - 2.7492226699257445d-12*tv09
     $  + 1.3553332679630927d-13*tv10
     $  + 4.7656087734784391d-15*tv11
     $  - 1.4423054189885051d-16*tv12
     $  - 5.2253066044918489d-01*HY2(0,1)
     $  + 4.8045301391820142d-01*HY3(0,1,-1)
     $  + 6.9314718055994530d-01*HY4(0,1,-1,1)
      HY5(0,1,-1,1,1) = 
     $  - 1.5970421220241350d-02
     $  + 9.8098905332736657d-02*tu01
     $  - 1.6167874610049324d-02*tu02
     $  + 2.1909422567422571d-03*tu03
     $  - 1.9780330842002595d-04*tu04
     $  + 1.1143616753061323d-05*tu05
     $  - 3.4970788285258598d-07*tu06
     $  + 2.4737298345971262d-09*tu07
     $  + 2.1049905271699688d-10*tu08
     $  - 3.6829751452188057d-12*tu09
     $  - 2.2984898297836793d-13*tu10
     $  + 5.8041435355729247d-15*tu11
     $  + 2.9753327209204345d-16*tu12
     $  - 1.6651232599446473d-01*HY2(0,1)
     $  + 2.4022650695910071d-01*HY3(0,1,-1)
      HY5(0,1,0,1,-1) = 
     $  + 4.6155088778537896d-02
     $  + 3.5912469692896398d-01*tv01
     $  + 4.6380859407450647d-02*tv02
     $  + 3.8633681101991486d-03*tv03
     $  + 2.2602267773980855d-04*tv04
     $  + 9.3668504249552797d-06*tv05
     $  + 2.5195369443104781d-07*tv06
     $  + 2.5727032623578792d-09*tv07
     $  - 9.5079191917240018d-11*tv08
     $  - 3.3913895763562877d-12*tv09
     $  + 5.3430708391974222d-14*tv10
     $  + 4.8668530674676388d-15*tv11
     $  - 6.3196619783816790d-01*HY2(0,1)
     $  + 3.4657359027997265d-01*HY2(0,1)*HY2(0,1)
     $  - 1.3862943611198906d+00*HY4(0,0,1,1)
      HY5(0,1,1,-1,-1) = 
     $  + 2.6517569052959506d-02
     $  + 1.7779971519631702d-01*tv01
     $  + 2.6707704581331518d-02*tv02
     $  + 2.6648397927870009d-03*tv03
     $  + 1.9046558373551644d-04*tv04
     $  + 9.7589088614312887d-06*tv05
     $  + 3.2991992381966999d-07*tv06
     $  + 4.8561819501772588d-09*tv07
     $  - 1.3539320891044926d-10*tv08
     $  - 7.2902837287752652d-12*tv09
     $  + 4.6565266727231378d-14*tv10
     $  + 1.0737158384822919d-14*tv11
     $  + 8.8429222559013066d-17*tv12
     $  - 3.0882537509683393d-01*HY2(0,1)
     $  + 2.4022650695910071d-01*HY3(0,1,1)
      HY5(0,1,1,-1,1) = 
     $  - 3.4235225044469286d-02
     $  + 2.3328399380319120d-01*tu01
     $  - 3.4504895043303540d-02*tu02
     $  + 3.7912859711035303d-03*tu03
     $  - 2.6991423023257518d-04*tu04
     $  + 1.1593278610997365d-05*tu05
     $  - 2.4410984754189600d-07*tu06
     $  - 9.0404989403384568d-10*tu07
     $  + 1.2141001239198240d-10*tu08
     $  + 2.0560625998471416d-12*tu09
     $  - 1.4056423603087806d-13*tu10
     $  - 3.5816535397430763d-15*tu11
     $  + 2.0254744342336250d-16*tu12
     $  - 4.0357837932696163d-01*HY2(0,1)
     $  + 4.8045301391820142d-01*HY3(0,1,1)
     $  - 6.9314718055994530d-01*HY4(0,1,1,-1)
      HY5(0,1,1,1,-1) = 
     $  - 3.9520972886442092d-02
     $  - 3.0546490933012253d-01*tv01
     $  - 3.9720322777238976d-02*tv02
     $  - 3.3467933739052856d-03*tv03
     $  - 1.9959549584313573d-04*tv04
     $  - 8.5499586955813381d-06*tv05
     $  - 2.4553310777499893d-07*tv06
     $  - 3.2119489955423060d-09*tv07
     $  + 7.1927096749843198d-11*tv08
     $  + 3.7520798598557195d-12*tv09
     $  - 1.1440674588088539d-14*tv10
     $  - 4.6108325614199602d-15*tv11
     $  - 6.0832641844878483d-17*tv12
     $  + 5.3721319360804020d-01*HY2(0,1)
     $  - 5.8224052646501250d-01*HY3(0,1,1)
     $  + 6.9314718055994530d-01*HY4(0,1,1,1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,1) -- completion endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplat1(r,nw,HR1,HR2,HR3,HR4,HR5, 
     $                                HY1,HY2,HY3,HY4,HY5, 
     $                                Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates the HPL for r2m1 < y < r2p1
** fillirr1dhplat1 is called by eval1dhplat1 after calling 
** fillirr1dhplat0 with argument r=(1-y)/(1+y) 
** it is guaranteed that nw is in the range 2:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
      implicit double precision (a-h,o-z) 
      dimension HR1(-1:1),HR2(-1:1,-1:1),HR3(-1:1,-1:1,-1:1), 
     $          HR4(-1:1,-1:1,-1:1,-1:1),
     $          HR5(-1:1,-1:1,-1:1,-1:1,-1:1) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  + 1.6449340668482264d+00
     $  + 6.9314718055994530d-01*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(0)
     $  - HR1( -1)*HR1(1)
     $  + HR1(0) *HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)
     $  + HR2( -1,1)
     $  - HR2(0, -1)
     $  - HR2(0,1) 
      if (r.lt.0d0) then 
      Hi2(0,1) = 
     $  - HR1( -1) 
     $  - HR1(1) 
      endif 
      if ( nw.gt.2 ) then 
      HY3(0,0,1) = 
     $  + 1.2020569031595942d+00
     $  - 1.6449340668482264d+00*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR2(0,-1)
     $  + HR1( -1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 1.6449340668482264d+00*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)
     $  - HR1(1) *HR2(-1,1)
     $  + HR1(1) *HR2(0,-1)
     $  + HR1(1) *HR2(0,1)
     $  - HR3( -1,-1,1)
     $  + HR3( -1,1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0, -1,1)
     $  - HR3(0,1, -1)
     $  - HR3(0,1,1) 
      HY3(0,1,1) = 
     $  + 1.2020569031595942d+00
     $  - 2.4022650695910071d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + HR1( -1)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)
     $  - HR1(0) *HR2(-1,1)
     $  + HR1(0) *HR2(0,-1)
     $  + HR1(0) *HR2(0,1)
     $  - 2.4022650695910071d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,1)
     $  - HR3( -1,-1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0,0, -1)
     $  - HR3(0,0,1) 
     $  - HR3(0,1, -1)
      if (r.lt.0d0) then 
      HY3(0,1,1) = HY3(0,1,1) 
     $  + 4.9348022005446793d+00*HR1(-1)
     $  + 4.9348022005446793d+00*HR1(1)
      Hi3(0,0,1) = 
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
     $  + HR1( -1)*HR1(1) 
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1) 
      Hi3(0,1,1) = 
     $  + 6.9314718055994530d-01*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(0)
     $  - HR1( -1)*HR1(1)
     $  + HR1(0) *HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)
     $  + HR2( -1,1)
     $  - HR2(0, -1)
     $  - HR2(0,1) 
      endif
      endif
      if ( nw.gt.3 ) then 
      HY4(0,0,0,1) = 
     $  + 1.0823232337111381d+00
     $  - 1.2020569031595942d+00*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1( -1)*HR3(0,1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.2020569031595942d+00*HR1(1)
     $  + 8.2246703342411321d-01*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  - HR1(1) *HR3(-1,1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + HR1(1) *HR3(0,1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  + HR4( -1,1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
     $  - HR4(0,1,1,1) 
      HY4(0,0,1,1) = 
     $  + 2.7058080842778454d-01
     $  - 1.2020569031595942d+00*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(0,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1( -1)*HR3(0,0,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + 2.5000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR1(1)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  - HR1(0) *HR3(-1,1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  + HR1(0) *HR3(0,1,1)
     $  - 1.2020569031595942d+00*HR1(1)
     $  + 1.2011325347955035d-01*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + HR1(1) *HR3(0,0,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(0,1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
     $  - HR4(0,0,1, -1)
     $  - HR4(0,0,1,1) 
     $  - 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
      HY4(0,1,1,1) = 
     $  + 1.0823232337111381d+00
     $  + 5.5504108664821579d-02*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  + 2.4022650695910071d-01*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  + HR1(0) *HR3(0,0,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  + 5.5504108664821579d-02*HR1(1)
     $  + 2.4022650695910071d-01*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR2(0,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
     $  - HR4(0,0,0,1) 
     $  - HR4(0,0,1, -1)
     $  - HR4(0,1, -1,-1)
      if (r.lt.0d0) then 
      HY4(0,0,1,1) = HY4(0,0,1,1) 
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(1)
     $  - 2.4674011002723396d+00*HR1(1)*HR1(1)
      HY4(0,1,1,1) = HY4(0,1,1,1) 
     $  - 3.4205442319285582d+00*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(0)
     $  + 4.9348022005446793d+00*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(0)*HR1(1)
     $  - 3.4205442319285582d+00*HR1(1)
     $  - 4.9348022005446793d+00*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR2(0,1)
      Hi4(0,0,0,1) = 
     $  - 1.666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(1)*HR1(1) 
     $  - 1.666666666666666d-01*HR1(1)*HR1(1)*HR1(1) 
      Hi4(0,0,1,1) = 
     $  - 3.465735902799726d-01*HR1(-1)*HR1(-1) 
     $  + 1.666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0) 
     $  + 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - HR1( -1)*HR1(0)*HR1(1) 
     $  - 6.931471805599453d-01*HR1(-1)*HR1(1) 
     $  + 5.000000000000000d-01*HR1(-1)*HR1(1)*HR1(1) 
     $  + HR1( -1)*HR2(0,-1) 
     $  + HR1( -1)*HR2(0,1) 
     $  - 5.000000000000000d-01*HR1(0)*HR1(1)*HR1(1) 
     $  - 3.465735902799726d-01*HR1(1)*HR1(1) 
     $  - HR1(1) *HR2(-1,1) 
     $  + HR1(1) *HR2(0,-1) 
     $  + HR1(1) *HR2(0,1) 
     $  - HR3( -1,-1,1) 
     $  + HR3( -1,1,1) 
     $  - HR3(0, -1,-1) 
     $  - HR3(0, -1,1) 
     $  - HR3(0,1, -1) 
     $  - HR3(0,1,1) 
      Hi4(0,1,1,1) = 
     $  + 1.404707559889125d+00*HR1(-1) 
     $  + 3.465735902799726d-01*HR1(-1)*HR1(-1) 
     $  - 1.666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  + 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - 6.931471805599453d-01*HR1(-1)*HR1(0) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(0)*HR1(0) 
     $  + HR1( -1)*HR1(0)*HR1(1) 
     $  + 6.931471805599453d-01*HR1(-1)*HR1(1) 
     $  + HR1( -1)*HR2(-1,1) 
     $  - 5.000000000000000d-01*HR1(0)*HR1(0)*HR1(1) 
     $  - 6.931471805599453d-01*HR1(0)*HR1(1) 
     $  - HR1(0) *HR2(-1,1) 
     $  + HR1(0) *HR2(0,-1) 
     $  + HR1(0) *HR2(0,1) 
     $  + 1.404707559889125d+00*HR1(1) 
     $  - 6.931471805599453d-01*HR2(-1,1) 
     $  + 6.931471805599453d-01*HR2(0,-1) 
     $  + 6.931471805599453d-01*HR2(0,1) 
     $  - HR3( -1,-1,1) 
     $  - HR3(0, -1,-1) 
     $  - HR3(0,0, -1) 
     $  - HR3(0,0,1)  
     $  - HR3(0,1, -1) 
      endif
      endif
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(0,0,0,0,1) = 
     $  + 1.0369277551433699d+00
     $  - 1.0823232337111381d+00*HR1(-1)
     $  + 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  - 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,-1,1,1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  + HR1( -1)*HR4(0,1,1,-1)
     $  + HR1( -1)*HR4(0,1,1,1)
     $  - 4.1666666666666666d-02*HR1(0)*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.0823232337111381d+00*HR1(1)
     $  + 6.0102845157979714d-01*HR1(1)*HR1(1)
     $  - 2.7415567780803773d-01*HR1(1)*HR1(1)*HR1(1)
     $  - 2.8881132523331054d-02*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,1,1)
     $  - HR1(1) *HR4(-1,1,1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,-1,1,1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  + HR1(1) *HR4(0,1,1,-1)
     $  + HR1(1) *HR4(0,1,1,1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - HR5( -1,-1,1,1,1)
     $  + HR5( -1,1,1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - HR5(0, -1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0, -1,1,1,1)
     $  - HR5(0,1, -1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1, -1,1,1)
     $  - HR5(0,1,1, -1,-1)
     $  - HR5(0,1,1, -1,1)
     $  - HR5(0,1,1,1, -1)
     $  - HR5(0,1,1,1,1) 
      HY5(0,0,0,1,1) = 
     $  + 9.6551159989443734d-02
     $  - 2.7058080842778454d-01*HR1(-1)
     $  + 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(-1,1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,1)
     $  + HR1( -1)*HR4(0,0,1,-1)
     $  + HR1( -1)*HR4(0,0,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  + HR1( -1)*HR4(0,1,1,-1)
     $  - 8.3333333333333333d-02*HR1(0)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + HR1(0) *HR1(1)*HR3(-1,1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,1,1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(-1,-1,1,1)
     $  - HR1(0) *HR4(-1,1,1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,-1,1,1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  + HR1(0) *HR4(0,1,-1,1)
     $  + HR1(0) *HR4(0,1,1,-1)
     $  + HR1(0) *HR4(0,1,1,1)
     $  - 2.7058080842778454d-01*HR1(1)
     $  + 6.0102845157979714d-01*HR1(1)*HR1(1)
     $  - 4.0037751159850118d-02*HR1(1)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,1)
     $  + HR1(1) *HR4(0,0,1,-1)
     $  + HR1(1) *HR4(0,0,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  + HR1(1) *HR4(0,1,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0, -1,1,1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,0,1, -1,1)
     $  - HR5(0,0,1,1, -1)
     $  - HR5(0,0,1,1,1) 
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  - HR5(0,1, -1,1,1)
     $  - 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  - HR5(0,1,1, -1,1)
     $  - HR5(0,1,1,1, -1)
      HY5(0,0,1,0,1) = 
     $  + 2.2881039760335375d-01
     $  - 8.1174242528335364d-01*HR1(-1)
     $  - 1.7721476084810206d+00*HR1(-1)*HR1(-1)
     $  + 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,1,1)
     $  - 3.5442952169620413d+00*HR1(-1)*HR1(1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,1,-1)
     $  - 8.2246703342411321d-01*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(-1,1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,1,1)
     $  - 8.1174242528335364d-01*HR1(1)
     $  - 1.7721476084810206d+00*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  + HR1(1) *HR1(1)*HR3(0,0,-1)
     $  + HR1(1) *HR1(1)*HR3(0,0,1)
     $  + HR1(1) *HR1(1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(1) *HR2(0,-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,1,1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,1,-1)
     $  + HR2( -1,1)*HR3(-1,1,1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  + HR2(0, -1)*HR3(0,1,1)
     $  + HR2(0,1) *HR3(-1,-1,1)
     $  - HR2(0,1) *HR3(-1,1,1)
     $  + HR2(0,1) *HR3(0,1,-1)
     $  + HR2(0,1) *HR3(0,1,1)
     $  - 1.6449340668482264d+00*HR3(-1,-1,1)
     $  + 1.6449340668482264d+00*HR3(-1,1,1)
     $  - 1.6449340668482264d+00*HR3(0,-1,-1)
     $  - 1.6449340668482264d+00*HR3(0,-1,1)
     $  - 1.6449340668482264d+00*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR3(0,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(0,1,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,1,1,-1)
     $  - 2.0794415416798359d+00*HR4(0,1,1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - HR5( -1,1,-1,1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,0,1)
     $  + 5.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  - HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,1,1)
     $  + 5.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,1)
     $  + HR5(0, -1,1,0,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + 4.0000000000000000d+00*HR5(0,0,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + 5.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,1,1)
     $  - HR5(0,1,0,1, -1)
     $  - HR5(0,1,0,1,1) 
     $  + 5.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,1,1,1,-1)
      HY5(0,0,1,1,1) = 
     $  + 9.6551159989443734d-02
     $  - 1.0823232337111381d+00*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,0,-1)
     $  + HR1( -1)*HR4(0,0,0,1)
     $  + HR1( -1)*HR4(0,0,1,-1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  - 8.3333333333333333d-02*HR1(0)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,1)
     $  - HR1(0) *HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,1)
     $  + HR1(0) *HR4(0,0,1,-1)
     $  + HR1(0) *HR4(0,0,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  + HR1(0) *HR4(0,1,-1,1)
     $  + HR1(0) *HR4(0,1,1,-1)
     $  - 1.0823232337111381d+00*HR1(1)
     $  - 2.7752054332410789d-02*HR1(1)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,0,-1)
     $  + HR1(1) *HR4(0,0,0,1)
     $  + HR1(1) *HR4(0,0,1,-1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 2.4022650695910071d-01*HR3(0,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,1)
     $  + 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0, -1,1)
     $  - HR5(0,0,0,1, -1)
     $  - HR5(0,0,0,1,1) 
     $  - 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  - HR5(0,0,1, -1,1)
     $  - HR5(0,0,1,1, -1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1,1, -1,-1)
      HY5(0,1,0,1,1) = 
     $  + 2.2881039760335375d-01
     $  + 4.0801720544311065d+00*HR1(-1)
     $  - 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,1,-1)
     $  - 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,1)
     $  + HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,1)
     $  + HR1(0) *HR1(0)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(0)*HR3(-1,1,1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,-1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,1)
     $  + HR1(0) *HR1(0)*HR3(0,1,-1)
     $  + HR1(0) *HR1(0)*HR3(0,1,1)
     $  + 1.2020569031595942d+00*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(0) *HR2(0,-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,1,1)
     $  + 4.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,1,1,-1)
     $  + 4.0801720544311065d+00*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,0,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + 1.2020569031595942d+00*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  - HR2( -1,1)*HR3(-1,-1,1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,0,-1)
     $  - HR2( -1,1)*HR3(0,0,1)
     $  - HR2( -1,1)*HR3(0,1,-1)
     $  - 1.2020569031595942d+00*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  + HR2(0, -1)*HR3(0,0,1)
     $  - 1.2020569031595942d+00*HR2(0,1)
     $  - 3.4657359027997265d-01*HR2(0,1)*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + HR2(0,1) *HR3(0,0,-1)
     $  + HR2(0,1) *HR3(0,0,1)
     $  + 4.8045301391820142d-01*HR3(-1,-1,1)
     $  - 4.8045301391820142d-01*HR3(-1,1,1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  + 4.8045301391820142d-01*HR3(0,-1,1)
     $  + 4.8045301391820142d-01*HR3(0,1,-1)
     $  + 4.8045301391820142d-01*HR3(0,1,1)
     $  + 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  - 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,0,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,1,1)
     $  - 2.7725887222397812d+00*HR4(0,1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,1,1,-1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,0,-1)
     $  - HR5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + 5.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  - HR5(0,0,1,0, -1)
     $  - HR5(0,0,1,0,1) 
     $  + 4.0000000000000000d+00*HR5(0,0,1,1,-1)
     $  + 7.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  + HR5(0,1,0,1, -1)
     $  + 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
      HY5(0,1,1,1,1) = 
     $  + 1.0369277551433699d+00
     $  - 9.6181291076284771d-03*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 4.1666666666666666d-02*HR1(0)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(0,1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,-1)
     $  - 5.5504108664821579d-02*HR1(0)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,0,-1)
     $  + HR1(0) *HR4(0,0,0,1)
     $  + HR1(0) *HR4(0,0,1,-1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  - 9.6181291076284771d-03*HR1(1)
     $  - 5.5504108664821579d-02*HR2(-1,1)
     $  + 5.5504108664821579d-02*HR2(0,-1)
     $  + 5.5504108664821579d-02*HR2(0,1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,0,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,0,1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0,0, -1)
     $  - HR5(0,0,0,0,1) 
     $  - HR5(0,0,0,1, -1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,1, -1,-1,-1)
      if (r.lt.0d0) then 
      HY5(0,0,0,1,1) = HY5(0,0,0,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.2246703342411321d-01*HR1(1)*HR1(1)*HR1(1)
      HY5(0,0,1,1,1) = HY5(0,0,1,1,1) 
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,1)
     $  + 2.4674011002723396d+00*HR1(0)*HR1(1)*HR1(1)
     $  + 1.7102721159642791d+00*HR1(1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(0,1)
     $  + 4.9348022005446793d+00*HR3(-1,-1,1)
     $  - 4.9348022005446793d+00*HR3(-1,1,1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,1)
     $  + 4.9348022005446793d+00*HR3(0,1,-1)
     $  + 4.9348022005446793d+00*HR3(0,1,1)
      HY5(0,1,0,1,1) = HY5(0,1,0,1,1) 
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(0,1)
     $  - 9.8696044010893586d+00*HR3(-1,-1,1)
     $  + 9.8696044010893586d+00*HR3(-1,1,1)
     $  - 9.8696044010893586d+00*HR3(0,-1,-1)
     $  - 9.8696044010893586d+00*HR3(0,-1,1)
     $  - 9.8696044010893586d+00*HR3(0,1,-1)
     $  - 9.8696044010893586d+00*HR3(0,1,1)
      HY5(0,1,1,1,1) = HY5(0,1,1,1,1) 
     $  - 2.8732418312458363d+00*HR1(-1)
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(0)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(0)*HR1(0)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 2.4674011002723396d+00*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(0)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(0)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(0,1)
     $  - 2.8732418312458363d+00*HR1(1)
     $  + 3.4205442319285582d+00*HR2(-1,1)
     $  - 3.4205442319285582d+00*HR2(0,-1)
     $  - 3.4205442319285582d+00*HR2(0,1)
     $  + 4.9348022005446793d+00*HR3(-1,-1,1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,0,-1)
     $  + 4.9348022005446793d+00*HR3(0,0,1)
     $  + 4.9348022005446793d+00*HR3(0,1,-1)
      Hi5(0,0,0,0,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 4.1666666666666666d-02*HR1(1)*HR1(1)*HR1(1)*HR1(1)
      Hi5(0,0,0,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1( -1)*HR3(0,1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  - HR1(1) *HR3(-1,1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + HR1(1) *HR3(0,1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  + HR4( -1,1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
     $  - HR4(0,1,1,1) 
      Hi5(0,0,1,0,1) = 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,1,1)
     $  + 8.2246703342411321d-01*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,1,1)
     $  - 3.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR4(-1,1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,1,1,-1)
     $  + 3.0000000000000000d+00*HR4(0,1,1,1)
      Hi5(0,0,1,1,1) = 
     $  - 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(0,1)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1( -1)*HR3(0,0,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + 2.5000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR1(1)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  - HR1(0) *HR3(-1,1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  + HR1(0) *HR3(0,1,1)
     $  - 7.0235377994456286d-01*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + HR1(1) *HR3(0,0,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(0,1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
     $  - HR4(0,0,1, -1)
     $  - HR4(0,0,1,1) 
     $  - 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
      Hi5(0,1,0,1,1) = 
     $  - 1.2020569031595942d+00*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR2(0,1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,1,-1)
     $  - HR1(0) *HR1(1)*HR2(-1,1)
     $  + HR1(0) *HR1(1)*HR2(0,-1)
     $  + HR1(0) *HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,1,1)
     $  - 1.2020569031595942d+00*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,1,-1)
     $  + 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR2(0,1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR3(0,1,1)
     $  - 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,1,1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,0,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,1,1)
     $  + 4.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,1,1,-1)
      Hi5(0,1,1,1,1) = 
     $  - 1.0846773019780311d+00*HR1(-1)
     $  + 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  + 1.4047075598891257d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  - 1.4047075598891257d+00*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  + HR1(0) *HR3(0,0,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  - 1.0846773019780311d+00*HR1(1)
     $  - 1.4047075598891257d+00*HR2(-1,1)
     $  + 1.4047075598891257d+00*HR2(0,-1)
     $  + 1.4047075598891257d+00*HR2(0,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
     $  - HR4(0,0,0,1) 
     $  - HR4(0,0,1, -1)
     $  - HR4(0,1, -1,-1)
      endif 
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
       HY2(0,-1) = 
     $  + 8.2246703342411321d-01
     $  - 6.9314718055994530d-01*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)
     $  - HR2( -1,1)
      if ( nw.gt.2 ) then 
      HY3(0,0,-1) = 
     $  + 9.0154267736969571d-01
     $  - 8.2246703342411321d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)
     $  + HR1(1) *HR2(-1,1)
     $  + HR3( -1,-1,1)
     $  - HR3( -1,1,1)
      HY3(0,-1,-1) = 
     $  + 1.5025711289494928d-01
     $  - 2.4022650695910071d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR2(-1,1)
     $  - HR3( -1,-1,1)
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,-1) = 
     $  + 9.4703282949724591d-01
     $  - 9.0154267736969571d-01*HR1(-1)
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 9.0154267736969571d-01*HR1(1)
     $  + 4.1123351671205660d-01*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(-1,1,1)
     $  - HR4( -1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4( -1,1,1,1)
      HY4(0,0,-1,-1) = 
     $  + 8.7785671568655302d-02
     $  - 1.5025711289494928d-01*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  - 1.5025711289494928d-01*HR1(1)
     $  + 1.2011325347955035d-01*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
      HY4(0,-1,-1,-1) = 
     $  + 2.3752366322618485d-02
     $  - 5.5504108664821579d-02*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - 5.5504108664821579d-02*HR1(1)
     $  - 2.4022650695910071d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - HR4( -1,-1,-1,1)
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then
      HY5(0,0,0,0,-1) = 
     $  + 9.7211977044690930d-01
     $  - 9.4703282949724591d-01*HR1(-1)
     $  + 4.5077133868484785d-01*HR1(-1)*HR1(-1)
     $  - 1.3707783890401886d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 9.0154267736969571d-01*HR1(-1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  - 9.4703282949724591d-01*HR1(1)
     $  + 4.5077133868484785d-01*HR1(1)*HR1(1)
     $  - 1.3707783890401886d-01*HR1(1)*HR1(1)*HR1(1)
     $  + 2.8881132523331054d-02*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,1,1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,1,1)
     $  + HR1(1) *HR4(-1,1,1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  + HR5( -1,-1,1,1,1)
     $  - HR5( -1,1,1,1,1)
      HY5(0,0,0,-1,-1) = 
     $  + 4.8936397049969063d-02
     $  - 8.7785671568655302d-02*HR1(-1)
     $  + 7.5128556447474642d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.5025711289494928d-01*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(-1,1,1,1)
     $  - 8.7785671568655302d-02*HR1(1)
     $  + 7.5128556447474642d-02*HR1(1)*HR1(1)
     $  - 4.0037751159850118d-02*HR1(1)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,1,1)
      HY5(0,0,-1,0,-1) = 
     $  + 9.2748467341632644d-02
     $  - 1.6265466739742008d-01*HR1(-1)
     $  + 1.3478823976576390d-01*HR1(-1)*HR1(-1)
     $  - 1.3707783890401886d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + 2.6957647953152780d-01*HR1(-1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  - 1.6265466739742008d-01*HR1(1)
     $  + 1.3478823976576390d-01*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  + 8.2246703342411321d-01*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  + HR2( -1,1)*HR3(-1,1,1)
     $  + 8.2246703342411321d-01*HR3(-1,-1,1)
     $  - 8.2246703342411321d-01*HR3(-1,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - HR5( -1,1,-1,1,1)
      HY5(0,0,-1,-1,-1) = 
     $  + 9.6015684431298325d-03
     $  - 2.3752366322618485d-02*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - 2.3752366322618485d-02*HR1(1)
     $  + 2.7752054332410789d-02*HR1(1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
      HY5(0,-1,0,-1,-1) = 
     $  + 1.3531263989594243d-02
     $  - 3.2893195194356041d-02*HR1(-1)
     $  + 7.5128556447474642d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  + 1.5025711289494928d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.2893195194356041d-02*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 1.5025711289494928d-01*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + HR2( -1,1)*HR3(-1,-1,1)
     $  - 4.8045301391820142d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(-1,1,1)
     $  - 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,1,-1,1)
       HY5(0,-1,-1,-1,-1) = 
     $  + 3.1350096016808622d-03
     $  - 9.6181291076284771d-03*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 9.6181291076284771d-03*HR1(1)
     $  - 5.5504108664821579d-02*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - HR5( -1,-1,-1,-1,1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  + 5.8224052646501250d-01
     $  + 6.9314718055994530d-01*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(0)
     $  - HR2(0, -1)
      if (r.lt.0d0) then 
      Hi2(-1,1) = 
     $  - HR1( -1) 
      endif 
      if ( nw.gt.2 ) then 
      HY3(0,-1,1) = 
     $  + 2.4307035167006157d-01
     $  - 5.8224052646501250d-01*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  + HR1( -1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)
     $  - 5.8224052646501250d-01*HR1(1)
     $  + HR1(1) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  + HR3( -1,-1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0, -1,1)
      HY3(0,1,-1) = 
     $  + 5.0821521280468485d-01
     $  + 1.0626935403832139d+00*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  - HR1( -1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)
     $  - HR1(1) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,1)
     $  + HR3( -1,-1,1)
     $  + 2.0000000000000000d+00*HR3(0,-1,-1)
     $  + HR3(0, -1,1)
     $  + HR3(0,1, -1)
      HY3(-1,-1,1) = 
     $  + 9.4753004230127705d-02
     $  - 5.8224052646501250d-01*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR2(0,-1)
     $  - HR3(0, -1,-1)
      HY3(-1,1,1) = 
     $  + 5.3721319360804020d-01
     $  - 2.4022650695910071d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + HR1(0) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)
     $  - HR3(0, -1,-1)
     $  - HR3(0,0, -1)
      if (r.lt.0d0) then 
      HY3(-1,1,1) = HY3(-1,1,1) 
     $  + 4.9348022005446793d+00*HR1(-1)
      Hi3(0,-1,1) = 
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
     $  + HR1( -1)*HR1(1) 
     $  - HR2( -1,1) 
      Hi3(0,1,-1) = 
     $  - 6.9314718055994530d-01*HR1(-1) 
     $  - 6.9314718055994530d-01*HR1(1) 
      Hi3(-1,-1,1) = 
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
      Hi3(-1,1,1) = 
     $  + 6.9314718055994530d-01*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
     $  + HR1( -1)*HR1(0) 
     $  - HR2(0, -1) 
      endif 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,-1,1) = 
     $  + 1.1787599965050932d-01
     $  - 2.4307035167006157d-01*HR1(-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  - HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(-1,1,1)
     $  - 2.4307035167006157d-01*HR1(1)
     $  + 2.9112026323250625d-01*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
      HY4(0,0,1,-1) = 
     $  + 1.7284527823898438d-01
     $  - 5.0821521280468485d-01*HR1(-1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR3(0,-1,1)
     $  - HR1( -1)*HR3(0,1,-1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0821521280468485d-01*HR1(1)
     $  - 5.3134677019160696d-01*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR3(0,-1,1)
     $  - HR1(1) *HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR3(0,1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + HR4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + HR4(0,1, -1,1)
     $  + HR4(0,1,1, -1)
      HY4(0,-1,0,1) = 
     $  + 2.0293560632083841d-01
     $  - 3.8889584616810632d-01*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(-1,1,1)
     $  - 3.8889584616810632d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
      HY4(0,-1,-1,1) = 
     $  + 3.4159126166513913d-02
     $  - 9.4753004230127705d-02*HR1(-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  - 9.4753004230127705d-02*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
      HY4(0,-1,1,-1) = 
     $  + 5.4653052738263652d-02
     $  - 2.1407237086670622d-01*HR1(-1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - 2.1407237086670622d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  + HR4( -1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + HR4(0, -1,1,-1)
      HY4(0,1,-1,-1) = 
     $  + 1.1412342741606084d-01
     $  + 4.7533770109129867d-01*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR1(1)
     $  + 4.7533770109129867d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR2(0,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,1, -1,-1)
      HY4(0,-1,1,1) = 
     $  + 9.3097125991768577d-02
     $  - 5.3721319360804020d-01*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  - 5.3721319360804020d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  - HR4( -1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
      HY4(0,1,-1,1) = 
     $  + 1.9355535381306524d-01
     $  + 1.4780047665430420d+00*HR1(-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR1(1)
     $  + HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  - HR1(0) *HR3(0,-1,1)
     $  - HR1(0) *HR3(0,1,-1)
     $  + 1.4780047665430420d+00*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR2(0,1)
     $  - 5.8224052646501250d-01*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - HR4( -1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  - HR4(0, -1,0,1)
     $  + HR4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
     $  + HR4(0,1, -1,-1)
      HY4(0,1,1,-1) = 
     $  + 4.3369237704895519d-01
     $  - 1.1073038989294665d+00*HR1(-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  - 1.1073038989294665d+00*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  - 1.0626935403832139d+00*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  - HR2(0, -1)*HR2(0,1)
     $  + 1.0626935403832139d+00*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,1)
     $  + HR4(0, -1,0,1)
     $  + HR4(0,0, -1,1)
     $  + HR4(0,0,1, -1)
     $  + HR4(0,1, -1,-1)
      HY4(-1,-1,-1,1) = 
     $  + 1.4134237214990008d-02
     $  - 9.4753004230127705d-02*HR1(-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  - HR4(0, -1,-1,-1)
      HY4(-1,-1,1,1) = 
     $  + 4.0758239159309251d-02
     $  - 5.3721319360804020d-01*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0,0, -1,-1)
      HY4(-1,1,1,1) = 
     $  + 5.1747906167389938d-01
     $  + 5.5504108664821579d-02*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
      if (r.lt.0d0) then 
      HY4(0,-1,1,1) = HY4(0,-1,1,1) 
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR2(-1,1)
      HY4(0,1,1,-1) = HY4(0,1,1,-1) 
     $  + 3.4205442319285582d+00*HR1(-1)
     $  + 3.4205442319285582d+00*HR1(1)
      HY4(-1,-1,1,1) = HY4(-1,-1,1,1) 
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1) 
      HY4(-1,1,1,1) = HY4(-1,1,1,1)
     $  - 3.4205442319285582d+00*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(0)
     $  + 4.9348022005446793d+00*HR2(0,-1)
      Hi4(0,0,-1,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1) 
     $  + HR1(1) *HR2(-1,1) 
     $  + HR3( -1,-1,1) 
     $  - HR3( -1,1,1) 
      Hi4(0,0,1,-1) = 
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1) 
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1) 
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1) 
      Hi4(0,-1,0,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  + HR1( -1)*HR2(-1,1) 
     $  - HR1(1) *HR2(-1,1) 
     $  - 2.0000000000000000d+00*HR3(-1,-1,1) 
     $  + 2.0000000000000000d+00*HR3(-1,1,1) 
      Hi4(0,-1,-1,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  + HR1( -1)*HR2(-1,1) 
     $  - HR3( -1,-1,1) 
      Hi4(0,-1,1,-1) = 
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1) 
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1) 
     $  - 6.9314718055994530d-01*HR2(-1,1) 
      Hi4(0,1,-1,-1) =  
     $  - 2.4022650695910071d-01*HR1(-1) 
     $  - 2.4022650695910071d-01*HR1(1) 
      Hi4(0,-1,1,1) = 
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  + HR1( -1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)
     $  + HR1(1) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  + HR3( -1,-1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0, -1,1)
      Hi4(0,1,-1,1) = 
     $  - 5.8224052646501250d-01*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  - HR1( -1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR1(1)
     $  - HR1(1) *HR2(0,-1)
     $  + HR3( -1,-1,1)
     $  + 2.0000000000000000d+00*HR3(0,-1,-1)
     $  + HR3(0, -1,1)
     $  + HR3(0,1, -1)
      Hi4(0,1,1,-1) = 
     $  + 1.0626935403832139d+00*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,1)
      Hi4(-1,-1,-1,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
      Hi4(-1,-1,1,1) = 
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR2(0,-1)
     $  - HR3(0, -1,-1)
      Hi4(-1,1,1,1) = 
     $  + 1.4047075598891257d+00*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + HR1(0) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)
     $  - HR3(0, -1,-1)
     $  - HR3(0,0, -1)
      endif 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(-1,-1,-1,-1,1) = 
     $  + 1.8016537870380179d-03
     $  - 1.4134237214990008d-02*HR1(-1)
     $  + 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,-1)
      HY5(-1,-1,-1,1,1) = 
     $  + 3.8760673146652637d-03
     $  - 4.0758239159309251d-02*HR1(-1)
     $  + 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0,0, -1,-1,-1)
      HY5(-1,-1,1,-1,1) = 
     $  + 6.2154684604081354d-03
     $  - 8.7985537010508960d-02*HR1(-1)
     $  - 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,0,-1,-1)
      HY5(-1,-1,1,1,1) = 
     $  + 1.8530786065466613d-02
     $  - 5.1747906167389938d-01*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0,0, -1,-1)
      HY5(-1,1,-1,1,1) = 
     $  + 3.8880058841843904d-02
     $  + 1.9248049955307152d+00*HR1(-1)
     $  - 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,-1)
     $  - 5.3721319360804020d-01*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  - 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,0,-1)
      HY5(-1,1,1,1,1) = 
     $  + 5.0840057924226870d-01
     $  - 9.6181291076284771d-03*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,0,-1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,0,-1)
     $  + 5.5504108664821579d-02*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,0,-1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0,0, -1)
      HY5(0,-1,-1,-1,1) = 
     $  + 4.1914400448554060d-03
     $  - 1.4134237214990008d-02*HR1(-1)
     $  + 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 9.4753004230127705d-02*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  - 1.4134237214990008d-02*HR1(1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  - 9.4753004230127705d-02*HR2(-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
      HY5(0,-1,-1,0,1) = 
     $  + 3.0172237496701167d-02
     $  - 7.7340900566758219d-02*HR1(-1)
     $  + 1.9444792308405316d-01*HR1(-1)*HR1(-1)
     $  - 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 3.8889584616810632d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  - 7.7340900566758219d-02*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  - 3.8889584616810632d-01*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(-1,-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0,1) *HR3(-1,-1,1)
     $  - 1.6449340668482264d+00*HR3(-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 6.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0,1, -1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
      HY5(0,-1,-1,1,-1) = 
     $  + 5.9459097989450212d-03
     $  - 2.3275066086727564d-02*HR1(-1)
     $  + 1.0703618543335311d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 2.1407237086670622d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 2.3275066086727564d-02*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.1407237086670622d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,1,-1)
      HY5(0,-1,-1,1,1) = 
     $  + 8.7734377821481916d-03
     $  - 4.0758239159309251d-02*HR1(-1)
     $  + 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  - 4.0758239159309251d-02*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  - 5.3721319360804020d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
      HY5(0,-1,0,-1,1) = 
     $  + 1.7042475614121991d-02
     $  - 4.5512223866526096d-02*HR1(-1)
     $  + 1.2153517583503078d-01*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,1,1)
     $  + 2.4307035167006157d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  + 4.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  - 4.5512223866526096d-02*HR1(1)
     $  - 5.8224052646501250d-01*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  - 2.4307035167006157d-01*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  - HR2( -1,1)*HR3(-1,-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,1,1)
     $  - 1.1644810529300250d+00*HR3(-1,-1,1)
     $  + 1.1644810529300250d+00*HR3(-1,1,1)
     $  + 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
      HY5(0,-1,0,1,-1) = 
     $  + 2.2495758621687517d-02
     $  - 6.9368034302854577d-02*HR1(-1)
     $  + 2.5410760640234242d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0821521280468485d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  - 6.9368034302854577d-02*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - 5.0821521280468485d-01*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  - HR2( -1,1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,-1,1)
     $  - HR2( -1,1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,1,1)
     $  + 2.1253870807664278d+00*HR3(-1,-1,1)
     $  - 2.1253870807664278d+00*HR3(-1,1,1)
     $  + 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + HR5(0,1, -1,1,-1)
      HY5(0,-1,0,1,1) = 
     $  + 3.0833054551948363d-02
     $  - 1.1285749644390297d-01*HR1(-1)
     $  + 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR1(0)*HR3(-1,-1,1)
     $  + HR1(0) *HR1(0)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,1,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  + HR1(0) *HR4(0,1,-1,1)
     $  - 1.1285749644390297d-01*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - 1.2020569031595942d+00*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  + HR2( -1,1)*HR3(-1,-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,0,-1)
     $  + HR2( -1,1)*HR3(0,0,1)
     $  + HR2( -1,1)*HR3(0,1,-1)
     $  - 4.8045301391820142d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(-1,1,1)
     $  - 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,0,1, -1,1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - HR5(0,1, -1,1,-1)
      HY5(0,-1,1,-1,-1) = 
     $  + 9.4133341974174110d-03
     $  - 5.0916764064292634d-02*HR1(-1)
     $  - 2.3766885054564933d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 4.7533770109129867d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  - 5.0916764064292634d-02*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + 4.7533770109129867d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - 6.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,1,-1,-1)
      HY5(0,-1,1,-1,1) = 
     $  + 1.3833955759762555d-02
     $  - 8.7985537010508960d-02*HR1(-1)
     $  - 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  - 1.4780047665430420d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR2(-1,1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - HR1(0) *HR4(0,-1,1,-1)
     $  - 8.7985537010508960d-02*HR1(1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 1.4780047665430420d+00*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + 5.8224052646501250d-01*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,1,-1,-1)
      HY5(0,-1,1,0,1) = 
     $  + 7.6026642213084631d-02
     $  - 3.5228267839753708d-01*HR1(-1)
     $  - 1.7721476084810206d+00*HR1(-1)*HR1(-1)
     $  + 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - 3.5442952169620413d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,-1,0,1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + HR1(0) *HR1(1)*HR3(0,-1,1)
     $  + HR1(0) *HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,1)
     $  - HR1(0) *HR4(0,1,-1,-1)
     $  - HR1(0) *HR4(0,1,-1,1)
     $  - 3.5228267839753708d-01*HR1(1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,-1,0,1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + 3.5442952169620413d+00*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,1,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  - HR2(0,1) *HR3(-1,-1,1)
     $  + 1.6449340668482264d+00*HR3(-1,-1,1)
     $  - 1.6449340668482264d+00*HR3(0,-1,-1)
     $  - 1.6449340668482264d+00*HR3(0,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 6.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,0,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,0,1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + 4.0000000000000000d+00*HR5(0,0,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + HR5(0,1, -1,1,-1)
      HY5(0,-1,1,1,-1) = 
     $  + 2.2801059128486651d-02
     $  - 2.0286579517988963d-01*HR1(-1)
     $  + 5.5365194946473328d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 1.1073038989294665d+00*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  - 2.0286579517988963d-01*HR1(1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  - 1.1073038989294665d+00*HR2(-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,0,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(0,-1,1)
     $  - 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + HR5(0,0, -1,1,-1)
      HY5(0,-1,1,1,1) = 
     $  + 3.9984858137537496d-02
     $  - 5.1747906167389938d-01*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,0,-1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,1)
     $  - 5.1747906167389938d-01*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,0,-1)
     $  + 5.5504108664821579d-02*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0, -1,1)
      HY5(0,0,-1,-1,1) = 
     $  + 1.2444228784499648d-02
     $  - 3.4159126166513913d-02*HR1(-1)
     $  + 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 9.4753004230127705d-02*HR1(-1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(-1,-1,1,1)
     $  - 3.4159126166513913d-02*HR1(1)
     $  + 4.7376502115063852d-02*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(-1,1,1)
     $  + 5.8224052646501250d-01*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
      HY5(0,0,-1,0,1) = 
     $  + 1.0679981350605469d-01
     $  - 2.0293560632083841d-01*HR1(-1)
     $  + 1.9444792308405316d-01*HR1(-1)*HR1(-1)
     $  - 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 3.8889584616810632d-01*HR1(-1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(-1,1,1,1)
     $  - 2.0293560632083841d-01*HR1(1)
     $  + 1.9444792308405316d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  - HR2( -1,1)*HR3(-1,1,1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(-1,1,1)
     $  - HR2(0,1) *HR3(-1,-1,1)
     $  + HR2(0,1) *HR3(-1,1,1)
     $  + 1.6449340668482264d+00*HR3(-1,-1,1)
     $  - 1.6449340668482264d+00*HR3(-1,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + HR5( -1,1,-1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - HR5(0,1, -1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1, -1,1,1)
      HY5(0,0,-1,1,-1) = 
     $  + 1.6991592326175436d-02
     $  - 5.4653052738263652d-02*HR1(-1)
     $  + 1.0703618543335311d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 2.1407237086670622d-01*HR1(-1)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  - 5.4653052738263652d-02*HR1(1)
     $  + 1.0703618543335311d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,1,1)
     $  - 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,1,-1)
      HY5(0,0,-1,1,1) = 
     $  + 2.4107342184124538d-02
     $  - 9.3097125991768577d-02*HR1(-1)
     $  + 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,-1,1,1)
     $  - 9.3097125991768577d-02*HR1(1)
     $  + 2.6860659680402010d-01*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0, -1,1,1)
      HY5(0,0,0,-1,1) = 
     $  + 5.9142607400864533d-02
     $  - 1.1787599965050932d-01*HR1(-1)
     $  + 1.2153517583503078d-01*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + 2.4307035167006157d-01*HR1(-1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - HR1( -1)*HR4(-1,1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,-1,1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(-1,1,1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,1,1)
     $  + HR1(0) *HR4(-1,1,1,1)
     $  - 1.1787599965050932d-01*HR1(1)
     $  + 1.2153517583503078d-01*HR1(1)*HR1(1)
     $  - 9.7040087744168750d-02*HR1(1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - HR5(0, -1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0, -1,1,1,1)
      HY5(0,0,0,1,-1) = 
     $  + 7.4276054639867797d-02
     $  - 1.7284527823898438d-01*HR1(-1)
     $  + 2.5410760640234242d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0821521280468485d-01*HR1(-1)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - HR1( -1)*HR4(-1,1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,1,-1)
     $  - HR1( -1)*HR4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  - HR1( -1)*HR4(0,1,-1,1)
     $  - HR1( -1)*HR4(0,1,1,-1)
     $  + 1.1552453009332421d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.7284527823898438d-01*HR1(1)
     $  + 2.5410760640234242d-01*HR1(1)*HR1(1)
     $  + 1.7711559006386898d-01*HR1(1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,1,-1)
     $  - HR1(1) *HR4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - HR1(1) *HR4(0,1,-1,1)
     $  - HR1(1) *HR4(0,1,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  + HR5(0, -1,1,1,1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  + HR5(0,1, -1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  + HR5(0,1,1, -1,1)
     $  + HR5(0,1,1,1, -1)
      HY5(0,0,1,-1,-1) = 
     $  + 2.5535023438634211d-02
     $  - 1.1412342741606084d-01*HR1(-1)
     $  - 2.3766885054564933d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 4.7533770109129867d-01*HR1(-1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 1.1412342741606084d-01*HR1(1)
     $  - 2.3766885054564933d-01*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 2.4022650695910071d-01*HR3(0,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  + 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - 6.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1,1, -1,-1)
      HY5(0,0,1,-1,1) = 
     $  + 3.6321732111088421d-02
     $  - 1.9355535381306524d-01*HR1(-1)
     $  - 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - 1.4780047665430420d+00*HR1(-1)*HR1(1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,0,1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - HR1( -1)*HR4(0,1,-1,-1)
     $  - 2.9112026323250625d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + HR1(0) *HR1(1)*HR3(0,-1,1)
     $  + HR1(0) *HR1(1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - HR1(0) *HR4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  - HR1(0) *HR4(0,1,-1,1)
     $  - HR1(0) *HR4(0,1,1,-1)
     $  - 1.9355535381306524d-01*HR1(1)
     $  - 7.3900238327152102d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  + HR1(1) *HR1(1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(1) *HR2(0,-1)*HR2(0,1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,0,1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - HR1(1) *HR4(0,1,-1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  + HR2(0, -1)*HR3(0,1,1)
     $  - 5.8224052646501250d-01*HR3(-1,-1,1)
     $  + 5.8224052646501250d-01*HR3(-1,1,1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,-1,1)
     $  - 5.8224052646501250d-01*HR3(0,1,-1)
     $  - 5.8224052646501250d-01*HR3(0,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  - 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  - HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  - HR5(0, -1,0,1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,1,-1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + HR5(0,1, -1,-1,1)
     $  + HR5(0,1, -1,1,-1)
     $  + HR5(0,1,1, -1,-1)
      HY5(0,0,1,0,-1) = 
     $  + 1.8615775173851248d-01
     $  - 5.6852588003909690d-01*HR1(-1)
     $  - 6.6068813489808640d-01*HR1(-1)*HR1(-1)
     $  + 1.3707783890401886d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.3213762697961728d+00*HR1(-1)*HR1(1)
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR2(0,-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,1,1,-1)
     $  - 4.1123351671205660d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.6852588003909690d-01*HR1(1)
     $  - 6.6068813489808640d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  - HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  - 8.2246703342411321d-01*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  + 8.2246703342411321d-01*HR1(1)*HR2(0,-1)
     $  + 8.2246703342411321d-01*HR1(1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,1,1,-1)
     $  - HR2( -1,1)*HR3(-1,1,1)
     $  - 8.2246703342411321d-01*HR3(-1,-1,1)
     $  + 8.2246703342411321d-01*HR3(-1,1,1)
     $  - 8.2246703342411321d-01*HR3(0,-1,-1)
     $  - 8.2246703342411321d-01*HR3(0,-1,1)
     $  - 8.2246703342411321d-01*HR3(0,1,-1)
     $  - 8.2246703342411321d-01*HR3(0,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,1,-1)
     $  + 2.0794415416798359d+00*HR4(0,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(0,1,-1,-1)
     $  + 2.0794415416798359d+00*HR4(0,1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,1,1,-1)
     $  + 2.0794415416798359d+00*HR4(0,1,1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + HR5( -1,1,-1,1,1)
     $  - 6.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 5.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  - 6.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  - HR5(0,1, -1,1,1)
     $  - 5.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,1,1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,1,1,1,-1)
      HY5(0,0,1,1,-1) = 
     $  + 5.7353571803049304d-02
     $  - 4.3369237704895519d-01*HR1(-1)
     $  + 5.5365194946473328d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 1.1073038989294665d+00*HR1(-1)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,0,1)
     $  - HR1( -1)*HR4(0,0,-1,1)
     $  - HR1( -1)*HR4(0,0,1,-1)
     $  - HR1( -1)*HR4(0,1,-1,-1)
     $  + 1.7328679513998632d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(0)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,1)
     $  - 4.3369237704895519d-01*HR1(1)
     $  + 5.5365194946473328d-01*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + HR1(1) *HR2(0,-1)*HR2(0,1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  - HR1(1) *HR4(0,-1,0,1)
     $  - HR1(1) *HR4(0,0,-1,1)
     $  - HR1(1) *HR4(0,0,1,-1)
     $  - HR1(1) *HR4(0,1,-1,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(-1,1,1)
     $  - HR2(0, -1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(0,-1,1)
     $  - HR2(0, -1)*HR3(0,1,-1)
     $  - HR2(0, -1)*HR3(0,1,1)
     $  + 1.0626935403832139d+00*HR3(-1,-1,1)
     $  - 1.0626935403832139d+00*HR3(-1,1,1)
     $  + 1.0626935403832139d+00*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR3(0,-1,1)
     $  + 1.0626935403832139d+00*HR3(0,1,-1)
     $  + 1.0626935403832139d+00*HR3(0,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,1)
     $  - 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  + HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,0,1,-1)
     $  + HR5(0, -1,0,1,1)
     $  + HR5(0, -1,1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + HR5(0,0, -1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + HR5(0,0,1, -1,1)
     $  + HR5(0,0,1,1, -1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + HR5(0,1, -1,-1,1)
     $  + HR5(0,1, -1,1,-1)
     $  + HR5(0,1,1, -1,-1)
      HY5(0,1,-1,-1,-1) = 
     $  + 1.9555438852482933d-02
     $  + 1.2679858379652411d-01*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(0)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,-1,-1)
     $  + 5.5504108664821579d-02*HR1(0)*HR1(1)
     $  + 1.2679858379652411d-01*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR4(0,-1,-1,-1)
     $  + 5.5504108664821579d-02*HR2(-1,1)
     $  - 5.5504108664821579d-02*HR2(0,-1)
     $  - 5.5504108664821579d-02*HR2(0,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 2.4022650695910071d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,-1,-1,1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,1,-1,-1)
     $  + HR5(0,1, -1,-1,-1)
      HY5(0,1,-1,-1,1) = 
     $  + 2.8668668263701248d-02
     $  + 2.3517979306082505d-01*HR1(-1)
     $  - 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 9.4753004230127705d-02*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - 9.4753004230127705d-02*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  + 9.4753004230127705d-02*HR1(0)*HR1(1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  + 2.3517979306082505d-01*HR1(1)
     $  - 5.8224052646501250d-01*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 9.4753004230127705d-02*HR2(-1,1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - 9.4753004230127705d-02*HR2(0,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(0,-1,1)
     $  - HR2(0, -1)*HR3(0,1,-1)
     $  - 9.4753004230127705d-02*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR3(-1,-1,1)
     $  + 1.1644810529300250d+00*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR3(0,-1,1)
     $  + 5.8224052646501250d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,0,1)
     $  - HR5(0, -1,-1,1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  + 6.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,1, -1,-1,-1)
      HY5(0,1,-1,1,-1) = 
     $  + 4.7069633474401836d-02
     $  + 6.4210078767232862d-01*HR1(-1)
     $  - 1.0703618543335311d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 2.1407237086670622d-01*HR1(-1)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 2.1407237086670622d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 2.1407237086670622d-01*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + 6.4210078767232862d-01*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 2.1407237086670622d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - 2.1407237086670622d-01*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  - 2.1407237086670622d-01*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR3(-1,-1,1)
     $  - 2.1253870807664278d+00*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR3(0,-1,1)
     $  - 1.0626935403832139d+00*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - 8.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,0,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  + HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,0,1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  - 1.2000000000000000d+01*HR5(0,0,-1,-1,-1)
     $  - HR5(0,1, -1,-1,-1)
      HY5(0,1,-1,1,1) = 
     $  + 8.2208743029471844d-02
     $  + 1.9248049955307152d+00*HR1(-1)
     $  - 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,-1)
     $  - 5.3721319360804020d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,-1)
     $  + 5.3721319360804020d-01*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,0,-1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(0) *HR2(0,-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,0,1)
     $  - HR1(0) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,-1)
     $  - HR1(0) *HR4(0,1,-1,-1)
     $  + 1.9248049955307152d+00*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,-1)
     $  + 5.3721319360804020d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,0,-1)
     $  - 5.3721319360804020d-01*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  - 5.3721319360804020d-01*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + HR2(0,1) *HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 2.4022650695910071d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  + HR5(0, -1,1,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,0,-1)
     $  - HR5(0,0, -1,0,1)
     $  + HR5(0,1, -1,-1,-1)
      HY5(0,1,0,1,-1) = 
     $  + 1.4122347902560834d-01
     $  + 1.4132080497842155d+00*HR1(-1)
     $  - 2.5410760640234242d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 5.0821521280468485d-01*HR1(-1)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 5.0821521280468485d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,0,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,0,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + 5.0821521280468485d-01*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,1,1)
     $  + 1.4132080497842155d+00*HR1(1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(1) *HR2(0,-1)*HR2(0,1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,0,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + 5.0821521280468485d-01*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  + HR2( -1,1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,-1,1)
     $  + HR2( -1,1)*HR3(0,1,-1)
     $  - 5.0821521280468485d-01*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,1,1)
     $  - 5.0821521280468485d-01*HR2(0,1)
     $  + 3.4657359027997265d-01*HR2(0,1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,-1,-1)
     $  - HR2(0,1) *HR3(0,-1,1)
     $  - 2.1253870807664278d+00*HR3(-1,-1,1)
     $  + 2.1253870807664278d+00*HR3(-1,1,1)
     $  - 2.1253870807664278d+00*HR3(0,-1,-1)
     $  - 2.1253870807664278d+00*HR3(0,-1,1)
     $  - 2.1253870807664278d+00*HR3(0,1,-1)
     $  - 2.1253870807664278d+00*HR3(0,1,1)
     $  - 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  + 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,0,1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,1,1)
     $  + 2.7725887222397812d+00*HR4(0,1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,1,1,-1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - 8.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,0,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,0,1)
     $  - 1.2000000000000000d+01*HR5(0,0,-1,-1,-1)
     $  - 4.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  - 4.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,0,1,1,-1)
     $  - 7.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  - HR5(0,1,0,1, -1)
     $  - 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
      HY5(0,1,1,-1,-1) = 
     $  + 1.0254618242743082d-01
     $  - 6.0337978402921669d-01*HR1(-1)
     $  + 2.3766885054564933d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 4.7533770109129867d-01*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 4.7533770109129867d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,0,-1,-1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 4.7533770109129867d-01*HR1(0)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,1)
     $  - 6.0337978402921669d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,0,-1,-1)
     $  - 4.7533770109129867d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  + 4.7533770109129867d-01*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + 4.7533770109129867d-01*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,1, -1,-1,-1)
      HY5(0,1,1,-1,1) = 
     $  + 1.7692012816527167d-01
     $  - 2.4370424139224501d+00*HR1(-1)
     $  + 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  - 1.4780047665430420d+00*HR1(-1)*HR1(0)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  + 1.4780047665430420d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  - 2.9112026323250625d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 1.4780047665430420d+00*HR1(0)*HR1(1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  + HR1(0) *HR2(0,-1)*HR2(0,1)
     $  + 5.8224052646501250d-01*HR1(0)*HR2(0,1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  - HR1(0) *HR4(0,-1,0,1)
     $  - HR1(0) *HR4(0,0,-1,1)
     $  - HR1(0) *HR4(0,0,1,-1)
     $  - HR1(0) *HR4(0,1,-1,-1)
     $  - 2.4370424139224501d+00*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,-1)
     $  - 1.4780047665430420d+00*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,-1)
     $  + 1.4780047665430420d+00*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(0,0,-1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  + 1.4780047665430420d+00*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR3(0,0,1)
     $  - 5.8224052646501250d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,0,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,0,-1,1)
     $  + HR5(0, -1,0,1,-1)
     $  - 9.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + HR5(0,0, -1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,0,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,0,1)
     $  + HR5(0,0, -1,1,-1)
     $  + 6.0000000000000000d+00*HR5(0,0,0,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,0,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,0,0,1,-1)
     $  + HR5(0,0,1, -1,-1)
     $  + HR5(0,0,1,0, -1)
     $  + HR5(0,1, -1,-1,-1)
      HY5(0,1,1,1,-1) = 
     $  + 4.0707197178331534d-01
     $  + 1.0681889964961481d+00*HR1(-1)
     $  - 5.5365194946473328d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 1.1073038989294665d+00*HR1(-1)*HR1(0)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 1.1073038989294665d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,0,-1,-1)
     $  - HR1( -1)*HR4(0,0,0,-1)
     $  + 1.1552453009332421d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  + 1.1073038989294665d+00*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(0)*HR2(-1,1)
     $  - 1.0626935403832139d+00*HR1(0)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(0)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + 1.0681889964961481d+00*HR1(1)
     $  - HR1(1) *HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,0,-1,-1)
     $  - HR1(1) *HR4(0,0,0,-1)
     $  + 1.1073038989294665d+00*HR2(-1,1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,0,-1)
     $  - 1.1073038989294665d+00*HR2(0,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  - HR2(0, -1)*HR3(0,1,-1)
     $  - 1.1073038989294665d+00*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + HR2(0,1) *HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR3(0,0,1)
     $  + 1.0626935403832139d+00*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,0,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,0,1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  + 6.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,0,-1)
     $  - HR5(0,0, -1,0,1)
     $  - 4.0000000000000000d+00*HR5(0,0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,0,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,0,0,1,-1)
     $  + HR5(0,0,1, -1,-1)
     $  - HR5(0,0,1,0, -1)
     $  + HR5(0,1, -1,-1,-1)
      if (r.lt.0d0) then 
      HY5(-1,-1,-1,1,1) = HY5(-1,-1,-1,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
      HY5(-1,-1,1,1,1) = HY5(-1,-1,1,1,1) 
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
      HY5(-1,1,-1,1,1) = HY5(-1,1,-1,1,1) 
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  - 9.8696044010893586d+00*HR3(0,-1,-1)
      HY5(-1,1,1,1,1) = HY5(-1,1,1,1,1) 
     $  - 2.8732418312458363d+00*HR1(-1)
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(0)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(0)*HR1(0)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(0,-1)
     $  - 3.4205442319285582d+00*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,0,-1)
      HY5(0,-1,-1,1,1) = HY5(0,-1,-1,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR3(-1,-1,1)
      HY5(0,-1,0,1,1) = HY5(0,-1,0,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  + 9.8696044010893586d+00*HR3(-1,-1,1)
     $  - 9.8696044010893586d+00*HR3(-1,1,1)
      HY5(0,-1,1,1,-1) = HY5(0,-1,1,1,-1) 
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  + 3.4205442319285582d+00*HR2(-1,1)
      HY5(0,-1,1,1,1) = HY5(0,-1,1,1,1) 
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  - 3.4205442319285582d+00*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR3(-1,-1,1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,1)
      HY5(0,0,-1,1,1) = HY5(0,0,-1,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR3(-1,-1,1)
     $  + 4.9348022005446793d+00*HR3(-1,1,1)
      HY5(0,0,1,1,-1) = HY5(0,0,1,1,-1) 
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 1.7102721159642791d+00*HR1(1)*HR1(1)
      HY5(0,1,-1,1,1) = HY5(0,1,-1,1,1) 
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR3(-1,-1,1)
     $  - 9.8696044010893586d+00*HR3(0,-1,-1)
     $  - 4.9348022005446793d+00*HR3(0,-1,1)
     $  - 4.9348022005446793d+00*HR3(0,1,-1)
      HY5(0,1,1,-1,-1) = HY5(0,1,1,-1,-1) 
     $  + 1.1854702951709319d+00*HR1(-1)
     $  + 1.1854702951709319d+00*HR1(1)
      HY5(0,1,1,-1,1) = HY5(0,1,1,-1,1) 
     $  + 2.8732418312458363d+00*HR1(-1)
     $  + 2.8732418312458363d+00*HR1(1)
      HY5(0,1,1,1,-1) = HY5(0,1,1,1,-1) 
     $  - 5.2441824215877001d+00*HR1(-1)
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(0)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 3.4205442319285582d+00*HR1(0)*HR1(1)
     $  - 5.2441824215877001d+00*HR1(1)
     $  - 3.4205442319285582d+00*HR2(-1,1)
     $  + 3.4205442319285582d+00*HR2(0,-1)
     $  + 3.4205442319285582d+00*HR2(0,1)
      Hi5(-1,-1,-1,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
      Hi5(-1,-1,-1,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  - HR4(0, -1,-1,-1)
      Hi5(-1,-1,1,-1,1) = 
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
      Hi5(-1,-1,1,1,1) = 
     $  - 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0,0, -1,-1)
      Hi5(-1,1,-1,1,1) = 
     $  - 5.3721319360804020d-01*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
      Hi5(-1,1,1,1,1) = 
     $  - 1.0846773019780311d+00*HR1(-1)
     $  + 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  + 1.4047075598891257d+00*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
      Hi5(0,-1,-1,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR4( -1,-1,-1,1)
      Hi5(0,-1,-1,0,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
      Hi5(0,-1,-1,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
      Hi5(0,-1,-1,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
      Hi5(0,-1,0,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  - 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,1,1)
      Hi5(0,-1,0,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(-1,1,1)
      Hi5(0,-1,0,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
      Hi5(0,-1,1,-1,-1) = 
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 2.4022650695910071d-01*HR2(-1,1)
      Hi5(0,-1,1,-1,1) = 
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  + HR4( -1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + HR4(0, -1,1,-1)
      Hi5(0,-1,1,0,1) = 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR3(0,-1,1)
     $  - HR1( -1)*HR3(0,1,-1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR3(0,-1,1)
     $  - HR1(1) *HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR2(0,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,1)
     $  + HR4(0,1, -1,-1)
     $  + HR4(0,1, -1,1)
      Hi5(0,-1,1,1,-1) = 
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
      Hi5(0,-1,1,1,1) = 
     $  - 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + 1.4047075598891257d+00*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  - HR4( -1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
      Hi5(0,0,-1,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
      Hi5(0,0,-1,0,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,1,1)
     $  + 3.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(-1,1,1,1)
      Hi5(0,0,-1,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
      Hi5(0,0,-1,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  - HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
      Hi5(0,0,0,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(-1,1,1)
     $  - HR4( -1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4( -1,1,1,1)
      Hi5(0,0,0,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
      Hi5(0,0,1,-1,-1) = 
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(1)*HR1(1)
      Hi5(0,0,1,-1,1) = 
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR3(0,-1,1)
     $  - HR1( -1)*HR3(0,1,-1)
     $  + 2.9112026323250625d-01*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR3(0,-1,1)
     $  - HR1(1) *HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + HR4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + HR4(0,1, -1,1)
     $  + HR4(0,1,1, -1)
      Hi5(0,0,1,0,-1) = 
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(1)
     $  + 4.1123351671205660d-01*HR1(1)*HR1(1)
      Hi5(0,0,1,1,-1) = 
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR3(0,1,1)
      Hi5(0,1,-1,-1,-1) = 
     $  - 5.5504108664821579d-02*HR1(-1)
     $  - 5.5504108664821579d-02*HR1(1)
      Hi5(0,1,-1,-1,1) = 
     $  - 9.4753004230127705d-02*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  - 9.4753004230127705d-02*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,1, -1,-1)
      Hi5(0,1,-1,1,-1) = 
     $  - 2.1407237086670622d-01*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 2.1407237086670622d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
      Hi5(0,1,-1,1,1) = 
     $  - 5.3721319360804020d-01*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  + HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  - HR1(0) *HR3(0,-1,1)
     $  - HR1(0) *HR3(0,1,-1)
     $  - 5.3721319360804020d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,-1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - HR4( -1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  - HR4(0, -1,0,1)
     $  + HR4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
     $  + HR4(0,1, -1,-1)
      Hi5(0,1,0,1,-1) = 
     $  - 5.0821521280468485d-01*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - 5.0821521280468485d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR3(0,1,1)
      Hi5(0,1,1,-1,-1) = 
     $  + 4.7533770109129867d-01*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(0)*HR1(1)
     $  + 4.7533770109129867d-01*HR1(1)
     $  + 2.4022650695910071d-01*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR2(0,1)
      Hi5(0,1,1,-1,1) = 
     $  + 1.4780047665430420d+00*HR1(-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(0)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR1(1)
     $  + 1.4780047665430420d+00*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  - HR2(0, -1)*HR2(0,1)
     $  - 5.8224052646501250d-01*HR2(0,1)
     $  - HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,1)
     $  + HR4(0, -1,0,1)
     $  + HR4(0,0, -1,1)
     $  + HR4(0,0,1, -1)
     $  + HR4(0,1, -1,-1)
      Hi5(0,1,1,1,-1) = 
     $  + 3.2877511713386177d-02*HR1(-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  + 3.2877511713386177d-02*HR1(1)
     $  - 1.0626935403832139d+00*HR2(-1,1)
     $  + 1.0626935403832139d+00*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
      endif  
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,1) -- completion endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplatinf(x,nw,HX1,HX2,HX3,HX4,HX5, 
     $                                HY1,HY2,HY3,HY4,HY5, 
     $                                Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates the HPL for y > r2p1
** fillirr1dhplatinf is called by eval1dhplatinf after calling 
** fillirr1dhplat0 with argument r=1/y 
** it is guaranteed that nw is in the range 2:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
      implicit double precision (a-h,o-z) 
      dimension HX1(n1:n2),HX2(n1:n2,n1:n2),HX3(n1:n2,n1:n2,n1:n2), 
     $          HX4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HX5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  + 3.2898681336964528d+00 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0,1) 
      Hi2(0,1) = 
     $  - HX1(0) 
      if ( nw.gt.2 ) then 
      HY3(0,0,1) = 
     $  - 3.2898681336964528d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0,1) 
      HY3(0,1,1) = 
     $  + 1.2020569031595942d+00 
     $  + 4.9348022005446793d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,1) 
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      Hi3(0,0,1) = 
     $  + 5.000000000000000d-01*HX1(0)*HX1(0) 
      Hi3(0,1,1) = 
     $  + 1.6449340668482264d+00 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0,1) 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,1) = 
     $  + 2.1646464674222763d+00 
     $  + 1.6449340668482264d+00*HX1(0)*HX1(0) 
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - HX4(0,0,0,1) 
      HY4(0,0,1,1) = 
     $  + 2.1646464674222763d+00 
     $  - 1.2020569031595942d+00*HX1(0) 
     $  - 2.4674011002723396d+00*HX1(0)*HX1(0) 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX3(0,0,1) 
     $  - 2.0000000000000000d+00*HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
      HY4(0,1,1,1) = 
     $  - 5.1410353601279064d+00 
     $  + 2.4674011002723396d+00*HX1(0)*HX1(0) 
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1) 
     $  + HX1(0) *HX3(0,0,1) 
     $  - HX1(0) *HX3(0,1,1) 
     $  + 4.9348022005446793d+00*HX2(0,1) 
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      Hi4(0,0,0,1) = 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
      Hi4(0,0,1,1) = 
     $  - 1.2020569031595942d+00 
     $  - 1.6449340668482264d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0,1) 
      Hi4(0,1,1,1) = 
     $  + 1.6449340668482264d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,1) 
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(0,0,0,0,1) = 
     $  - 2.1646464674222763d+00*HX1(0)
     $  - 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,0,1,1) = 
     $  - 2.9176809454512223d+00
     $  - 2.1646464674222763d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX4(0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1,1) 
      HY5(0,0,1,0,1) = 
     $  + 3.7615063806157047d+00
     $  - 1.0823232337111381d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  + 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 3.2898681336964528d+00*HX3(0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,0,1,1,1) = 
     $  + 3.0142321054406660d+00
     $  + 5.1410353601279064d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,1,1) 
      HY5(0,1,0,1,1) = 
     $  - 1.5553916327150548d+00
     $  + 8.1174242528335364d-01*HX1(0)
     $  - 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - 1.2020569031595942d+00*HX2(0,1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0,1) 
     $  + HX5(0,1,0,1,1) 
      HY5(0,1,1,1,1) = 
     $  + 1.0369277551433699d+00
     $  - 4.0587121264167682d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  - HX1(0) *HX4(0,1,1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,1,1)
     $  + HX5(0,0,0,0,1) 
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,1,1) 
     $  - HX5(0,1,1,1,1) 
      Hi5(0,0,0,0,1) = 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
      Hi5(0,0,0,1,1) = 
     $  + 1.0823232337111381d+00
     $  + 1.2020569031595942d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX4(0,0,0,1) 
      Hi5(0,0,1,0,1) = 
     $  - 3.2469697011334145d+00
     $  - 2.4041138063191885d+00*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
      Hi5(0,0,1,1,1) = 
     $  + 1.8940656589944918d+00
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1,1) 
      Hi5(0,1,0,1,1) = 
     $  - 2.4352272758500609d+00
     $  - 1.2020569031595942d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - 1.6449340668482264d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
      Hi5(0,1,1,1,1) = 
     $  - 8.1174242528335364d-01
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,1)
     $  + 1.6449340668482264d+00*HX2(0,1)
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,-1) = 
     $  + 1.6449340668482264d+00 
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0, -1) 
      if ( nw.gt.2 ) then 
      HY3(0,0,-1) = 
     $  - 1.6449340668482264d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0, -1) 
      HY3(0,-1,-1) = 
     $  + 1.2020569031595942d+00 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,-1) 
     $  - HX3(0, -1,-1) 
     $  - HX3(0,0, -1) 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,-1) = 
     $  + 1.8940656589944918d+00 
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0) 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - HX4(0,0,0, -1) 
      HY4(0,0,-1,-1) = 
     $  - 1.8940656589944918d+00 
     $  - 1.2020569031595942d+00*HX1(0) 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX3(0,0,-1) 
     $  + HX4(0,0, -1,-1) 
     $  + 2.0000000000000000d+00*HX4(0,0,0,-1) 
      HY4(0,-1,-1,-1) = 
     $  + 1.0823232337111381d+00 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1) 
     $  + HX1(0) *HX3(0,-1,-1) 
     $  + HX1(0) *HX3(0,0,-1) 
     $  - HX4(0, -1,-1,-1) 
     $  - HX4(0,0, -1,-1) 
     $  - HX4(0,0,0, -1) 
      endif 
      if ( nw.gt.4 ) then
      HY5(0,0,0,0,-1) = 
     $  - 1.8940656589944918d+00*HX1(0)
     $  - 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX5(0,0,0,0, -1)
      HY5(0,0,0,-1,-1) = 
     $  + 3.0142321054406660d+00
     $  + 1.8940656589944918d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  - HX5(0,0,0, -1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,0,-1,0,-1) = 
     $  - 8.1023197211680719d+00
     $  - 5.1410353601279064d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  - 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 1.6449340668482264d+00*HX3(0,0,-1)
     $  - HX5(0,0, -1,0,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,0,-1,-1,-1) = 
     $  - 3.0142321054406660d+00
     $  - 1.0823232337111381d+00*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + HX5(0,0, -1,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,-1,0,-1,-1) = 
     $  + 7.4873046836069432d+00
     $  + 3.2469697011334145d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 1.2020569031595942d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,0,-1)
     $  + HX5(0, -1,0,-1,-1)
     $  - HX5(0,0, -1,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,-1,-1,-1,-1) = 
     $  + 1.0369277551433699d+00
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX4(0,-1,-1,-1)
     $  + HX1(0) *HX4(0,0,-1,-1)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  - HX5(0, -1,-1,-1,-1)
     $  - HX5(0,0, -1,-1,-1)
     $  - HX5(0,0,0, -1,-1)
     $  - HX5(0,0,0,0, -1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  + 2.4674011002723396d+00 
     $  + HX1( -1)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  + HX2( -1,1) 
     $  - HX2(0, -1) 
     $  - HX2(0,1) 
      Hi2(-1,1) = 
     $  - 6.9314718055994530d-01 
     $  + HX1( -1) 
     $  - HX1(0) 
      if ( nw.gt.2 ) then 
      HY3(0,-1,1) = 
     $  - 2.5190015545588625d+00 
     $  - 2.4674011002723396d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,-1) 
     $  - HX3(0, -1,1) 
     $  + 2.0000000000000000d+00*HX3(0,0,-1) 
     $  + HX3(0,0,1) 
      HY3(0,1,-1) = 
     $  + 4.3220869092982539d+00 
     $  + 2.4674011002723396d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,1) 
     $  - HX3(0,0, -1) 
     $  - 2.0000000000000000d+00*HX3(0,0,1) 
     $  - HX3(0,1, -1) 
      HY3(-1,-1,1) = 
     $  - 2.7620719062289241d+00 
     $  + 2.4674011002723396d+00*HX1(-1) 
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0) 
     $  - HX1( -1)*HX2(0,-1) 
     $  - HX1( -1)*HX2(0,1) 
     $  - 2.4674011002723396d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3( -1,-1,1) 
     $  + HX3(0, -1,-1) 
     $  + HX3(0,0, -1) 
     $  + HX3(0,0,1) 
     $  + HX3(0,1, -1) 
      HY3(-1,1,1) = 
     $  + 2.7620719062289241d+00 
     $  - 4.9348022005446793d+00*HX1(-1) 
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0) 
     $  + 4.9348022005446793d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(-1,1) 
     $  - HX1(0) *HX2(0,-1) 
     $  - HX1(0) *HX2(0,1) 
     $  + HX3( -1,1,1) 
     $  - HX3(0, -1,1) 
     $  + HX3(0,0, -1) 
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      Hi3(0,-1,1) = 
     $  + 8.2246703342411321d-01 
     $  + 6.9314718055994530d-01*HX1(0) 
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0, -1) 
      Hi3(0,1,-1) = 
     $  - 6.9314718055994530d-01*HX1(0) 
      Hi3(-1,-1,1) = 
     $  + 2.4022650695910071d-01 
     $  - 6.9314718055994530d-01*HX1(-1) 
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1) 
     $  - HX1( -1)*HX1(0) 
     $  + 6.9314718055994530d-01*HX1(0) 
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0) 
      Hi3(-1,1,1) = 
     $  + 1.8851605738073271d+00 
     $  + HX1( -1)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  + HX2( -1,1) 
     $  - HX2(0, -1) 
     $  - HX2(0,1) 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,-1,1) = 
     $  + 3.9234217222028759d+00
     $  + 2.5190015545588625d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX4(0,0, -1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      HY4(0,0,1,-1) = 
     $  - 4.1940025306306604d+00
     $  - 4.3220869092982539d+00*HX1(0)
     $  - 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,1)
     $  + HX4(0,0,0, -1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      HY4(0,-1,0,1) = 
     $  + 9.4703282949724591d-01
     $  + 1.8030853547393914d+00*HX1(0)
     $  + 1.6449340668482264d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 3.2898681336964528d+00*HX2(0,-1)
     $  + HX4(0, -1,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      HY4(0,-1,-1,1) = 
     $  + 2.5209599327464717d+00
     $  + 2.7620719062289241d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,-1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  - HX4(0, -1,-1,1)
     $  + HX4(0, -1,0,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0,1) 
      HY4(0,-1,1,-1) = 
     $  - 8.5266539820739622d+00
     $  - 5.5241438124578482d+00*HX1(0)
     $  - 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  - HX4(0, -1,0,1)
     $  - HX4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      HY4(0,1,-1,-1) = 
     $  + 5.8027584430066521d+00
     $  + 2.7620719062289241d+00*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  - HX4(0,0, -1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,-1)
     $  - HX4(0,1, -1,-1)
      HY4(0,-1,1,1) = 
     $  + 6.2689427375197987d-01
     $  - 2.7620719062289241d+00*HX1(0)
     $  - 2.4674011002723396d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX2(0,-1)
     $  - HX4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1,1) 
      HY4(0,1,-1,1) = 
     $  - 4.3326514514433017d+00
     $  - 1.3169446513992682d+00*HX1(0)
     $  - 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,-1)
     $  + HX2(0, -1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - HX4(0, -1,0,1)
     $  - 3.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
     $  - HX4(0,1, -1,1)
      HY4(0,1,1,-1) = 
     $  - 1.5001934240460787d-01
     $  + 4.0790165576281924d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,1)
     $  - HX2(0, -1)*HX2(0,1)
     $  + 2.4674011002723396d+00*HX2(0,1)
     $  - 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  + HX4(0, -1,0,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - HX4(0,0,0, -1)
     $  + HX4(0,0,1, -1)
     $  - HX4(0,1,1, -1)
      HY4(-1,-1,-1,1) = 
     $  + 2.4278628067547031d+00
     $  - 2.7620719062289241d+00*HX1(-1)
     $  + 1.2337005501361698d+00*HX1(-1)*HX1(-1)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  - 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX3(0,-1,-1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  + HX1( -1)*HX3(0,1,-1)
     $  + 2.7620719062289241d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX4( -1,-1,-1,1)
     $  - HX4(0, -1,-1,-1)
     $  - HX4(0,0, -1,-1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  - HX4(0,0,1, -1)
     $  - HX4(0,1, -1,-1)
      HY4(-1,-1,1,1) = 
     $  + 2.0293560632083841d+00
     $  + 2.7620719062289241d+00*HX1(-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(-1)
     $  + 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.9348022005446793d+00*HX1(-1)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX1(0)*HX2(0,-1)
     $  - HX1( -1)*HX1(0)*HX2(0,1)
     $  - HX1( -1)*HX3(0,-1,1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  - HX1( -1)*HX3(0,1,1)
     $  - 2.7620719062289241d+00*HX1(0)
     $  - 2.4674011002723396d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(-1,-1,1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  + HX4( -1,-1,1,1)
     $  + HX4(0, -1,-1,1)
     $  + HX4(0, -1,1,-1)
     $  - HX4(0,0, -1,-1)
     $  + HX4(0,0, -1,1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  - HX4(0,0,1, -1)
     $  + HX4(0,0,1,1) 
     $  + HX4(0,1, -1,1)
     $  + HX4(0,1,1, -1)
      HY4(-1,1,1,1) = 
     $  - 6.4865749331714713d+00
     $  - 4.9348022005446793d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(-1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(-1,1,1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,1)
     $  - 4.9348022005446793d+00*HX2(-1,1)
     $  + 4.9348022005446793d+00*HX2(0,-1)
     $  + 4.9348022005446793d+00*HX2(0,1)
     $  + HX4( -1,1,1,1)
     $  - HX4(0, -1,1,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      Hi4(0,0,-1,1) = 
     $  - 9.0154267736969571d-01 
     $  - 8.2246703342411321d-01*HX1(0) 
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0, -1) 
      Hi4(0,0,1,-1) = 
     $  + 3.4657359027997265d-01*HX1(0)*HX1(0) 
      Hi4(0,-1,0,1) = 
     $  + 1.8030853547393914d+00 
     $  + 8.2246703342411321d-01*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,-1) 
     $  - 2.0000000000000000d+00*HX3(0,0,-1) 
      Hi4(0,-1,-1,1) = 
     $  + 4.8170908494321862d-01 
     $  - 2.4022650695910071d-01*HX1(0) 
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,-1) 
     $  + 6.9314718055994530d-01*HX2(0,-1) 
     $  - HX3(0, -1,-1) 
     $  - HX3(0,0, -1) 
      Hi4(0,-1,1,-1) = 
     $  + 5.7009070532142637d-01 
     $  + 4.8045301391820142d-01*HX1(0) 
     $  + 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 6.9314718055994530d-01*HX2(0,-1) 
      Hi4(0,1,-1,-1) = 
     $  - 2.4022650695910071d-01*HX1(0) 
      Hi4(0,-1,1,1) = 
     $  - 2.7620719062289241d+00 
     $  - 1.8851605738073271d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,-1) 
     $  - HX3(0, -1,1) 
     $  + 2.0000000000000000d+00*HX3(0,0,-1) 
     $  + HX3(0,0,1) 
      Hi4(0,1,-1,1) = 
     $  + 2.6736902858507163d+00 
     $  + 1.3029200473423146d+00*HX1(0) 
     $  + 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  + 1.6666666666666665d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,1) 
     $  + 6.9314718055994530d-01*HX2(0,1) 
     $  - HX3(0,0, -1) 
     $  - 2.0000000000000000d+00*HX3(0,0,1) 
     $  - HX3(0,1, -1) 
      Hi4(0,1,1,-1) =  
     $  + 1.1401814106428527d+00 
     $  + 5.8224052646501250d-01*HX1(0) 
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 6.9314718055994530d-01*HX2(0,1) 
      Hi4(-1,-1,-1,1) = 
     $  - 5.5504108664821579d-02
     $  + 2.4022650695910071d-01*HX1(-1)
     $  - 3.4657359027997265d-01*HX1(-1)*HX1(-1)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(-1)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX1(0)
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)
      Hi4(-1,-1,1,1) = 
     $  - 2.4532465311320902d+00
     $  + 1.8851605738073271d+00*HX1(-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX2(0,-1)
     $  - HX1( -1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)
     $  + HX3( -1,-1,1)
     $  + HX3(0, -1,-1)
     $  + HX3(0,0, -1)
     $  + HX3(0,0,1) 
     $  + HX3(0,1, -1)
      Hi4(-1,1,1,1) = 
     $  - 5.5504108664821579d-02
     $  - 1.6449340668482264d+00*HX1(-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)
     $  + 1.6449340668482264d+00*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX2(-1,1)
     $  - HX1(0) *HX2(0,-1)
     $  - HX1(0) *HX2(0,1)
     $  + HX3( -1,1,1)
     $  - HX3(0, -1,1)
     $  + HX3(0,0, -1)
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      endif 
      if ( nw.gt.4 ) then 
      HY5(-1,-1,-1,-1,1) = 
     $  - 2.1900870176160439d+00
     $  + 2.4278628067547031d+00*HX1(-1)
     $  - 1.3810359531144620d+00*HX1(-1)*HX1(-1)
     $  + 4.1123351671205660d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  - 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX2(0,1)
     $  - 1.2337005501361698d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  + 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,1,-1)
     $  + 2.7620719062289241d+00*HX1(-1)*HX1(0)
     $  + 1.2337005501361698d+00*HX1(-1)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX4(0,-1,-1,-1)
     $  - HX1( -1)*HX4(0,0,-1,-1)
     $  - HX1( -1)*HX4(0,0,0,-1)
     $  - HX1( -1)*HX4(0,0,0,1)
     $  - HX1( -1)*HX4(0,0,1,-1)
     $  - HX1( -1)*HX4(0,1,-1,-1)
     $  - 2.4278628067547031d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX5( -1,-1,-1,-1,1)
     $  + HX5(0, -1,-1,-1,-1)
     $  + HX5(0,0, -1,-1,-1)
     $  + HX5(0,0,0, -1,-1)
     $  + HX5(0,0,0,0, -1)
     $  + HX5(0,0,0,0,1) 
     $  + HX5(0,0,0,1, -1)
     $  + HX5(0,0,1, -1,-1)
     $  + HX5(0,1, -1,-1,-1)
      HY5(-1,-1,-1,1,1) = 
     $  - 5.5581622138319701d+00
     $  + 2.0293560632083841d+00*HX1(-1)
     $  + 1.3810359531144620d+00*HX1(-1)*HX1(-1)
     $  - 8.2246703342411321d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  + 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  - 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,-1,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,1,1)
     $  - 2.7620719062289241d+00*HX1(-1)*HX1(0)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX1(0)*HX3(0,-1,-1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,-1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,1)
     $  + HX1( -1)*HX1(0)*HX3(0,1,-1)
     $  + HX1( -1)*HX4(0,-1,-1,1)
     $  + HX1( -1)*HX4(0,-1,1,-1)
     $  - HX1( -1)*HX4(0,0,-1,-1)
     $  + HX1( -1)*HX4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,0,1)
     $  - HX1( -1)*HX4(0,0,1,-1)
     $  + HX1( -1)*HX4(0,0,1,1)
     $  + HX1( -1)*HX4(0,1,-1,1)
     $  + HX1( -1)*HX4(0,1,1,-1)
     $  - 2.0293560632083841d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX4(-1,-1,-1,1)
     $  - HX1(0) *HX4(0,-1,-1,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  - HX1(0) *HX4(0,1,-1,-1)
     $  + HX5( -1,-1,-1,1,1)
     $  - HX5(0, -1,-1,-1,1)
     $  - HX5(0, -1,-1,1,-1)
     $  - HX5(0, -1,1,-1,-1)
     $  + HX5(0,0, -1,-1,-1)
     $  - HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - HX5(0,0,0, -1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1, -1,-1)
     $  - HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,1, -1)
     $  - HX5(0,1, -1,-1,1)
     $  - HX5(0,1, -1,1,-1)
     $  - HX5(0,1,1, -1,-1)
      HY5(-1,-1,1,-1,1) = 
     $  + 9.2329419831013177d+00
     $  - 3.3856186219460558d+00*HX1(-1)
     $  + 6.5847232569963413d-01*HX1(-1)*HX1(-1)
     $  + 1.2337005501361698d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  - 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,1)
     $  + HX1( -1)*HX1(-1)*HX3(0,-1,1)
     $  - HX1( -1)*HX1(-1)*HX3(0,0,-1)
     $  - HX1( -1)*HX1(-1)*HX3(0,0,1)
     $  + HX1( -1)*HX1(-1)*HX3(0,1,1)
     $  - 1.3169446513992682d+00*HX1(-1)*HX1(0)
     $  - 1.2337005501361698d+00*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1( -1)*HX1(0)*HX3(-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,1,-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX2(0,-1)*HX2(0,-1)
     $  + HX1( -1)*HX2(0,-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX2(0,1)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX1(-1)*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX1(-1)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,1,1,-1)
     $  + 3.3856186219460558d+00*HX1(0)
     $  + 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(-1,-1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,1,-1,-1)
     $  - HX2(0, -1)*HX3(-1,-1,1)
     $  - HX2(0, -1)*HX3(0,-1,-1)
     $  - HX2(0, -1)*HX3(0,1,-1)
     $  - HX2(0,1) *HX3(-1,-1,1)
     $  - HX2(0,1) *HX3(0,1,-1)
     $  + 2.4674011002723396d+00*HX3(-1,-1,1)
     $  + 2.4674011002723396d+00*HX3(0,-1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,1,-1)
     $  + HX5( -1,-1,1,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,-1,-1,-1,1)
     $  - HX5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,-1,1,-1)
     $  + HX5(0, -1,0,-1,-1)
     $  - HX5(0, -1,0,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,1,-1,-1)
     $  + HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,-1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,1,-1,1)
     $  - HX5(0,0,1,0, -1)
     $  - HX5(0,0,1,0,1) 
     $  + 4.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,1,-1,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,1,-1,1,-1)
     $  + HX5(0,1,0,1, -1)
     $  + 2.0000000000000000d+00*HX5(0,1,1,-1,-1)
      HY5(-1,-1,1,1,1) = 
     $  + 5.5581622138319701d+00
     $  - 6.4865749331714713d+00*HX1(-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  + 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1( -1)*HX1(0)*HX3(0,-1,1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,-1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,1)
     $  - HX1( -1)*HX1(0)*HX3(0,1,1)
     $  + 4.9348022005446793d+00*HX1(-1)*HX2(0,-1)
     $  + 4.9348022005446793d+00*HX1(-1)*HX2(0,1)
     $  - HX1( -1)*HX4(0,-1,1,1)
     $  + HX1( -1)*HX4(0,0,-1,1)
     $  - HX1( -1)*HX4(0,0,0,-1)
     $  - HX1( -1)*HX4(0,0,0,1)
     $  + HX1( -1)*HX4(0,0,1,1)
     $  - HX1( -1)*HX4(0,1,1,1)
     $  + 6.4865749331714713d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(-1,-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + HX1(0) *HX4(-1,-1,1,1)
     $  + HX1(0) *HX4(0,-1,-1,1)
     $  + HX1(0) *HX4(0,-1,1,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  + HX1(0) *HX4(0,1,-1,1)
     $  + HX1(0) *HX4(0,1,1,-1)
     $  - 4.9348022005446793d+00*HX3(-1,-1,1)
     $  - 4.9348022005446793d+00*HX3(0,-1,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  - 4.9348022005446793d+00*HX3(0,1,-1)
     $  + HX5( -1,-1,1,1,1)
     $  + HX5(0, -1,-1,1,1)
     $  + HX5(0, -1,1,-1,1)
     $  + HX5(0, -1,1,1,-1)
     $  - HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,1,-1)
     $  + HX5(0,0, -1,1,1)
     $  + HX5(0,0,0, -1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + HX5(0,0,0,1, -1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,1)
     $  - HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,1, -1)
     $  + HX5(0,0,1,1,1) 
     $  + HX5(0,1, -1,1,1)
     $  + HX5(0,1,1, -1,1)
     $  + HX5(0,1,1,1, -1)
      HY5(-1,1,-1,1,1) = 
     $  - 7.7439193717015657d-01
     $  + 8.5393570350547734d-01*HX1(-1)
     $  + 2.7620719062289241d+00*HX1(-1)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,1,1)
     $  - 4.9348022005446793d+00*HX1(-1)*HX2(-1,1)
     $  - 4.9348022005446793d+00*HX1(-1)*HX2(0,-1)
     $  - 4.9348022005446793d+00*HX1(-1)*HX2(0,1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HX1(-1)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,0,0,1)
     $  - 3.0000000000000000d+00*HX1(-1)*HX4(0,0,1,1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,1,1,1)
     $  - 8.5393570350547734d-01*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(-1,1)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX1(0)*HX3(-1,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,-1,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX1(0)*HX3(0,1,-1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(-1,1)*HX2(-1,1)
     $  - HX1(0) *HX2(-1,1)*HX2(0,-1)
     $  - HX1(0) *HX2(-1,1)*HX2(0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,1,1,-1)
     $  + 2.7620719062289241d+00*HX2(-1,1)
     $  - HX2( -1,1)*HX3(0,-1,1)
     $  + HX2( -1,1)*HX3(0,0,-1)
     $  + HX2( -1,1)*HX3(0,0,1)
     $  - HX2( -1,1)*HX3(0,1,1)
     $  - 2.7620719062289241d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 2.7620719062289241d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,-1,1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(-1,-1,1)
     $  + 9.8696044010893586d+00*HX3(0,-1,-1)
     $  + 9.8696044010893586d+00*HX3(0,0,-1)
     $  + 9.8696044010893586d+00*HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(0,1,-1)
     $  + HX5( -1,1,-1,1,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,-1,1,1)
     $  + HX5(0, -1,0,-1,1)
     $  - HX5(0, -1,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,1,-1,1)
     $  - HX5(0, -1,1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,-1,1,1,-1)
     $  + 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,-1,1)
     $  + HX5(0,0,1,0, -1)
     $  + HX5(0,0,1,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,1,-1,1,1)
     $  + HX5(0,1,0,1,1) 
     $  - 2.0000000000000000d+00*HX5(0,1,1,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,1,1,1,-1)
      HY5(-1,1,1,1,1) = 
     $  + 2.1900870176160439d+00
     $  + 4.0587121264167682d+00*HX1(-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 4.0587121264167682d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(-1,1)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(-1,1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(-1,1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX4(-1,1,1,1)
     $  - HX1(0) *HX4(0,-1,1,1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  - HX1(0) *HX4(0,1,1,1)
     $  - 4.9348022005446793d+00*HX3(-1,1,1)
     $  + 4.9348022005446793d+00*HX3(0,-1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,1,1)
     $  + HX5( -1,1,1,1,1)
     $  - HX5(0, -1,1,1,1)
     $  + HX5(0,0, -1,1,1)
     $  - HX5(0,0,0, -1,1)
     $  + HX5(0,0,0,0, -1)
     $  + HX5(0,0,0,0,1) 
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,1,1) 
     $  - HX5(0,1,1,1,1) 
      HY5(0,-1,-1,-1,1) = 
     $  - 2.1501021594785064d+00
     $  - 2.4278628067547031d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,-1,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  + 2.7620719062289241d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,-1,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,-1,-1)
     $  - 2.4674011002723396d+00*HX3(0,0,-1)
     $  - HX5(0, -1,-1,-1,1)
     $  + HX5(0, -1,-1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,0,-1,-1)
     $  + HX5(0, -1,0,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,-1,-1)
     $  + HX5(0,0, -1,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,-1,0,1) = 
     $  + 2.6781232869596824d+00
     $  + 2.0293560632083841d-01*HX1(0)
     $  - 9.0154267736969571d-01*HX1(0)*HX1(0)
     $  - 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 3.2898681336964528d+00*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + 1.8030853547393914d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 3.2898681336964528d+00*HX3(0,-1,-1)
     $  - 3.2898681336964528d+00*HX3(0,0,-1)
     $  + HX5(0, -1,-1,0,1)
     $  - HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,-1,1,-1) = 
     $  + 7.5170363885043517d+00
     $  + 7.2835884202641093d+00*HX1(0)
     $  + 2.7620719062289241d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,-1,1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - HX1(0) *HX4(0,0,-1,1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - 5.5241438124578482d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,-1,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,-1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  - HX5(0, -1,-1,0,1)
     $  - HX5(0, -1,-1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,-1,0,-1,-1)
     $  - HX5(0, -1,0,-1,1)
     $  + HX5(0, -1,0,1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  + HX5(0,0, -1,1,-1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
      HY5(0,-1,-1,1,1) = 
     $  - 6.8749092010391177d+00
     $  - 2.0293560632083841d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,-1,1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - 2.7620719062289241d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,-1,-1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  - HX5(0, -1,-1,1,1)
     $  + HX5(0, -1,0,-1,1)
     $  + HX5(0, -1,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,0,-1,1) = 
     $  - 5.6642178198849788d+00
     $  - 3.4847341165810188d+00*HX1(0)
     $  - 1.2595007772794312d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 2.5190015545588625d+00*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  + HX5(0, -1,0,-1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 1.2000000000000000d+01*HX5(0,0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 8.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,0,1,-1) = 
     $  - 3.4903562040510891d-01
     $  + 3.0788629039393420d+00*HX1(0)
     $  + 2.1610434546491269d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - 4.3220869092982539d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  + HX5(0, -1,0,1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
      HY5(0,-1,0,1,1) = 
     $  - 6.6327319875542747d+00
     $  - 3.8557765200959298d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - 1.2020569031595942d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(0,0,-1)
     $  + HX5(0, -1,0,1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,1,-1,-1) = 
     $  - 1.4571792178347941d+01
     $  - 7.2835884202641093d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + HX1(0) *HX4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + 2.7620719062289241d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - HX5(0, -1,0,-1,-1)
     $  - HX5(0, -1,0,1,-1)
     $  - HX5(0, -1,1,-1,-1)
     $  + HX5(0,0, -1,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,1,-1,1) = 
     $  + 8.4053642852001231d+00
     $  + 3.3856186219460558d+00*HX1(0)
     $  + 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - HX1(0) *HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,-1)
     $  - 1.3169446513992682d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,-1,1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,-1,0,-1,1)
     $  - HX5(0, -1,1,-1,1)
     $  + HX5(0, -1,1,0,1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 1.2000000000000000d+01*HX5(0,0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 8.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,-1,1,0,1) = 
     $  - 4.5667800194983164d-01
     $  - 3.4847341165810188d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  + 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 3.2898681336964528d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.4041138063191885d+00*HX2(0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  - 3.2898681336964528d+00*HX3(0,-1,1)
     $  + 6.5797362673929057d+00*HX3(0,0,-1)
     $  + 3.2898681336964528d+00*HX3(0,0,1)
     $  + HX5(0, -1,1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,-1,1,1,-1) = 
     $  + 8.0778313134277241d+00
     $  + 6.7309350447071233d-01*HX1(0)
     $  - 2.0395082788140962d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,1)
     $  + 4.0790165576281924d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,-1,1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,-1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,0,-1,1)
     $  - HX5(0, -1,0,1,1)
     $  - HX5(0, -1,1,0,1)
     $  - HX5(0, -1,1,1,-1)
     $  + 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  + HX5(0,0,1,0,1) 
     $  + HX5(0,0,1,1, -1)
      HY5(0,-1,1,1,1) = 
     $  + 6.9367501878022481d+00
     $  + 6.4865749331714713d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,1,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  + 4.9348022005446793d+00*HX3(0,-1,1)
     $  - 9.8696044010893586d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  - HX5(0, -1,1,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,1,1) 
      HY5(0,0,-1,-1,1) = 
     $  - 9.1165552893555038d-01
     $  - 2.5209599327464717d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  + HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - HX5(0,0,0, -1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,-1,0,-1) = 
     $  - 8.1023197211680719d+00
     $  - 5.1410353601279064d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  - 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 1.6449340668482264d+00*HX3(0,0,-1)
     $  - HX5(0,0, -1,0,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,0,-1,0,1) = 
     $  + 2.0434339691042511d+00
     $  - 9.4703282949724591d-01*HX1(0)
     $  - 9.0154267736969571d-01*HX1(0)*HX1(0)
     $  - 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.2898681336964528d+00*HX3(0,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,-1,1,-1) = 
     $  + 1.2874316759375889d+01
     $  + 8.5266539820739622d+00*HX1(0)
     $  + 2.7620719062289241d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,0,-1)
     $  + HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  + HX5(0,0, -1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1, -1)
      HY5(0,0,-1,1,1) = 
     $  - 4.2205881177506120d+00
     $  - 6.2689427375197987d-01*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  + HX5(0,0, -1,1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1,1) 
      HY5(0,0,0,-1,1) = 
     $  - 4.8071216221292780d+00
     $  - 3.9234217222028759d+00*HX1(0)
     $  - 1.2595007772794312d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - HX5(0,0,0, -1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,0,1,-1) = 
     $  + 5.2683829003001246d+00
     $  + 4.1940025306306604d+00*HX1(0)
     $  + 2.1610434546491269d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - HX5(0,0,0,0, -1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1, -1)
      HY5(0,0,1,-1,-1) = 
     $  - 9.4096904031705199d+00
     $  - 5.8027584430066521d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + HX5(0,0,0, -1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,-1)
      HY5(0,0,1,-1,1) = 
     $  + 8.7596705482058876d+00
     $  + 4.3326514514433017d+00*HX1(0)
     $  + 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  + HX5(0,0,0, -1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,0, -1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,0,1,0,-1) = 
     $  - 6.8544356072335814d+00
     $  - 5.0057449559140141d+00*HX1(0)
     $  - 9.0154267736969571d-01*HX1(0)*HX1(0)
     $  + 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 1.6449340668482264d+00*HX3(0,0,1)
     $  - HX5(0,0,0,0, -1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,1,0, -1)
      HY5(0,0,1,1,-1) = 
     $  + 3.2887945813357094d+00
     $  + 1.5001934240460787d-01*HX1(0)
     $  - 2.0395082788140962d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,1)
     $  - 2.4674011002723396d+00*HX3(0,0,1)
     $  + HX5(0,0,0,0, -1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + HX5(0,0,0,1, -1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0, -1)
     $  + HX5(0,0,1,0,1) 
     $  + HX5(0,0,1,1, -1)
      HY5(0,1,-1,-1,-1) = 
     $  + 7.4845537829591132d+00
     $  + 2.4278628067547031d+00*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + HX1(0) *HX4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  + HX1(0) *HX4(0,1,-1,-1)
     $  - HX5(0,0, -1,-1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,-1,-1)
     $  - HX5(0,1, -1,-1,-1)
      HY5(0,1,-1,-1,1) = 
     $  + 7.4122526767078634d-02
     $  + 3.0440340948125761d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  - HX1(0) *HX4(0,1,-1,-1)
     $  + HX2(0, -1)*HX3(0,1,-1)
     $  + 2.7620719062289241d+00*HX2(0,1)
     $  - HX2(0,1) *HX3(0,-1,-1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + HX2(0,1) *HX3(0,1,-1)
     $  - 2.4674011002723396d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,1,-1)
     $  + HX5(0, -1,-1,0,1)
     $  + HX5(0, -1,0,-1,1)
     $  + HX5(0,0, -1,-1,1)
     $  + HX5(0,0, -1,0,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,1,0,1)
     $  - 4.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - HX5(0,1, -1,-1,1)
     $  - 2.0000000000000000d+00*HX5(0,1,0,1,-1)
      HY5(0,1,-1,1,-1) = 
     $  - 1.8385793928455058d+01
     $  - 9.4736868115712082d+00*HX1(0)
     $  - 2.7620719062289241d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  - HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  + HX1(0) *HX4(0,1,-1,1)
     $  - HX2(0, -1)*HX3(0,1,-1)
     $  - 5.5241438124578482d+00*HX2(0,1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,-1,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,1)
     $  - HX2(0,1) *HX3(0,1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  + 4.9348022005446793d+00*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,-1,-1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,0,-1,1)
     $  - HX5(0, -1,0,1,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  - HX5(0,0, -1,0,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 8.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 1.2000000000000000d+01*HX5(0,0,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,1,0,1)
     $  + 4.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - HX5(0,1, -1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,1,0,1,-1)
      HY5(0,1,-1,1,1) = 
     $  + 7.0189712804378578d-01
     $  - 8.5393570350547734d-01*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - HX1(0) *HX4(0,1,-1,1)
     $  - 2.7620719062289241d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,-1,1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  + 9.8696044010893586d+00*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,-1,0,1,1)
     $  - HX5(0, -1,1,0,1)
     $  + HX5(0,0, -1,0,1)
     $  - 5.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0,1) 
     $  - HX5(0,1, -1,1,1)
     $  + HX5(0,1,0,1,1) 
      HY5(0,1,0,1,-1) = 
     $  - 1.0648543070067714d+01
     $  - 4.6326901362525175d+00*HX1(0)
     $  - 2.1610434546491269d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - 4.3220869092982539d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,0,1)
     $  - HX5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + HX5(0,0,0,0, -1)
     $  + 8.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 1.2000000000000000d+01*HX5(0,0,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,1,0,1)
     $  + HX5(0,1,0,1, -1)
      HY5(0,1,1,-1,-1) = 
     $  + 3.7073850386582300d+00
     $  + 4.4002966535502479d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  + HX1(0) *HX2(0,-1)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + HX1(0) *HX4(0,1,1,-1)
     $  + 2.7620719062289241d+00*HX2(0,1)
     $  - HX2(0,1) *HX3(0,-1,-1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + HX5(0, -1,-1,0,1)
     $  + HX5(0, -1,0,-1,1)
     $  + HX5(0, -1,0,1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + HX5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - HX5(0,0,0, -1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1, -1,-1)
     $  + HX5(0,0,1,0,1) 
     $  - 2.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - HX5(0,1,0,1, -1)
     $  - HX5(0,1,1, -1,-1)
      HY5(0,1,1,-1,1) = 
     $  - 1.0133791970287534d+01
     $  - 5.5757170132531547d+00*HX1(0)
     $  - 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  - HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  + HX1(0) *HX4(0,0,1,-1)
     $  - HX1(0) *HX4(0,1,1,-1)
     $  + HX2(0, -1)*HX3(0,1,1)
     $  - 1.3169446513992682d+00*HX2(0,1)
     $  - 2.0000000000000000d+00*HX2(0,1)*HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,1)
     $  + HX2(0,1) *HX3(0,1,1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,1,1)
     $  + 3.0000000000000000d+00*HX5(0,-1,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,0, -1)
     $  - 3.0000000000000000d+00*HX5(0,0,1,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,1,1,1)
     $  - 3.0000000000000000d+00*HX5(0,1,0,1,1)
     $  - HX5(0,1,1, -1,1)
      HY5(0,1,1,1,-1) = 
     $  + 7.7484048807851773d-01
     $  - 5.6922216412839301d-02*HX1(0)
     $  + 2.0395082788140962d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,1)
     $  + HX1(0) *HX4(0,1,1,1)
     $  - HX2(0, -1)*HX3(0,1,1)
     $  + 4.0790165576281924d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,-1,1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  - HX2(0,1) *HX3(0,1,1)
     $  - 2.4674011002723396d+00*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,1,1)
     $  - HX5(0, -1,0,1,1)
     $  - HX5(0, -1,1,0,1)
     $  + HX5(0,0, -1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - HX5(0,0,0,0, -1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0, -1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,0,1)
     $  + HX5(0,0,1,1, -1)
     $  + 4.0000000000000000d+00*HX5(0,0,1,1,1)
     $  + 2.0000000000000000d+00*HX5(0,1,0,1,1)
     $  - HX5(0,1,1,1, -1)
      Hi5(-1,-1,-1,-1,1) = 
     $  + 9.6181291076284771d-03
     $  - 5.5504108664821579d-02*HX1(-1)
     $  + 1.2011325347955035d-01*HX1(-1)*HX1(-1)
     $  - 1.1552453009332421d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(-1)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  + 3.4657359027997265d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  + 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX1(-1)*HX1(0)
     $  - 3.4657359027997265d-01*HX1(-1)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.5504108664821579d-02*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
      Hi5(-1,-1,-1,1,1) = 
     $  + 2.3395367393886929d+00
     $  - 2.4532465311320902d+00*HX1(-1)
     $  + 9.4258028690366357d-01*HX1(-1)*HX1(-1)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  - 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX3(0,-1,-1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  + HX1( -1)*HX3(0,1,-1)
     $  + 2.4532465311320902d+00*HX1(0)
     $  + 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX4( -1,-1,-1,1)
     $  - HX4(0, -1,-1,-1)
     $  - HX4(0,0, -1,-1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  - HX4(0,0,1, -1)
     $  - HX4(0,1, -1,-1)
      Hi5(-1,-1,1,-1,1) = 
     $  - 5.1782796940106865d+00
     $  + 3.1962209462999012d+00*HX1(-1)
     $  - 6.5146002367115732d-01*HX1(-1)*HX1(-1)
     $  - 3.4657359027997265d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  - 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,1)
     $  + 1.3029200473423146d+00*HX1(-1)*HX1(0)
     $  + 3.4657359027997265d-01*HX1(-1)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX1(0)*HX2(0,-1)
     $  + HX1( -1)*HX1(0)*HX2(0,1)
     $  + 6.9314718055994530d-01*HX1(-1)*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX1(-1)*HX2(0,1)
     $  + HX1( -1)*HX3(-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,1,-1)
     $  - 3.1962209462999012d+00*HX1(0)
     $  - 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(-1,-1,1)
     $  - HX1(0) *HX3(0,-1,-1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,-1)
     $  - 6.9314718055994530d-01*HX3(-1,-1,1)
     $  - 6.9314718055994530d-01*HX3(0,-1,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,1,-1)
     $  - 3.0000000000000000d+00*HX4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HX4(0,1,-1,-1)
      Hi5(-1,-1,1,1,1) = 
     $  + 3.1512791646720465d+00
     $  - 5.5504108664821579d-02*HX1(-1)
     $  - 8.2246703342411321d-01*HX1(-1)*HX1(-1)
     $  + 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 1.6449340668482264d+00*HX1(-1)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX1(0)*HX2(0,-1)
     $  - HX1( -1)*HX1(0)*HX2(0,1)
     $  - HX1( -1)*HX3(0,-1,1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  - HX1( -1)*HX3(0,1,1)
     $  + 5.5504108664821579d-02*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(-1,-1,1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  + HX4( -1,-1,1,1)
     $  + HX4(0, -1,-1,1)
     $  + HX4(0, -1,1,-1)
     $  - HX4(0,0, -1,-1)
     $  + HX4(0,0, -1,1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  - HX4(0,0,1, -1)
     $  + HX4(0,0,1,1) 
     $  + HX4(0,1, -1,1)
     $  + HX4(0,1,1, -1)
      Hi5(-1,1,-1,1,1) = 
     $  - 5.6883244754482793d+00
     $  + 2.9285842322233888d+00*HX1(-1)
     $  + 1.8851605738073271d+00*HX1(-1)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX1(0)*HX2(-1,1)
     $  + HX1( -1)*HX1(0)*HX2(0,-1)
     $  + HX1( -1)*HX1(0)*HX2(0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX3(0,1,1)
     $  - 2.9285842322233888d+00*HX1(0)
     $  - 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,1,-1)
     $  + 1.8851605738073271d+00*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX2(-1,1)*HX2(-1,1)
     $  - HX2( -1,1)*HX2(0,-1)
     $  - HX2( -1,1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  + HX2(0, -1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HX4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
     $  - 2.0000000000000000d+00*HX4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HX4(0,1,1,-1)
      Hi5(-1,1,1,1,1) = 
     $  - 8.0212429617572516d-01
     $  - 1.6449340668482264d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(-1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(-1,1,1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,1)
     $  - 1.6449340668482264d+00*HX2(-1,1)
     $  + 1.6449340668482264d+00*HX2(0,-1)
     $  + 1.6449340668482264d+00*HX2(0,1)
     $  + HX4( -1,1,1,1)
     $  - HX4(0, -1,1,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      Hi5(0,-1,-1,-1,1) = 
     $  + 5.2709719078152786d-01
     $  + 5.5504108664821579d-02*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  - 2.4022650695910071d-01*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX3(0,-1,-1)
     $  + 6.9314718055994530d-01*HX3(0,0,-1)
     $  - HX4(0, -1,-1,-1)
     $  - HX4(0,0, -1,-1)
     $  - HX4(0,0,0, -1)
      Hi5(0,-1,-1,0,1) = 
     $  - 3.3822601053473068d-01
     $  - 1.0517997902646449d+00*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + 8.2246703342411321d-01*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
      Hi5(0,-1,-1,1,-1) = 
     $  + 3.3389529407850318d-01
     $  - 1.6651232599446473d-01*HX1(0)
     $  - 2.4022650695910071d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + 4.8045301391820142d-01*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX3(0,-1,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
      Hi5(0,-1,-1,1,1) = 
     $  + 2.0079271680389850d+00
     $  + 2.4532465311320902d+00*HX1(0)
     $  + 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,-1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 1.8851605738073271d+00*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  - HX4(0, -1,-1,1)
     $  + HX4(0, -1,0,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0,1) 
      Hi5(0,-1,0,-1,1) = 
     $  + 3.0521251417144869d+00
     $  + 1.5335088752078636d+00*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 8.2246703342411321d-01*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  + 1.3862943611198906d+00*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 4.0000000000000000d+00*HX4(0,0,0,-1)
      Hi5(0,-1,0,1,-1) = 
     $  + 1.2498035299465379d+00
     $  + 5.7009070532142637d-01*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  - 1.3862943611198906d+00*HX3(0,0,-1)
      Hi5(0,-1,0,1,1) = 
     $  - 6.0880681896251523d-01
     $  + 1.0517997902646449d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 1.6449340668482264d+00*HX2(0,-1)
     $  + HX4(0, -1,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      Hi5(0,-1,1,-1,-1) = 
     $  + 1.9757838252848865d-01
     $  + 1.6651232599446473d-01*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX2(0,-1)
      Hi5(0,-1,1,-1,1) = 
     $  - 5.7090374034238681d+00
     $  - 3.1962209462999012d+00*HX1(0)
     $  - 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  + 1.3029200473423146d+00*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX3(0,-1,1)
     $  - 1.3862943611198906d+00*HX3(0,0,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  - HX4(0, -1,0,1)
     $  - HX4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      Hi5(0,-1,1,0,1) = 
     $  - 5.6493805840032952d+00
     $  - 2.6736902858507163d+00*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  - HX4(0, -1,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
      Hi5(0,-1,1,1,-1) = 
     $  - 2.3933959928473851d+00
     $  - 1.7102721159642791d+00*HX1(0)
     $  - 2.9112026323250625d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + 5.8224052646501250d-01*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX3(0,-1,1)
     $  + 1.3862943611198906d+00*HX3(0,0,-1)
     $  + 6.9314718055994530d-01*HX3(0,0,1)
      Hi5(0,-1,1,1,1) = 
     $  + 3.2396052320380567d+00
     $  + 5.5504108664821579d-02*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + 1.6449340668482264d+00*HX2(0,-1)
     $  - HX4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1,1) 
      Hi5(0,0,-1,-1,1) = 
     $  - 1.3569495655898781d+00
     $  - 4.8170908494321862d-01*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
     $  + HX4(0,0, -1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,0,-1)
      Hi5(0,0,-1,0,1) = 
     $  - 2.8410984884917377d+00
     $  - 1.8030853547393914d+00*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
      Hi5(0,0,-1,1,-1) = 
     $  - 6.2490176497326899d-01
     $  - 5.7009070532142637d-01*HX1(0)
     $  - 2.4022650695910071d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX3(0,0,-1)
      Hi5(0,0,-1,1,1) = 
     $  + 3.8055457225523666d+00
     $  + 2.7620719062289241d+00*HX1(0)
     $  + 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX4(0,0, -1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      Hi5(0,0,0,-1,1) = 
     $  + 9.4703282949724591d-01
     $  + 9.0154267736969571d-01*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX4(0,0,0, -1)
      Hi5(0,0,0,1,-1) = 
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
      Hi5(0,0,1,-1,-1) = 
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
      Hi5(0,0,1,-1,1) = 
     $  - 3.5336454555719528d+00
     $  - 2.6736902858507163d+00*HX1(0)
     $  - 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  + HX4(0,0,0, -1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      Hi5(0,0,1,0,-1) = 
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)
      Hi5(0,0,1,1,-1) = 
     $  - 8.3320235329769199d-01
     $  - 1.1401814106428527d+00*HX1(0)
     $  - 2.9112026323250625d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX3(0,0,1)
      Hi5(0,1,-1,-1,-1) = 
     $  - 5.5504108664821579d-02*HX1(0)
      Hi5(0,1,-1,-1,1) = 
     $  + 3.4402173672056757d+00
     $  + 1.0517997902646449d+00*HX1(0)
     $  - 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  - 2.4022650695910071d-01*HX2(0,1)
     $  + 6.9314718055994530d-01*HX3(0,0,-1)
     $  + 1.3862943611198906d+00*HX3(0,0,1)
     $  + 6.9314718055994530d-01*HX3(0,1,-1)
     $  - HX4(0,0, -1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,-1)
     $  - HX4(0,1, -1,-1)
      Hi5(0,1,-1,1,-1) = 
     $  + 1.8532608833279382d+00
     $  + 1.0926213657706112d+00*HX1(0)
     $  + 2.4022650695910071d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  + 4.8045301391820142d-01*HX2(0,1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
     $  - 1.3862943611198906d+00*HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,1,-1)
      Hi5(0,1,-1,1,1) = 
     $  - 5.4839540823383124d+00
     $  - 2.9285842322233888d+00*HX1(0)
     $  - 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,-1)
     $  + HX2(0, -1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - HX4(0, -1,0,1)
     $  - 3.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
     $  - HX4(0,1, -1,1)
      Hi5(0,1,0,1,-1) = 
     $  + 1.6664047065953839d+00
     $  + 6.3196619783816790d-01*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  - 1.3862943611198906d+00*HX3(0,0,1)
      Hi5(0,1,1,-1,-1) = 
     $  + 3.9515676505697730d-01
     $  + 3.0882537509683393d-01*HX1(0)
     $  - 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX2(0,1)
      Hi5(0,1,1,-1,1) = 
     $  + 1.3317828347103277d+00
     $  + 2.2701119065237547d+00*HX1(0)
     $  + 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,1)
     $  - HX2(0, -1)*HX2(0,1)
     $  + 1.3029200473423146d+00*HX2(0,1)
     $  - 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  + 6.9314718055994530d-01*HX3(0,1,1)
     $  + HX4(0, -1,0,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - HX4(0,0,0, -1)
     $  + HX4(0,0,1, -1)
     $  - HX4(0,1,1, -1)
      Hi5(0,1,1,1,-1) = 
     $  - 9.5774727708194543d-01
     $  + 6.0296821703481255d-01*HX1(0)
     $  + 2.9112026323250625d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  + 5.8224052646501250d-01*HX2(0,1)
     $  + 6.9314718055994530d-01*HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,1,1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,1) -- completion endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplin1(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** evaluates the irreducible HPL for y =1
** it is guaranteed that nw is in the range 2:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
      implicit double precision (a-h,o-z) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  + 1.6449340668482264d+00
      if (nw.gt.2) then 
      HY3(0,0,1) = 
     $  + 1.2020569031595942d+00
      HY3(0,1,1) = 
     $  + 1.2020569031595942d+00
      endif
      if (nw.gt.3) then 
      HY4(0,0,0,1) = 
     $  + 1.0823232337111381d+00
      HY4(0,0,1,1) = 
     $  + 2.7058080842778454d-01
      HY4(0,1,1,1) = 
     $  + 1.0823232337111381d+00
      endif
      if (nw.gt.4) then
      HY5(0,0,0,0,1) = 
     $  + 1.0369277551433699d+00
      HY5(0,0,0,1,1) = 
     $  + 9.6551159989443734d-02
      HY5(0,0,1,0,1) = 
     $  + 2.2881039760335375d-01
      HY5(0,0,1,1,1) = 
     $  + 9.6551159989443734d-02
      HY5(0,1,0,1,1) = 
     $  + 2.2881039760335375d-01
      HY5(0,1,1,1,1) = 
     $  + 1.0369277551433699d+00
      endif
      endif
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,-1) = 
     $  + 8.2246703342411321d-01
      if (nw.gt.2) then
      HY3(0,-1,-1) = 
     $  + 1.5025711289494928d-01
      HY3(0,0,-1) = 
     $  + 9.0154267736969571d-01
      endif
      if (nw.gt.3) then
      HY4(0,-1,-1,-1) = 
     $  + 2.3752366322618485d-02
      HY4(0,0,-1,-1) = 
     $  + 8.7785671568655302d-02
      HY4(0,0,0,-1) = 
     $  + 9.4703282949724591d-01
      endif
      if (nw.gt.4) then
      HY5(0,0,0,0,-1) = 
     $  + 9.7211977044690930d-01
      HY5(0,0,0,-1,-1) = 
     $  + 4.8936397049969063d-02
      HY5(0,0,-1,0,-1) = 
     $  + 9.2748467341632644d-02
      HY5(0,0,-1,-1,-1) = 
     $  + 9.6015684431298325d-03
      HY5(0,-1,0,-1,-1) = 
     $  + 1.3531263989594243d-02
      HY5(0,-1,-1,-1,-1) = 
     $  + 3.1350096016808622d-03
      endif
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  + 5.8224052646501250d-01
      if (nw.gt.2) then
      HY3(0,-1,1) = 
     $  + 2.4307035167006157d-01
      HY3(0,1,-1) = 
     $  + 5.0821521280468485d-01
      HY3(-1,-1,1) = 
     $  + 9.4753004230127705d-02
      HY3(-1,1,1) = 
     $  + 5.3721319360804020d-01
      endif
      if (nw.gt.3) then 
      HY4(0,0,-1,1) = 
     $  + 1.1787599965050932d-01
      HY4(0,0,1,-1) = 
     $  + 1.7284527823898438d-01
      HY4(0,-1,0,1) = 
     $  + 2.0293560632083841d-01
      HY4(0,-1,-1,1) = 
     $  + 3.4159126166513913d-02
      HY4(0,-1,1,-1) = 
     $  + 5.4653052738263652d-02
      HY4(0,1,-1,-1) = 
     $  + 1.1412342741606084d-01
      HY4(0,-1,1,1) = 
     $  + 9.3097125991768577d-02
      HY4(0,1,-1,1) = 
     $  + 1.9355535381306524d-01
      HY4(0,1,1,-1) = 
     $  + 4.3369237704895519d-01
      HY4(-1,-1,-1,1) = 
     $  + 1.4134237214990008d-02
      HY4(-1,-1,1,1) = 
     $  + 4.0758239159309251d-02
      HY4(-1,1,1,1) = 
     $  + 5.1747906167389938d-01
      endif
      if (nw.gt.4) then 
      HY5(-1,-1,-1,-1,1) = 
     $  + 1.8016537870380179d-03
      HY5(-1,-1,-1,1,1) = 
     $  + 3.8760673146652637d-03
      HY5(-1,-1,1,-1,1) = 
     $  + 6.2154684604081354d-03
      HY5(-1,-1,1,1,1) = 
     $  + 1.8530786065466613d-02
      HY5(-1,1,-1,1,1) = 
     $  + 3.8880058841843904d-02
      HY5(-1,1,1,1,1) = 
     $  + 5.0840057924226870d-01
      HY5(0,-1,-1,-1,1) = 
     $  + 4.1914400448554060d-03
      HY5(0,-1,-1,0,1) = 
     $  + 3.0172237496701167d-02
      HY5(0,-1,-1,1,-1) = 
     $  + 5.9459097989450212d-03
      HY5(0,-1,-1,1,1) = 
     $  + 8.7734377821481916d-03
      HY5(0,-1,0,-1,1) = 
     $  + 1.7042475614121991d-02
      HY5(0,-1,0,1,-1) = 
     $  + 2.2495758621687517d-02
      HY5(0,-1,0,1,1) = 
     $  + 3.0833054551948363d-02
      HY5(0,-1,1,-1,-1) = 
     $  + 9.4133341974174110d-03
      HY5(0,-1,1,-1,1) = 
     $  + 1.3833955759762555d-02
      HY5(0,-1,1,0,1) = 
     $  + 7.6026642213084631d-02
      HY5(0,-1,1,1,-1) = 
     $  + 2.2801059128486651d-02
      HY5(0,-1,1,1,1) = 
     $  + 3.9984858137537496d-02
      HY5(0,0,-1,-1,1) = 
     $  + 1.2444228784499648d-02
      HY5(0,0,-1,0,1) = 
     $  + 1.0679981350605469d-01
      HY5(0,0,-1,1,-1) = 
     $  + 1.6991592326175436d-02
      HY5(0,0,-1,1,1) = 
     $  + 2.4107342184124538d-02
      HY5(0,0,0,-1,1) = 
     $  + 5.9142607400864533d-02
      HY5(0,0,0,1,-1) = 
     $  + 7.4276054639867797d-02
      HY5(0,0,1,-1,-1) = 
     $  + 2.5535023438634211d-02
      HY5(0,0,1,-1,1) = 
     $  + 3.6321732111088421d-02
      HY5(0,0,1,0,-1) = 
     $  + 1.8615775173851248d-01
      HY5(0,0,1,1,-1) = 
     $  + 5.7353571803049304d-02
      HY5(0,1,-1,-1,-1) = 
     $  + 1.9555438852482933d-02
      HY5(0,1,-1,-1,1) = 
     $  + 2.8668668263701248d-02
      HY5(0,1,-1,1,-1) = 
     $  + 4.7069633474401836d-02
      HY5(0,1,-1,1,1) = 
     $  + 8.2208743029471844d-02
      HY5(0,1,0,1,-1) = 
     $  + 1.4122347902560834d-01
      HY5(0,1,1,-1,-1) = 
     $  + 1.0254618242743082d-01
      HY5(0,1,1,-1,1) = 
     $  + 1.7692012816527167d-01
      HY5(0,1,1,1,-1) = 
     $  + 4.0707197178331534d-01
      endif
      endif
** (n1,n2) = (-1,1) -- completion endif 
      return
      end


==> anc/readmeCCas2 <==
*
*     HQ asymptotic: charged current at 2 loops
*     J. Bluemlein, A. Hasselhuhn, T. Pfoh,
*     The O(\alpha_s^2) heavy quark corrections to charged current deep-inelastic
*     scattering at large virtualities
*     Nucl.Phys.B 881 (2014) 1-41 [arXiv:1401.4352 [hep-ph]]
*
*
*      T1 : L_{2,q}^{W+ + W-, NS(2)}
*      T2 : H_{2,q}^{W+ + W-, NS(2)}
*      T3 : H_{2,q}^{W+ - W-, NS(2)}
*      T4 : H_{2,q}^{W, PS, (2)}
*      T5 : L_{2,g}^{W, (2)}
*      T6 : H_{2,g}^{W, (2)}
*      T7 : L_{3,q}^{W* + W-, (2)}
*      T8 : H_{3,q}^{W+ + W-, NS(2)} difference term to H_{2,q}^{W+ - W-, NS(2)}
*      T9 : H_{3,q}^{W+ - W-, NS(2)} difference term to H_{3,q}^{W+ + W-, NS(2)}
*      T10: H_{3,q}^{W, PS, (2)}
*      T11: H_{3,g}^{W, (2)}
*

*
      represented by HPLs, using
      T.Gehrmann and E.Remiddi,
      hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296-312

      Any use: quote these references.

      compilation:  gfortran

TEST INPUT PARAMETERS:

      IORD = 2 
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LL=10.0D0
      flav=1.0D0/3.0D0 [inactive]

TEST OUTPUT:

 T1:
 IORD,L_{2,q}^{W+ + W-, NS(2)} del =           2  1.5740740740740746     
 IORD,L_{2,q}^{W+ + W-, NS(2)} plu =           2  1.6021330836925165     
 IORD,L_{2,q}^{W+ + W-, NS(2)} reg =           2 -0.42026459432325297 

 T2:
 IORD,H_{2,q}^{W+ + W-, NS(2)} del =           2  0.73289789104664627     
 IORD,H_{2,q}^{W+ + W-, NS(2)} plu =           2  1.2184948960783537     
 IORD,H_{2,q}^{W+ + W-, NS(2)} reg =           2 -0.17065113385317587 

 T3:
 IORD,H_{2,q}^{W+ - W-, NS(2)} del =           2  0.73289789104664627     
 IORD,H_{2,q}^{W+ - W-, NS(2)} plu =           2  1.2184948960783537     
 IORD,H_{2,q}^{W+ - W-, NS(2)} reg =           2 -8.3427460645225743E-002

 T4:
 IORD,H_{2,q}^{W, PS, (2)} reg     =           2 -16.428149367006210

 T5:
 IORD,L_{2,g}^{W, (2)} reg         =           2  0.20289655378875998

 T6:
 IORD H_{2,g}^{W, (2)} reg         =           2 -33.906671591551131

 T7:
 IORD,L_{3,q}^{W* + W-, (2)} del   =           2  1.5740740740740746     
 IORD,L_{3,q}^{W* + W-, (2)} plu   =           2  1.6021330836925165     
 IORD,L_{3,q}^{W* + W-, (2)} reg   =           2 -0.47833494639489677    

 T8:
 IORD,H_{3,q}^{W+ + W-, NS(2)} reg =           2  5.5646026357478680E-002

 T9:
 IORD,H_{3,q}^{W+ - W-, NS(2)} reg =           2  3.9792466019799085E-002

 T10:
 IORD,H_{3,q}^{W, PS, (2)} reg     =           2  15.550812641728761

 T11:
 IORD,H_{3,g}^{W, (2)} reg         =           2   31.501753539015869


==> anc/readmeFL <==
*
*     FL HQ asymptotic:
*     I. Bierenbaum, J. Bl\"umlein and S. Klein,
*     Nucl. Phys. B 820 (2009) 417-482 [arXiv:0904.3563 [hep-ph]];
*     Nucl. Phys. B \textbf{780} (2007), 40-75
*     [arXiv:hep-ph/0703285 [hep-ph]];
*     A.~Behring et al.
*     Eur. Phys. J. C \textbf{74} (2014) no.9, 3033 [arXiv:1403.6356 [hep-ph]].
* 
*
      5 Wilson coefficients
      all are regular parts

      represented by HPLs, using 
      T.Gehrmann and E.Remiddi,
      hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296-312

>>>   Any use: quote these references.

      compilation:  gfortran

TEST INPUT PARAMETERS:
      
      IORD = 1 to 3, depending on the channel
      z=0.1D0
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0

TEST OUTPUT:

 IORD,HGFL=           1   7.2000000000000022E-002
 IORD,HGFL=           2   12.008933034335378     
 IORD,HGFL=           3  -132.00431258666339  
 IORD,HQPSFL=         2   4.8865546214384912     
 IORD,HQPSFL=         3  -42.503971667436439   
 IORD,LGSFL=          2   0.14400000000000004     
 IORD,LGSFL=          3   53.881906790201448 
 IORD,LQNSFL=         2   7.2295619568581701E-002
 IORD,LQNSFL=         3   1.1565308671918046     
 IORD,LQPSFL=         3   20.942970334822427 


==> anc/readmeG1NS <==
*
*     A. Behring, J. Blümlein, A. De Freitas, A. von Manteuffel 
*     and C. Schneider, Nucl. Phys. B 897 (2015) 612–644 [arXiv:1504.08217 [hep-ph]].
*    
*     G1NS HQ    
*    
      3 pieces: del, plu, reg
*
      The massless Wilson coefficient \hat{C}_{q,g1}^NS,(3)(NF) has to be added
      implememtation: Zspace.m from:  arXiv:2208.14325 :: CqG1NS[z,MS] (apply hat)
      Fast form:  arXiv:2602.10334
*
      represented by HPLs, using 
      T.Gehrmann and E.Remiddi,
      hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296-312

      Any use: quote these references.

      compilation:  gfortran


TEST INPUT PARAMETERS:
      
      IORD = 2 to 3, depending on the channel
      z=0.1D0  
      as=0.1D0 
      NF=3.0D0 
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0

TEST OUTPUT:

IORD,G1NSdel2=           2   2.0629629629629633     
IORD,G1NSdel3=           3  -0.99003021802893731   
IORD,G1NSplu2=           2   254.09557710068913     
IORD,G1NSplu3=           3  -8640.8683111491810  
IORD,G1NSreg2=           2  -1.9568162448891109     
IORD,G1NSreg3=           3  -36.191858351330630    


==> anc/readmeLq2LNS3 <==
5~*
*     FL and F2 for: W^+ - W^- HQ asymptotic:
*     A. Behring, J. Blümlein, G. Falcioni, A. De Freitas, A. von Manteuffel and C. Schneider
*     Phys. Rev. D 94 (2016) no.11, 114006 [arXiv:1609.06255 [hep-ph]].
*     O(a_s^3)
*
      1 function  for FL: reg
      3 functions for F2: del, plu, reg  

      represented by HPLs, using 
      T.Gehrmann and E.Remiddi,
      hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296-312

      Any use: quote these references.

      compilation:  gfortran

      massless Wilson coefficients have to be added using the numerical reps.
      J. Davies, A. Vogt, S. Moch and J.A.M. Vermaseren, arXiv:1606.08907 [hep-ph]:
      \hat{c}_qL(2)^(3), CqL(2)(NF,x,Q2)

      LqL = LqLNS3 + \hat{c}_qL^(3)
      Lq2 = Lq2NS3 + \hat{c}_q2^(3)
      HqL = LqL + CqL(NF,x,Q2)
      Hq2 = Lq2 + Cq2(NF,x,Q2)

IORD,L2LNS3xdel=           3  -3.0529931809918955
IORD,L2LNS3xPLU=           3   37.236900545662273
IORD,L2LNS3xreg=           3  -34.853087541467737
IORD,LqLNS3x   =           3   1.1212211692602247


==> anc/readmexF3NS <==
*
*     A. Behring, J. Blümlein, A. De Freitas, A. Hasselhuhn, A. von Manteuffel and C. SchneiderPhys. Rev. D 92 (2015) no.11, 114005 [arXiv:1508.01449 [hep-ph]].
*     Nucl. Phys. B 897 (2015) 612–644 [arXiv:1504.08217 [hep-ph]].
*    
*     XF3NS HQ    
*    
      3 pieces: del, plu, reg
*
      The massless Wilson coefficient CqF3NS[z], CqF3D33[z] has to be added
      implememtation: Zspace.m from:  arXiv:2208.14325 :: CqG1NS[z,MS] (apply hat)
      Fast form:  arXiv:2602.10334
*
      represented by HPLs, using 
      T.Gehrmann and E.Remiddi,
      hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296-312

      Any use: quote these references.

      compilation:  gfortran


TEST INPUT PARAMETERS:

      IORD = 2 to 3, depending on the channel
      z=0.1D0     del, reg parts
      z=0.99D0    plu part
      as=0.1D0
      NF=3.0D0
      LQ=10.0D0
      LM=10.0D0
      flav=1.0D0/3.0D0

TEST OUTPUT:

IORD,XF3NSdel2=           2   2.0629629629629633     
IORD,XF3NSdel3=           3  -0.96869688469560167 
IORD,XF3NSplu2=           2   254.09557710068913     
IORD,XF3NSplu3=           3  -8640.7700675185479
IORD,XF3NSreg2=           2  -1.9568162448891109     
IORD,XF3NSreg3=           3  -36.873548829179683     

